Quantum induced superradiance

Superradiance, the phenomenon enabling energy extraction through radiation amplification, is not universal to all black holes. We show that semi-classical backreaction can induce superradiance, even when absent at the classical level. Specifically, we compute the quasinormal modes of a massless scalar field probing a family of rotating `quantum' black holes in three-dimensional anti-de Sitter space, accounting for all orders of backreaction due to quantum conformal matter. A subset of these modes is identified as superradiant, leading to the formation of quantum black hole `bombs'. All such quantum black holes have curvature singularities shrouded by horizons. Thus, while backreaction enforces cosmic censorship, it also renders the black holes dynamically unstable. Further, we find all thermally unstable black holes are dynamically unstable, though the converse does not hold generally. Our findings thus suggest a semiclassical version of the Gubser-Mitra conjecture on black hole stability. This motivates us to propose a stability criterion for quantum black holes.

==> anc/Complete_Publication_Data/Analytic_Computed_Extremality.dat <==
{{{37.89056002143376342807485752961913459465852654147286497547615890127139000\
4098997443657798317008390741863995766925054293847733886877894909`120.29847369\
814442, 1/20, 1/20, "H'(r)=0"}, {9.742852824066587402959985700282736701010589\
05331551320781853399456140111211897262896174777726754784500099620475364518283\
9547325203501825`120.29840861485582, 1/10, 1/20, "H'(r)=0"}, 
  {4.534968029900242406186087897397459365326685215855071189904201850674099416\
71206354230156444878790210015938790671323275300040606347926156`120.2983010214\
8749, 3/20, 1/20, "H'(r)=0"}, {2.71733602547557909744759546316208002367208758\
35125464019583468695633580106006353786851525173221942609335705751904212785968\
10241337320952`120.29815253768453, 1/5, 1/20, "H'(r)=0"}, 
  {1.881111288674138881874331207535720523574351008606438608531342433635793007\
66402318911652004648508180476464683786511876612665626054109085`120.2979658005\
0848, 1/4, 1/20, "H'(r)=0"}, {1.431565600520406296652772778265295748814325773\
72543323750098788646515720078270800934304994168335080277686788116258415986784\
7608719600163`120.29774443939937, 3/10, 1/20, "H'(r)=0"}, 
  {1.164630600106888271162080120186061861006161123040056484536698788043786656\
242192831143708139838866794991006734880134841838630227007005738`120.297492783\
96585, 7/20, 1/20, "H'(r)=0"}, {0.9948534399087400131214719287318201282470533\
84211594992200870936099726472857043770473476619599155175920962435628969474079\
967495421610307`120.29721541819, 2/5, 1/20, "H'(r)=0"}, 
  {0.881283379627680359162603128669703709641550321174814584542516180096936860\
954796420831198043401358408879771676168301635301646991656323974`120.296916753\
24368, 9/20, 1/20, "H'(r)=0"}, {0.8022943962157820705776366354874984493543897\
08217191674946819658002041134272207046673434194350803543659064038560813700633\
497306022859324`120.29660073558121, 1/2, 1/20, "H'(r)=0"}, 
  {0.745606928341178602589360893112751615128993347087489784942861782050093113\
684008184611320253450250035149864360120630209334601794950371166`120.296270714\
12958, 11/20, 1/20, "H'(r)=0"}, {0.703849653651989572597096407591597909434962\
76771973237991506969635315933468507561057351674078160352009518505312681738602\
9960963781214848`120.2959294295536, 3/5, 1/20, "H'(r)=0"}, 
  {0.672399473361841839562703331815212124712195329369523559277427142133110578\
462300739036043136519810824213767002649968571891074201288321811`120.295579073\
09896, 13/20, 1/20, "H'(r)=0"}, {0.648252179014006875729165185679804266915277\
10840447613315208365368772197135554095996123589947470684308077764505594237638\
3120231532746862`120.29522137305018, 7/10, 1/20, "H'(r)=0"}, 
  {0.629397006832377627754544929323201913202806754204136062835049122470246169\
058992708016539497029201298535068344218655537350725012690562313`120.294857683\
51046, 3/4, 1/20, "H'(r)=0"}, {0.61445371230078204292072589958407281258064228\
84161986576316595295720229904127510245660097602502242777688310852632707326577\
28515495397304`120.2944890635113, 4/5, 1/20, "H'(r)=0"}, 
  {0.602453755843510889115112332254465828040657230212637606259856488340778026\
671285119540170765183736657101374429692008475881265860274886603`120.294116342\
55032, 17/20, 1/20, "H'(r)=0"}, {0.592704087090070857615100360763029509796290\
67268842740431277043102971848986960312186234887699112864348088713408420518960\
9489974496645715`120.29374017271927, 9/10, 1/20, "H'(r)=0"}, 
  {0.584700004589456990364662983259183794699889297489828611951888566028095176\
781048703263402824829085079687132797111685831035939919380292528`120.293361069\
22347, 19/20, 1/20, "H'(r)=0"}, {0.578068073656002800896988791240582415425037\
84500235399715921668456373862646479969765203821742132762580948395279579262618\
3393405224365207`120.29297944149224, 1, 1/20, "H'(r)=0"}, 
  {0.572527942519164405343732894953269713067083251051445405714247271536702586\
099916537317846437024563171809937678073644220802709222949358344`120.292595616\
93051, 21/20, 1/20, "H'(r)=0"}, {0.567866315651907770344562467606947066461698\
59608788863577657959061405615477634717163368259590098447305046555549894527646\
028174105279867`120.2922098590294, 11/10, 1/20, "H'(r)=0"}, 
  {0.563918908725207317423889931926490708607589209463725740851427860460617393\
009325461647719588488199765037066580643981544315539342498871994`120.291822381\
19616, 23/20, 1/20, "H'(r)=0"}, {0.560557740890634377671664938925201594159231\
77430122870756046767157402855915476767216931452863258078797978634480297724894\
6185372808361778`120.29143335735151, 6/5, 1/20, "H'(r)=0"}, 
  {0.557682056324641152936740919127222881336408690211706882176473157269749279\
363433541055119526792637102747870328033475231411339008443097682`120.291042930\
0868, 5/4, 1/20, "H'(r)=0"}}, {{60.523294473669464959533614352923113093931059\
70568807767302183109675885603612962763798454665515947447124408107239329156887\
4004020757727949`120.2945484626805, 1/20, 1/10, "H'(r)=0"}, 
  {15.43222550793559770307100557168662218335247233310643538093279521534214649\
9468240043099787255065866459076228147228647532968146827473148236`120.29443761\
89049, 1/10, 1/10, "H'(r)=0"}, {7.0850083799114254440315672466352038783362812\
24176566231715140917893213903267100554051472452673017856839976467275912615416\
599162569976355`120.2942541410733, 3/20, 1/10, "H'(r)=0"}, 
  {4.166828718370727902790577956763148651904730284797454698978783548090682381\
560853794140192196309296549748511042875666656469264550283858989`120.294000100\
68589, 1/5, 1/10, "H'(r)=0"}, {2.81954159805989410784963301064505267495758621\
51403116973622441075675793282781170220252680770168776108090312406005077460451\
15638046708846`120.29367863994588, 1/4, 1/10, "H'(r)=0"}, 
  {2.090972584299583178971741088604078045506620060186423509544767106471752596\
094386433337966095585137702949614271961267745962395511048138584`120.293294001\
509, 3/10, 1/10, "H'(r)=0"}, {1.654713730134418927494999117203390201340927005\
29339074344468316418197246641070314285095390405972797903054022309742520370018\
2877193071255`120.29285138592616, 7/20, 1/10, "H'(r)=0"}, 
  {1.374292387590514519050731314011609802902315140133258345582708646356982737\
730286929514725186325725071594747466502836758432850273441280625`120.292356649\
9683, 2/5, 1/10, "H'(r)=0"}, {1.184414491490160473682148668006058453624359207\
54895757298281204234534139278590914131816017902165689834604053109137029636604\
8195947348136`120.29181592157377, 9/20, 1/10, "H'(r)=0"}, 
  {1.050624984025305919372635562233958697244031945004839018301019866545955670\
838808268238511631398355854570553864897318148178439877540142773`120.291235226\
14718, 1/2, 1/10, "H'(r)=0"}, {0.95333849191263278741035281993809514424880318\
45456591548745581775119965210885597542749265893717088540095983650777734210137\
15563379287396`120.29062019495086, 11/20, 1/10, "H'(r)=0"}, 
  {0.880755917354304960941383229615040566860500758991010299710065152136761667\
857265067416311715470352008381191397003330950395553374117768131`120.289975883\
98934, 3/5, 1/10, "H'(r)=0"}, {0.82543151788600488208398394590309629659286415\
91122637077747787998854902396949831020485383258404495772721829596361861690501\
79851496467379`120.28930669596976, 13/20, 1/10, "H'(r)=0"}, 
  {0.782486265955713087077254813828349159506662090741922181530358748812668852\
356521827736252194349943703905256133941357087957835232469852632`120.288616379\
36319, 7/10, 1/10, "H'(r)=0"}, {0.7486218827151517615463676232875157495013284\
05086193761105087298809980778381039917520166883809691744200332454135403063734\
180940607029811`120.28790807528321, 3/4, 1/10, "H'(r)=0"}, 
  {0.721549501119514160068098157701939194269725284924429130606527122596095775\
72890605984336754048430144765190202064236553870877306830602051`120.2871843879\
9507, 4/5, 1/10, "H'(r)=0"}, {0.699644731813573445294090752151901893654199559\
77181033626508879287707943283345706214012791643520733286599014935572014870663\
2157914800626`120.286447462441, 17/20, 1/10, "H'(r)=0"}, 
  {0.681732064694733257276825895595185142408961715043723929285677027374686468\
685712165606551620078932457371098869603933489930173804298157847`120.285699058\
96904, 9/10, 1/10, "H'(r)=0"}, {0.6669460677896089289386186580382037985367418\
81778592864951032439355635834927945623823030277665849581795012241707396541700\
850330603125713`120.28494062038773, 19/20, 1/10, "H'(r)=0"}, 
  {0.654639726941976501773587810922332379695291334239751259588944660082512434\
221839586203101350351841493308655517992618027971747934437152737`120.284173329\
59145, 1, 1/10, "H'(r)=0"}, {0.6443225633734133224855625773077316854038680693\
12789857158740821547321516268358507058009312035772534538017063742457599974520\
366664527758`120.28339815775324, 21/20, 1/10, "H'(r)=0"}, 
  {0.635618035340745770443766196581464927922889066678117144671376971498423002\
689410921052557700968860968766551198513715106327911248692003249`120.282615903\
93849, 11/10, 1/10, "H'(r)=0"}, {0.628233703335463959162485676489411338190945\
12885947778628918966285416021925214171093234018270156447414993750692296801750\
074141024405689`120.28182722731884, 23/20, 1/10, "H'(r)=0"}, 
  {0.621940007454978072833332069575210795470218256429007499919511743078367036\
805467520885727181172054455043908047293207835674222580731783554`120.281032673\
20343, 6/5, 1/10, "H'(r)=0"}, {0.61655495668036688421425716323951316652425766\
60108124087318516586478278776924363121769123764376003208670501855165403705884\
87815339212702`120.2802326940067, 5/4, 1/10, "H'(r)=0"}}, 
 {{80.09837558890422070002856112262170966162663058665151993795432044635238843\
7545159782089239805354717301345536500982810939411184004457157251`120.28979074\
84853, 1/20, 3/20, "H'(r)=0"}, {20.355616581209392769290315330734026356026758\
48033575668743831276546015695893930303242398070684925704104535729055072763731\
0129251866042353`120.2896361255787, 1/10, 3/20, "H'(r)=0"}, 
  {9.294454660594480812737685765096182646907511857469616084086724190764864782\
076056961199745938432999777767073053478144308050597822641329039`120.289380055\
71695, 3/20, 3/20, "H'(r)=0"}, {5.4256632229172011152974996146856137347519724\
67884233879078025944091853243186422610808255157640438780522020222937270994384\
631838610498287`120.28902510312884, 1/5, 3/20, "H'(r)=0"}, 
  {3.637664221835437098321494617930698165292449328920063470585319700110831133\
262597047972134436551394947044503271385952208163970512230838781`120.288575006\
20914, 1/4, 3/20, "H'(r)=0"}, {2.66905013955566238695397300046378581933607422\
56176175276916332668808555537312263674184422326449139838370361690957694976435\
12315876936923`120.28803468482117, 3/10, 3/20, "H'(r)=0"}, 
  {2.087506315019918724971737020631676246256277537296047727295729783093460467\
396454102364982180233815303103218837929667697269110241673322`120.287410121124\
88, 7/20, 3/20, "H'(r)=0"}, {1.7123599258669088659618174796176302570571946092\
96271953600155775239116886221695014959154362273114399172699938866352828532494\
595285824481`120.28670810990248, 2/5, 3/20, "H'(r)=0"}, 
  {1.457225728663024544755396173532494423596953579477144932780497305199211538\
033463755013369762572193418588139638061589177443405041482706338`120.285935919\
03001, 9/20, 3/20, "H'(r)=0"}, {1.2765516385592575076531367657807439687847412\
32878662619135878737442922406482018247782884598304286992392382759939404636502\
833339091573943`120.28510092523884, 1/2, 3/20, "H'(r)=0"}, 
  {1.144457867011213860839799435547834428649377555328353236987177833017729814\
490378017376037070999214447621710970004201015257420933031952214`120.284210287\
65979, 11/20, 3/20, "H'(r)=0"}, {1.045353585233816858259578902411255675294302\
29634107163947558905057318342008236246020175722624168706260789609787799393020\
6744801028774438`120.28327069966993, 3/5, 3/20, "H'(r)=0"}, 
  {0.969393024174031890905831332821144947824167680379169004206378200663193564\
617589347936971207146103328653935712517660680137652468948018282`120.282288232\
43994, 13/20, 3/20, "H'(r)=0"}, {0.910113894241486694675821405459769981081998\
13133209487728575477547561223574465566968180608135486893613464217672533093483\
2911352118797035`120.28126826238439, 7/10, 3/20, "H'(r)=0"}, 
  {0.863136487536487326421008907287319196415217349464658795066117727457513035\
023504506461203467725749092355196102406487879458111507668773448`120.280215463\
5397, 3/4, 3/20, "H'(r)=0"}, {0.825411276595026060731448394336405184183835599\
98395428348946959106592424084270983004969097044726244217275818298531500002780\
3866517647367`120.2791338433951, 4/5, 3/20, "H'(r)=0"}, 
  {0.794765386080047678564614705356066212182062564643607302660394336665589364\
28616749275118712375797790595636619278468509459502827296064884`120.2780268034\
0952, 17/20, 3/20, "H'(r)=0"}, {0.7696193821761698870542540068199888121521526\
29681095214732470046578896209333015031361293363243906865595233840917234125372\
187348929190361`120.27689721017396, 9/10, 3/20, "H'(r)=0"}, 
  {0.748804954176608684774120382737838361826041322785302563194186152894513869\
334193878085414531843902698277942681077727850179465227069855344`120.275747467\
91186, 19/20, 3/20, "H'(r)=0"}, {0.731444410384371690834891372099261830756236\
24819895597062929902198447387770624828402963722005396836680360442299889958811\
2665234206403083`120.27457958684124, 1, 3/20, "H'(r)=0"}, 
  {0.716869177471209512630643437694841022248153456327950336307188826064435902\
462498561936545826072805711986135416914914730386885779469130535`120.273395244\
65147, 21/20, 3/20, "H'(r)=0"}, {0.704563553633431688868599403139715003488386\
77808600355054138498679623012363805682645896677006545614132495562025183609242\
6053722831154152`120.27219584011061, 11/10, 3/20, "H'(r)=0"}, 
  {0.694125188998382726814610440317910079082681765273456622792801874871589097\
395068112553382215614449812248783318747540354364278916494765627`120.270982538\
85708, 23/20, 3/20, "H'(r)=0"}, {0.685236870956677915707333550820481649287118\
15996777534929608711375843400261763968076186076979086422704179093208504558772\
3660485711473713`120.26975631197789, 6/5, 3/20, "H'(r)=0"}, 
  {16/25, 5/4, 3/20, "1-a \!\(\*SuperscriptBox[\(x1\), \(2\)]\)=0"}}, 
 {{98.21524219106779658184301628796541316103779764691524825924174538177990982\
7814292803498630974999901654223603977563785946019221659293010175`120.28433750\
269363, 1/20, 1/5, "H'(r)=0"}, {24.914246513655092938003898993174771768772564\
04932777298943774229314827875596464497484504866208829108249634488406756316032\
8049871219970589`120.28413873325573, 1/10, 1/5, "H'(r)=0"}, 
  {11.34194577990528210212722566610449371413820683448615208242823388150553884\
049812257341258868608114055853694057047031060937268241334866776`120.283809442\
42778, 3/20, 1/5, "H'(r)=0"}, {6.59386580772802474377777945539381012446730296\
83550478096718443289623701561832255559653275256467829405408942946744722312293\
66941894665295`120.28335268264455, 1/5, 1/5, "H'(r)=0"}, 
  {4.398496253125221660427126283158717462556447511361577382921468449375365987\
073908461599935359439428137531296455821386246155861835831595954`120.282772803\
41064, 1/4, 1/5, "H'(r)=0"}, {3.208239615660299163417436746140189457751430152\
64987461600387992145160773873124254564820635816064709451282732035798004819124\
2163961069986`120.28207542493034, 3/10, 1/5, "H'(r)=0"}, 
  {2.492745490110426022331091183340315505565253641935166819451241846380151123\
852770477322612144889181235884770684993111859479565321372967697`120.281267308\
84708, 7/20, 1/5, "H'(r)=0"}, {2.03041116292480415028892585347031103791902942\
11446481628162787326886770256995155758953008075888780035204255415807621605508\
98093021205319`120.28035611984313, 2/5, 1/5, "H'(r)=0"}, 
  {1.715313181665881470876836304522739219758241770127333382878724080557267257\
28639486190233338098567298631393758791231963406208598521755904`120.2793501050\
8806, 9/20, 1/5, "H'(r)=0"}, {1.491618265229360699276828823026577389515207123\
73163151893543474098910786083618279241236734089888725297567163389850561629080\
3790889525133`120.27825774020157, 1/2, 1/5, "H'(r)=0"}, 
  {1.327617973761162455360014397344857254240413143228449827013378585598052930\
176026447308336944463321556991720098177916553901953605384778392`120.277087393\
79983, 11/20, 1/5, "H'(r)=0"}, {1.2042153939805297039493821908373035310971410\
20147893049218624155640212819748865069080892339499544504567234807777742990869\
776784174491021`120.27584705043556, 3/5, 1/5, "H'(r)=0"}, 
  {1.109350924021442832200426916494128191207744246619604705444706253872537403\
07298052048034750662566717914336582004013686487238955365500295`120.2745441121\
5001, 13/20, 1/5, "H'(r)=0"}, {1.03510651790709728559006641184276763703168323\
89352871351721954854053168278393132608725790676600762040635519828333366751070\
13409584325097`120.27318528032288, 7/10, 1/5, "H'(r)=0"}, 
  {0.976111690226326342295096097484435639781632237238388754563397955725539871\
482171055261145939751629229379350357794149898531064509026966123`120.271776506\
8842, 3/4, 1/5, "H'(r)=0"}, {0.9286224660940346393799051349273987903582052299\
63365055029068001847842111018571789104266572193441143191916086955392244466305\
021115031279`120.2703229981427, 4/5, 1/5, "H'(r)=0"}, 
  {0.889966768360664634267317797535495243093774934965370864393011531053236684\
761167866186295522688375022195014615710645212100794703818327239`120.268829253\
9401, 17/20, 1/5, "H'(r)=0"}, {0.85819841347498125559217706231729854606216329\
21084607207758165833443099218980915374835780656160703559285881402172075991020\
33050869200428`120.2672991273138, 9/10, 1/5, "H'(r)=0"}, 
  {0.831874528087723552289663087398182089173689919043709809451234992727097565\
801738304429744500600961931655440414216492804596785565557255098`120.265735893\
44726, 19/20, 1/5, "H'(r)=0"}, {0.8099084833194064601303173425120419077715187\
76542037699036350477634660776009468664423552161709009394888529471827021387923\
105827994214344`120.26414232022455, 1, 1/5, "H'(r)=0"}, 
  {0.791470421770861344105039969517506236710278973770271203840962991563340245\
3294070076212020382115711298151372895728505277248591433773895`120.26252073562\
671, 21/20, 1/5, "H'(r)=0"}, {0.775918570957722927497725948380864959484082292\
11685136807675307504213136867834134475353855606114147832075522151470662774041\
5489258419156`120.26087308936933, 11/10, 1/5, "H'(r)=0"}, 
  {400/529, 23/20, 1/5, "1-a \!\(\*SuperscriptBox[\(x1\), \(2\)]\)=0"}, 
  {25/36, 6/5, 1/5, "1-a \!\(\*SuperscriptBox[\(x1\), \(2\)]\)=0"}, 
  {16/25, 5/4, 1/5, "1-a \!\(\*SuperscriptBox[\(x1\), \(2\)]\)=0"}}, 
 {{115.5691006251329387220525104447885183166284421731371256222896954052862183\
14712390811677367124900339009931510786418052233435478201244477692`120.2782427\
9011188, 1/20, 1/4, "H'(r)=0"}, {29.28274612703913534594186684332723563667757\
15719635521420102783975924605781376947444781405675548600309186657400975945377\
72530475443901677`120.27799832174233, 1/10, 1/4, "H'(r)=0"}, 
  {13.30554695901740946203076675646941977891918201827081030176362409717696017\
5658837738442979077102374422664292740070594335569788250891780606`120.27759320\
407118, 3/20, 1/4, "H'(r)=0"}, {7.7155304606656369792408549267742293512293462\
88292646202187752957919419148840838999483197269040899631717681169500967333615\
824500974936033`120.27703095993691, 1/5, 1/4, "H'(r)=0"}, 
  {5.130246008778376911952324250279800185592728782256347114345646164146337759\
945634739034707903055390484163435929878513928322994311077211286`120.276316537\
27917, 1/4, 1/4, "H'(r)=0"}, {3.727984101636700424404746758531180588912682841\
75121651631041273178309119390847638557714562466527846067878478128199530945144\
8112051714289`120.27545624766984, 3/10, 1/4, "H'(r)=0"}, 
  {2.884487126306015686578679316615097776189547812114413580303519978090155853\
037871045855778186979586162461711715780552520325269931765379837`120.274457615\
19748, 7/20, 1/4, "H'(r)=0"}, {2.33893925882297094918525876226693494818144195\
91223415298652686424065231112923918113956198956552165830778618619041913341075\
77917736869595`120.2733291310768, 2/5, 1/4, "H'(r)=0"}, 
  {1.966693934072740975061388150663081555342283285797127806750522672057345830\
20735317633702494426974018786425637383582846624606751141861264`120.2720799352\
9503, 9/20, 1/4, "H'(r)=0"}, {1.702063590678734708788713760297341261332588122\
06678023375334182111288489775277303566859314887591760230935311576732626834412\
7694968217585`120.27071946481331, 1/2, 1/4, "H'(r)=0"}, 
  {1.507753134225026175678439421816877872517243566271603988401503307276635816\
899456598795924761519253752958994090657779196520894713579366966`120.269257112\
69804, 11/20, 1/4, "H'(r)=0"}, {1.3613063944126791590058418377673984288731323\
97702416973182348860295962863341206380679971515903041869936776532672925838840\
907901604687407`120.26770193488085, 3/5, 1/4, "H'(r)=0"}, 
  {1.248544540549718585207170433411495814273441414447107722790317562087659559\
88241764002391740070881093226625843949190251988442308449001952`120.2660624264\
1122, 13/20, 1/4, "H'(r)=0"}, {1.16015799925607360023074684127102253056000419\
43550523913172429428920241295739946028978555958358060455090461358285389987710\
6933649619573`120.2643463733709, 7/10, 1/4, "H'(r)=0"}, 
  {1.089831057359024810110648868777801838879560392783903114055327207951224769\
768289008017661461202047062061845912866415459996284740015846638`120.262560774\
46999, 3/4, 1/4, "H'(r)=0"}, {1.033158731038674442711061623075303138492798490\
06244264479042956264122301162982973562075721291044117865462040211444937945348\
3961292736577`120.26071181937259, 4/5, 1/4, "H'(r)=0"}, 
  {0.986994944203632696944813218281183877608286429618577294984284350163641768\
183692678193157188907773134732493348863863048704779990660939476`120.258804908\
49937, 17/20, 1/4, "H'(r)=0"}, {0.9490461399452782342975997622762192255037574\
96908136597196068032831910914172312676362854440768719045778552574442982535067\
449387184886636`120.25684469994289, 9/10, 1/4, "H'(r)=0"}, 
  {0.917610009359619935936501985630768509295590928425017086022962775708248925\
03423334533075475288831664836880136231823117142740370204480048`120.2548351716\
5578, 19/20, 1/4, "H'(r)=0"}, {0.89140294674420288684371462948773732115438228\
47253755328766216795748891240418539715725480790559916608737812044691673839319\
09148511677455`120.25277969006738, 1, 1/4, "H'(r)=0"}, 
  {0.869443377084725868853914640297880415020368776410802225112971728795234931\
055434487279378084697850879359846191624263681403956728719553399`120.250681079\
06556, 21/20, 1/4, "H'(r)=0"}, {100/121, 11/10, 1/4, 
   "1-a \!\(\*SuperscriptBox[\(x1\), \(2\)]\)=0"}, 
  {400/529, 23/20, 1/4, "1-a \!\(\*SuperscriptBox[\(x1\), \(2\)]\)=0"}, 
  {25/36, 6/5, 1/4, "1-a \!\(\*SuperscriptBox[\(x1\), \(2\)]\)=0"}, 
  {16/25, 5/4, 1/4, "1-a \!\(\*SuperscriptBox[\(x1\), \(2\)]\)=0"}}, 
 {{132.5663720477151553068122544462279991192605991285085557595096078721930523\
09552025428915738594104916614292598131413414445296645938774431599`120.2715230\
154945, 1/20, 3/10, "H'(r)=0"}, {33.56336413872804987975518984870907695731454\
38939757489173820050564209042783687100371708836309778259050240413327924285840\
53499500065248082`120.27123040921103, 1/10, 3/10, "H'(r)=0"}, 
  {15.23112108798396794114954979719496070186365131534383773345980876561745174\
9146877964643944020123479615860210959537841453769424417820957016`120.27074537\
6828, 3/20, 3/10, "H'(r)=0"}, {8.81672303059510595205836471357301189137508890\
14142281556014151397202071014203582711558011758259016549183898615968568046109\
55821509873685`120.27007188295852, 1/5, 3/10, "H'(r)=0"}, 
  {5.849757116103775290554147045222328165299227928662871383420382572181134012\
984938899146470019008457777426514077219485297897410363856432186`120.269215441\
44909, 1/4, 3/10, "H'(r)=0"}, {4.24006652693299847631429704115984728536599520\
43297809538607358808837596946276386883046415375448620504729241083914150946211\
33223955224296`120.26818301932981, 3/10, 3/10, "H'(r)=0"}, 
  {3.271422603657171889678017647153937885825971840339002466362080888364812256\
597640171903281245510211059435420005681299795101953693271116279`120.266982858\
85249, 7/20, 3/10, "H'(r)=0"}, {2.6446012578820660838009570676129936550228787\
75273703840783919922006563645012243762218672905206973721259767583065441338114\
549719924022591`120.26562421574432, 2/5, 3/10, "H'(r)=0"}, 
  {2.216614566219578588978677552403534306107104992826683008796847606374115461\
02891608626003287185999660964780987172052363939005439466673686`120.2641170327\
9187, 9/20, 3/10, "H'(r)=0"}, {1.91212023071313945105599718707857826358327803\
77539406588481866171415817975558088504675526980037668123163223222578257857738\
68751801224368`120.26247158304867, 1/2, 3/10, "H'(r)=0"}, 
  {1.688349266329769831515435676118702213567109966798930182251688002478859406\
205944318889253011560111513232537170732600925351005517661181677`120.260698121\
72321, 11/20, 3/10, "H'(r)=0"}, {1.519554450281694214973543200193693897707616\
54943552404616242476486553461130425653821618113376916664917879141018220314534\
0155560205283359`120.25880658032136, 3/5, 3/10, "H'(r)=0"}, 
  {1.389481626409110855243325358002349952088172619194322652484171090891103207\
231235859126749144194430329723877902240213711745420599840311386`120.256806324\
68298, 13/20, 3/10, "H'(r)=0"}, {1.287459622461759457998290209823862177669865\
10405591998088341386620669647737569047986201213670546134012162910126353960769\
7447280216675279`120.25470598505768, 7/10, 3/10, "H'(r)=0"}, 
  {1.206248970549485400679097463277425331577856347574517167913180903060200295\
403947842920442575969197306949395072696816320848341950388317234`120.252513355\
10903, 3/4, 3/10, "H'(r)=0"}, {1.14079977133984972161923195546341824428955334\
40414776116012177008450582833538091647738252300594898119918709973298876110111\
74015740382298`120.25023534950934, 4/5, 3/10, "H'(r)=0"}, 
  {1.087504452285670667717907609169481989325682371382493032222413234021726173\
018513377509031206837502307286994497271492143726734418111799959`120.247878006\
60225, 17/20, 3/10, "H'(r)=0"}, {1.043732085429576257971655955882123414696179\
32900848233714319337810482783544685103948369129762033436839304225148990141729\
4361516075265275`120.24544652249556, 9/10, 3/10, "H'(r)=0"}, 
  {1.007529129805059200908932247294337581355018794527049134481623265991293808\
86716246719489378192480015709731195052151929671892245759677049`120.2429453046\
5288, 19/20, 3/10, "H'(r)=0"}, {0.9774218842330474927295972391417059462273956\
90987237511278244667431255944219495923168616975925929049987896008423538058268\
675808714928224`120.24037803553273, 1, 3/10, "H'(r)=0"}, 
  {400/441, 21/20, 3/10, "1-a \!\(\*SuperscriptBox[\(x1\), \(2\)]\)=0"}, 
  {100/121, 11/10, 3/10, "1-a \!\(\*SuperscriptBox[\(x1\), \(2\)]\)=0"}, 
  {400/529, 23/20, 3/10, "1-a \!\(\*SuperscriptBox[\(x1\), \(2\)]\)=0"}, 
  {25/36, 6/5, 3/10, "1-a \!\(\*SuperscriptBox[\(x1\), \(2\)]\)=0"}, 
  {16/25, 5/4, 3/10, "1-a \!\(\*SuperscriptBox[\(x1\), \(2\)]\)=0"}}, 
 {{149.4933022876831049610423407821009378086327743589699861828056625597815069\
13130525945813081065376620772712595174498595458331938759652987634`120.2641711\
8611558, 1/20, 7/20, "H'(r)=0"}, {37.8282685195661020226534594685272961303549\
77879507064319186564246664089949277194946767591629424669350362585483282338480\
041765587905129389`120.26382716438543, 1/10, 7/20, "H'(r)=0"}, 
  {17.15116915382698283590253557552746625348292720156181230971833211325925740\
5224843143137979062307454426487865093009154494888196131424691123`120.26325672\
371959, 3/20, 7/20, "H'(r)=0"}, {9.916036552126303463379905305581050785570638\
87287641357158121605267260669991800501561610542901200689272638454995345324507\
4977388128535821`120.262464227471, 1/5, 7/20, "H'(r)=0"}, 
  {6.569162181661999997771078320372226656954464579886359623328086525924113972\
408722799625869178447195581006554301073974922286103977722878971`120.261455699\
89785, 1/4, 7/20, "H'(r)=0"}, {4.75309066026485020907866959957165834659833900\
17097049489940220147052774892771791584698877352470615972209144790384409559973\
64024935310482`120.26023869617693, 3/10, 7/20, "H'(r)=0"}, 
  {3.660013386363397933216448054088370750896815994357121517682105281844558063\
385655430720012437050673256182199709393651894471808534078240349`120.258822094\
90523, 7/20, 7/20, "H'(r)=0"}, {2.9524593332763474921264010939212571818867560\
36566134823937475273087988255343600238838367921042954550011763087153558850113\
800165631568232`120.25721581428367, 2/5, 7/20, "H'(r)=0"}, 
  {2.469174860872792676921624401436378491260006105845621692322350346437126981\
945046253968171904860973866328944128391883552774198969857719697`120.255430470\
59651, 9/20, 7/20, "H'(r)=0"}, {2.1252020065891482846328466455021197230763150\
42313487986645413038225492742599626776962512235231821682207765881733506296429\
138282362751304`120.25347701026003, 1/2, 7/20, "H'(r)=0"}, 
  {1.872319906559534737477303986458994706883858308245284842552222335042347473\
76910762070472981627514247158005289891915422222582032904616257`120.2513663508\
3075, 11/20, 7/20, "H'(r)=0"}, {1.6815038704767191911033149656836604874564208\
20753715524256935599349321119567907184934229096074201479796624141314793611414\
113876003175419`120.24910906188909, 3/5, 7/20, "H'(r)=0"}, 
  {1.534433686161483755217814509083127255025034367024263598977505908088797064\
815710871728736529737711867911158671512705096107423071915169783`120.246715106\
54596, 13/20, 7/20, "H'(r)=0"}, {1.419083586042524212838034729483470941190298\
02600464271869127620049499866267373230417845111324591717495689248640397037489\
9217342610602428`120.24419365240666, 7/10, 7/20, "H'(r)=0"}, 
  {1.327296134910514008321723903363668160274830496205132967385015190146516793\
789921735896404462824905876508253792546258580189420441702658095`120.241552950\
43406, 3/4, 7/20, "H'(r)=0"}, {1.25338163828046186280256269215460990322712417\
31284434189865907471237284028327364658441642820319409200335862595110908942345\
61861514981724`120.23880027301831, 4/5, 7/20, "H'(r)=0"}, 
  {1.193275777988946689909784589477577095609395277078180148476106995752256122\
39397513927479181231657000160700374531741402637455442180895505`120.2359418989\
506, 17/20, 7/20, "H'(r)=0"}, {1.14401481037072753159088458344507761962102727\
92301140758268565637910546552553306874219781610668938172002688723181145790244\
56579675258347`120.23298313225287, 9/10, 7/20, "H'(r)=0"}, 
  {1.103398438983300751173903931067741664182453367869296178741809742841534884\
011548371608842497744789473677848631088089377155172054211050994`120.229928342\
92941, 19/20, 7/20, "H'(r)=0"}, {1, 1, 7/20, 
   "1-a \!\(\*SuperscriptBox[\(x1\), \(2\)]\)=0"}, 
  {400/441, 21/20, 7/20, "1-a \!\(\*SuperscriptBox[\(x1\), \(2\)]\)=0"}, 
  {100/121, 11/10, 7/20, "1-a \!\(\*SuperscriptBox[\(x1\), \(2\)]\)=0"}, 
  {400/529, 23/20, 7/20, "1-a \!\(\*SuperscriptBox[\(x1\), \(2\)]\)=0"}, 
  {25/36, 6/5, 7/20, "1-a \!\(\*SuperscriptBox[\(x1\), \(2\)]\)=0"}, 
  {16/25, 5/4, 7/20, "1-a \!\(\*SuperscriptBox[\(x1\), \(2\)]\)=0"}}, 
 {{166.5829257622781408170308451200874160758446265208701728282833012008955581\
83311075077543142363158377619136406168490006369069769100568078292`120.2561620\
2801353, 1/20, 2/5, "H'(r)=0"}, {42.13637289976768924497801257423435440514582\
59165313055816602059237640033976634921889658973994451474514115095772824471157\
16272656059178964`120.25576239831781, 1/10, 2/5, "H'(r)=0"}, 
  {19.09235307527846478105869031195777477628513458477904786506972452441581571\
7404505870669104196789992302148609151129309596103464930192516398`120.25509951\
737271, 3/20, 2/5, "H'(r)=0"}, {11.028837829093161981385730086697459214526093\
87512111897825663291979781254262709912595984916858623309290959691361232110846\
2070638906153377`120.25417808260414, 1/5, 2/5, "H'(r)=0"}, 
  {7.298594375990919647291154427968981552634247304934454144434687042443468700\
661908754247100393187177130759159335986782523300844442331846823`120.253004540\
8016, 1/4, 2/5, "H'(r)=0"}, {5.2743434777359762743563936667350588380548352644\
78326339393212504453843628648219519402514077309737506620008565057074522594460\
810847745048`120.25158692420904, 3/10, 2/5, "H'(r)=0"}, 
  {4.055830130345363219312928689338139727403052067113121499363283933876424605\
551163350942314774250239964148803874497280543004968739820987502`120.249934611\
14143, 7/20, 2/5, "H'(r)=0"}, {3.26697355361481056910330896701626461882501481\
30560122767652319723914547985607430310745228248918841063040887506954464593509\
67664951218403`120.24805801539192, 2/5, 2/5, "H'(r)=0"}, 
  {2.728080571583477621110729751900955198571063212769319812804531742230254972\
374388711887851445922735054488407530090623613036659402039542656`120.245968223\
4069, 9/20, 2/5, "H'(r)=0"}, {2.344485945681788586679996183215026451957410562\
63117921159521248925086289815253904207389403827334279099054447123564830599634\
9392130074853`120.24367660875957, 1/2, 2/5, "H'(r)=0"}, 
  {2.062465310655950014183361650904007249117746444086867609919801827802331633\
338268241747456389744854100514050141238633764238299891951997715`120.241194456\
7143, 11/20, 2/5, "H'(r)=0"}, {1.84968616922994558940365316494632453718529152\
74785601405244127959866845385121178883482836098745636109526944315368214449613\
71525608524409`120.23853262756936, 3/5, 2/5, "H'(r)=0"}, 
  {1.685744127580693326126745187208689450645228188913145727998256799895991404\
975509643646816713213314447670250224249785004675135607230395654`120.235701278\
34593, 13/20, 2/5, "H'(r)=0"}, {1.5572481761957021517424603403701250046147255\
05786791612437511710256736019165677348890438639051089321933696213713082043275\
597377214833115`120.23270965156513, 7/10, 2/5, "H'(r)=0"}, 
  {1.455117118558883966004924194139430987138556807445761574464872324318115611\
871081570658508670621822351027607921502729029939610234261695949`120.229565930\
1499, 3/4, 2/5, "H'(r)=0"}, {1.3730189982304524215334855323401582638272550197\
60563627247182408589328726436878113998719090683064291091909141416396426452283\
130861695817`120.22627715052528, 4/5, 2/5, "H'(r)=0"}, 
  {1.306432701544915299691551871680603325125198457964357604632275239661677025\
562498268418470858391903239194718221892678152063738116594830557`120.222849162\
14029, 17/20, 2/5, "H'(r)=0"}, {100/81, 9/10, 2/5, 
   "1-a \!\(\*SuperscriptBox[\(x1\), \(2\)]\)=0"}, 
  {400/361, 19/20, 2/5, "1-a \!\(\*SuperscriptBox[\(x1\), \(2\)]\)=0"}, 
  {1, 1, 2/5, "1-a \!\(\*SuperscriptBox[\(x1\), \(2\)]\)=0"}, 
  {400/441, 21/20, 2/5, "1-a \!\(\*SuperscriptBox[\(x1\), \(2\)]\)=0"}, 
  {100/121, 11/10, 2/5, "1-a \!\(\*SuperscriptBox[\(x1\), \(2\)]\)=0"}, 
  {400/529, 23/20, 2/5, "1-a \!\(\*SuperscriptBox[\(x1\), \(2\)]\)=0"}, 
  {25/36, 6/5, 2/5, "1-a \!\(\*SuperscriptBox[\(x1\), \(2\)]\)=0"}, 
  {16/25, 5/4, 2/5, "1-a \!\(\*SuperscriptBox[\(x1\), \(2\)]\)=0"}}, 
 {{184.0495162546357994697216260640778257617367593978942076247881176073631884\
11036852703648787600340288551676908366501290585554758262297161685`120.2474531\
0169125, 1/20, 9/20, "H'(r)=0"}, {46.5420218426683462148991165586924943784093\
34461794008290737784884971885850135905623608778935221284186245633653133361272\
009381298987435411`120.24699258015823, 1/10, 9/20, "H'(r)=0"}, 
  {21.07940380479303553055343296478038332062354380545928338711866505145559030\
0755117905118304397015155509816446132564130980088024283087773683`120.24622838\
651995, 3/20, 9/20, "H'(r)=0"}, {12.16949746993065810621178591925540388581575\
95183617690074703622518931153626114424676593382566168267114874008775552548321\
53715378686079213`120.24516545404673, 1/5, 9/20, "H'(r)=0"}, 
  {8.047635280008172995443047594065096308391080272942616965553841280354357637\
965732037709374499467492100304817457910687678732488896605587117`120.243810514\
99081, 1/4, 9/20, "H'(r)=0"}, {5.81081379749845561711178487901473418257145831\
33058964479749371525745154714788974182794507268458668248595908976721484041604\
53940272417581`120.24217190134685, 3/10, 9/20, "H'(r)=0"}, 
  {4.464309749481997274992262116689173039468052899933338869459674265650979640\
21542307810424087618913815951978944404299434728797278997891795`120.2402592700\
1509, 7/20, 9/20, "H'(r)=0"}, {3.59258815508132980284895343596015129024717129\
85885235125011694450660392036036852376118068411963911864244844143833173132598\
49111131348193`120.23808325953217, 2/5, 9/20, "H'(r)=0"}, 
  {2.997113326545245014067295820201193871361877510520472056140064736815665005\
185536740624690190993550696706976167552199112722588171549187192`120.235655098\
08118, 9/20, 9/20, "H'(r)=0"}, {2.5733013126818290517044882533434366522802936\
12876851065638238423080368006088233482950655606921119662353410484964014097426\
127103579093659`120.2329861912174, 1/2, 9/20, "H'(r)=0"}, 
  {2.261805472200482863428310420632782803865589186106168313628721972810383071\
882769171788795384085016124899009876378400769347459847600476757`120.230087720\
04786, 11/20, 9/20, "H'(r)=0"}, {2.026915594391848352213977688841133889987581\
56609824860415167797827516353653627003813435789519207191582980312248829632910\
5168821397211683`120.22697027644641, 3/5, 9/20, "H'(r)=0"}, 
  {1.846100904095903055126495812778552791311610230169046332303407127237615818\
388465198004270578226641944277028218215227175175226174665167547`120.223643553\
28543, 13/20, 9/20, "H'(r)=0"}, {1.704579707077465305581105673959341467423532\
88959240699747497376465906612854544263819708929314023257411583519938285117464\
9775721151539904`120.22011609746092, 7/10, 9/20, "H'(r)=0"}, 
  {1.592332386755789503384488869855355085886441938806758396597154993028171164\
274983951495282883879821599098568626884200301518700626012147488`120.216395124\
15841, 3/4, 9/20, "H'(r)=0"}, {1.50237747251199045816279986929202034905543778\
34969833253690956442754075645051571622503070223906362307599378994931969203086\
60561479541413`120.2124863838177, 4/5, 9/20, "H'(r)=0"}, 
  {400/289, 17/20, 9/20, "1-a \!\(\*SuperscriptBox[\(x1\), \(2\)]\)=0"}, 
  {100/81, 9/10, 9/20, "1-a \!\(\*SuperscriptBox[\(x1\), \(2\)]\)=0"}, 
  {400/361, 19/20, 9/20, "1-a \!\(\*SuperscriptBox[\(x1\), \(2\)]\)=0"}, 
  {1, 1, 9/20, "1-a \!\(\*SuperscriptBox[\(x1\), \(2\)]\)=0"}, 
  {400/441, 21/20, 9/20, "1-a \!\(\*SuperscriptBox[\(x1\), \(2\)]\)=0"}, 
  {100/121, 11/10, 9/20, "1-a \!\(\*SuperscriptBox[\(x1\), \(2\)]\)=0"}, 
  {400/529, 23/20, 9/20, "1-a \!\(\*SuperscriptBox[\(x1\), \(2\)]\)=0"}, 
  {25/36, 6/5, 9/20, "1-a \!\(\*SuperscriptBox[\(x1\), \(2\)]\)=0"}, 
  {16/25, 5/4, 9/20, "1-a \!\(\*SuperscriptBox[\(x1\), \(2\)]\)=0"}}, 
 {{202.1115257707435331765405565943696240396442909482270232655856783972587609\
03326553694641827297562070696369538730557560600947706430362473378`120.2379833\
8877566, 1/20, 1/2, "H'(r)=0"}, {51.10081067014649309165139428824301025498727\
08619386179049514702888732896121074889937000448560505094555958779926522070186\
64993310291229743`120.23745530851119, 1/10, 1/2, "H'(r)=0"}, 
  {23.13777011432273111839484071717735348754523229553751631898457650456105742\
944950231036599599202874344644480693879763207822605979710498537`120.236578590\
35384, 3/20, 1/2, "H'(r)=0"}, {13.3529281967606376428419305126143675936133525\
19194371829555959793082376639256159757259706607670971670276821928211803822242\
94275188702828`120.23535825191374, 1/5, 1/2, "H'(r)=0"}, 
  {8.826339123449920318724166265916340057035000248167620324711338680578614528\
888055583306964608942308308464780897808846568816550866427206356`120.233801096\
027, 1/4, 1/2, "H'(r)=0"}, {6.36993797775266604112502744050164222045387861861\
32775629015069013136014409104731142101901675900145483252936522130733051736209\
68703056985`120.23191547189637, 3/10, 1/2, "H'(r)=0"}, 
  {4.891334865804970662836896026275773540520913542827094538242989901697960728\
115089715022462958420204190401080279439264699660208983083122526`120.229710957\
71356, 7/20, 1/2, "H'(r)=0"}, {3.93420595471007161079258286858962769048032996\
42831475377447203819596344219379960965125750729680204823083653941855535204515\
74699952817436`120.22719797440531, 2/5, 1/2, "H'(r)=0"}, 
  {3.280537184080392796976799832286700337526915031368269679653973934152467081\
524785381115614296013060879306071001391271262792451094697928103`120.224387350\
80638, 9/20, 1/2, "H'(r)=0"}, {2.81549318760940199158634614995010958871939199\
14793558707316564907402799556898060513680801619381156105682541523873621995805\
09246230672953`120.2212898675511, 1/2, 1/2, "H'(r)=0"}, 
  {2.473918999869201526454448018406128566170120356750989030043316045673108971\
768485913558390725726943899561659625106401320749861742928497202`120.217915808\
11524, 11/20, 1/2, "H'(r)=0"}, {2.2166180385408224976245790944206220709258950\
15716554343244465080947709545345729878423004585741200505264540406154300969226\
994300256363083`120.21427454075314, 3/5, 1/2, "H'(r)=0"}, 
  {2.018868496431153777648154892466004916626445818376464458342102964285535761\
107885682150256337436199240736165160246096199405692155866727986`120.210374146\
32464, 13/20, 1/2, "H'(r)=0"}, {1.8644601944347930061528752083014816065904666\
84846132647704098690536949166423519500022843951947101525691242861643693959472\
129288000764126`120.20622109664883, 7/10, 1/2, "H'(r)=0"}, 
  {1.742414934637279705050063000321435076672741824070490240303116522933481598\
47822035360752614776283522671130822868689530164783407462077552`120.2018199781\
8575, 3/4, 1/2, "H'(r)=0"}, {25/16, 4/5, 1/2, 
   "1-a \!\(\*SuperscriptBox[\(x1\), \(2\)]\)=0"}, 
  {400/289, 17/20, 1/2, "1-a \!\(\*SuperscriptBox[\(x1\), \(2\)]\)=0"}, 
  {100/81, 9/10, 1/2, "1-a \!\(\*SuperscriptBox[\(x1\), \(2\)]\)=0"}, 
  {400/361, 19/20, 1/2, "1-a \!\(\*SuperscriptBox[\(x1\), \(2\)]\)=0"}, 
  {1, 1, 1/2, "1-a \!\(\*SuperscriptBox[\(x1\), \(2\)]\)=0"}, 
  {400/441, 21/20, 1/2, "1-a \!\(\*SuperscriptBox[\(x1\), \(2\)]\)=0"}, 
  {100/121, 11/10, 1/2, "1-a \!\(\*SuperscriptBox[\(x1\), \(2\)]\)=0"}, 
  {400/529, 23/20, 1/2, "1-a \!\(\*SuperscriptBox[\(x1\), \(2\)]\)=0"}, 
  {25/36, 6/5, 1/2, "1-a \!\(\*SuperscriptBox[\(x1\), \(2\)]\)=0"}, 
  {16/25, 5/4, 1/2, "1-a \!\(\*SuperscriptBox[\(x1\), \(2\)]\)=0"}}, 
 {{221.0118289502695916873151966416423701207677910045424424432210081284158284\
50149738830350911852638165281570037614143664307968252208278987758`120.2276695\
2502643, 1/20, 11/20, "H'(r)=0"}, {55.874768053263056927051297024092368032141\
98141207298973585032385166804988188324395786876146421168453462941087309910480\
965430291373566556`120.22706538074125, 1/10, 11/20, "H'(r)=0"}, 
  {25.29601432194043342406709940010549786080466786283139603490717616238228847\
7553340535835193114530141763189243756638579169080136005221511162`120.22606180\
617849, 3/20, 11/20, "H'(r)=0"}, {14.5960083082785408595228082306332996451550\
49149029616932903004068141542782626783633323346513293792614360396272326633491\
577287934928479864`120.22466366474887, 1/5, 11/20, "H'(r)=0"}, 
  {9.646210220660143723518178112126919047764121876206095144349305293895461286\
297571402865504666975173298231070739219168994858107241948232815`120.222877487\
27003, 1/4, 11/20, "H'(r)=0"}, {6.9603400718757682155646240191102241434339440\
28414179458948780526044143331113536244533083033560213870889578106053995461658\
679556838688615`120.22071118318833, 3/10, 11/20, "H'(r)=0"}, 
  {5.343837122897971000652233363089805918602302340566125700549737219981177298\
112897545696583047957437886234470779675109156497333204391414861`120.218173665\
42653, 7/20, 11/20, "H'(r)=0"}, {4.297710563265958774386093819711723933245768\
98176629913444687146371596849469421562518530110441508119183271483347574296953\
1332548535904529`120.21527439990842, 2/5, 11/20, "H'(r)=0"}, 
  {3.583574760111212315302348684069099887110229813935919346469890140494847480\
424947181906160290538269908950401072869222730830633624926825998`120.212022899\
47928, 9/20, 11/20, "H'(r)=0"}, {3.075877352659653614494254743072502429218701\
53991366165149739051355182043004698108030655978341384799959327193452973762866\
9842717652750236`120.20842818684149, 1/2, 11/20, "H'(r)=0"}, 
  {2.703396758092064361385580135600209795651156540369814406137622894492214914\
268478730110122303468688221506929796327521154428995812023215475`120.204498250\
36408, 11/20, 11/20, "H'(r)=0"}, {2.42330168353613835081202717655837151626831\
45840040465283986729900591699954878813501325024598927864866918164065065606648\
74240464727467291`120.20023951018963, 3/5, 11/20, "H'(r)=0"}, 
  {2.208594251292233845887215335401854377044017928711582695009224864831324287\
719025351735546111044331006792315303252292780851424269869557176`120.195656301\
36069, 13/20, 11/20, "H'(r)=0"}, {100/49, 7/10, 11/20, 
   "1-a \!\(\*SuperscriptBox[\(x1\), \(2\)]\)=0"}, 
  {16/9, 3/4, 11/20, "1-a \!\(\*SuperscriptBox[\(x1\), \(2\)]\)=0"}, 
  {25/16, 4/5, 11/20, "1-a \!\(\*SuperscriptBox[\(x1\), \(2\)]\)=0"}, 
  {400/289, 17/20, 11/20, "1-a \!\(\*SuperscriptBox[\(x1\), \(2\)]\)=0"}, 
  {100/81, 9/10, 11/20, "1-a \!\(\*SuperscriptBox[\(x1\), \(2\)]\)=0"}, 
  {400/361, 19/20, 11/20, "1-a \!\(\*SuperscriptBox[\(x1\), \(2\)]\)=0"}, 
  {1, 1, 11/20, "1-a \!\(\*SuperscriptBox[\(x1\), \(2\)]\)=0"}, 
  {400/441, 21/20, 11/20, "1-a \!\(\*SuperscriptBox[\(x1\), \(2\)]\)=0"}, 
  {100/121, 11/10, 11/20, "1-a \!\(\*SuperscriptBox[\(x1\), \(2\)]\)=0"}, 
  {400/529, 23/20, 11/20, "1-a \!\(\*SuperscriptBox[\(x1\), \(2\)]\)=0"}, 
  {25/36, 6/5, 11/20, "1-a \!\(\*SuperscriptBox[\(x1\), \(2\)]\)=0"}, 
  {16/25, 5/4, 11/20, "1-a \!\(\*SuperscriptBox[\(x1\), \(2\)]\)=0"}}, 
 {{241.0409412197371785942551137476341604828932658784808621283959119868680444\
09278080386135691298122538656080830891407541532526704121573073689`120.2163990\
3879768, 1/20, 3/5, "H'(r)=0"}, {60.93835491579549973714221107372993164440022\
22595316443459809222013996693308139329496233320538579532135501325818725529176\
30502539350473423`120.21570777081612, 1/10, 3/5, "H'(r)=0"}, 
  {27.58862877008089273856311500982750166157080702714315323704072251972401949\
8353966292172448829193541709758603636621448639380471690401377992`120.21455865\
604881, 3/20, 3/5, "H'(r)=0"}, {15.919292324925838886382757146813699226940864\
22144978205210184654087793369313759179755950348601375943590879077998113052925\
8982498031193393`120.21295601742325, 1/5, 3/5, "H'(r)=0"}, 
  {10.52141145039440330174911047592284571558974742039802271412262361074364592\
9014979693393221810772025299551479708852958511104767071225254134`120.21090555\
220309, 1/4, 3/5, "H'(r)=0"}, {7.59277908775753709873561715120155467829955551\
70829699481861788411789332124950559024379993133161069957101365401327933889160\
48735461054037`120.20841396982692, 3/10, 3/5, "H'(r)=0"}, 
  {5.830600785333035781950699274207228888160882866496506377502535287992498957\
65972089627705981729948678236408800122885195711689199995834888`120.2054885249\
6928, 7/20, 3/5, "H'(r)=0"}, {4.690693467411652241867759294597943364003484822\
64983472058992880942069097068000817667757188383227221612924754771381880981129\
8580252708797`120.20213645528919, 2/5, 3/5, "H'(r)=0"}, 
  {3.913102269677894001010324345319592382469044254376787099821858911989030193\
132205152214007602218385140855881313118735054567216489031909616`120.198364338\
86053, 9/20, 3/5, "H'(r)=0"}, {3.36093767088037319904374401414666419242281078\
88689475380897681192949420082194410744509767895163822040416255539993785018112\
13459607182804`120.19417738724489, 1/2, 3/5, "H'(r)=0"}, 
  {2.956572671716605057872633427427131607792467875927181967924801489384917044\
187122956902264911045133535038600922277175451762586413073974444`120.189578684\
532, 11/20, 3/5, "H'(r)=0"}, {2.653353660129022735150114858032735626752794315\
75693772293329189936073555256440505311633653123185852642365640922391209891513\
2335466512126`120.18456836975459, 3/5, 3/5, "H'(r)=0"}, 
  {400/169, 13/20, 3/5, "1-a \!\(\*SuperscriptBox[\(x1\), \(2\)]\)=0"}, 
  {100/49, 7/10, 3/5, "1-a \!\(\*SuperscriptBox[\(x1\), \(2\)]\)=0"}, 
  {16/9, 3/4, 3/5, "1-a \!\(\*SuperscriptBox[\(x1\), \(2\)]\)=0"}, 
  {25/16, 4/5, 3/5, "1-a \!\(\*SuperscriptBox[\(x1\), \(2\)]\)=0"}, 
  {400/289, 17/20, 3/5, "1-a \!\(\*SuperscriptBox[\(x1\), \(2\)]\)=0"}, 
  {100/81, 9/10, 3/5, "1-a \!\(\*SuperscriptBox[\(x1\), \(2\)]\)=0"}, 
  {400/361, 19/20, 3/5, "1-a \!\(\*SuperscriptBox[\(x1\), \(2\)]\)=0"}, 
  {1, 1, 3/5, "1-a \!\(\*SuperscriptBox[\(x1\), \(2\)]\)=0"}, 
  {400/441, 21/20, 3/5, "1-a \!\(\*SuperscriptBox[\(x1\), \(2\)]\)=0"}, 
  {100/121, 11/10, 3/5, "1-a \!\(\*SuperscriptBox[\(x1\), \(2\)]\)=0"}, 
  {400/529, 23/20, 3/5, "1-a \!\(\*SuperscriptBox[\(x1\), \(2\)]\)=0"}, 
  {25/36, 6/5, 3/5, "1-a \!\(\*SuperscriptBox[\(x1\), \(2\)]\)=0"}, 
  {16/25, 5/4, 3/5, "1-a \!\(\*SuperscriptBox[\(x1\), \(2\)]\)=0"}}, 
 {{262.5694295487320259747480172825160044389842214847074156675302807636962877\
65935730308608048773204901410938309596284002059170117801023525355`120.2040189\
5566192, 1/20, 13/20, "H'(r)=0"}, {66.386904697398021787921280224067164509537\
12868633893894090462119373166280846670543606877003692257767878934024662358979\
9740366664424113027`120.20322578401299, 1/10, 13/20, "H'(r)=0"}, 
  {30.06005077252249891212965054718747885073828439524571168830204777855912813\
4089620852658563341417547932663470705758870102083869965744348342`120.20190607\
737942, 3/20, 13/20, "H'(r)=0"}, {17.3494943741654436179384387515934070730993\
68681073663946349458682082939593581200294458408681521625047164237034802875924\
131145318460144087`120.200062968056, 1/5, 13/20, "H'(r)=0"}, 
  {11.47055964261730950466278839415291983128015564453494252659837092135833991\
0375086608105517222878948437683086348856901712143394738325978526`120.19770036\
173793, 1/4, 13/20, "H'(r)=0"}, {8.281595703809666157486384111807638899906829\
65202990402449147018211185774464665486885737422534501491298903112529722942216\
5762195488262836`120.19482244776238, 3/10, 13/20, "H'(r)=0"}, 
  {6.363529491099214911241344098500910784217696799053146272582968391691548266\
894679775291923318164537409457021212709228155743526801286212365`120.191433060\
71386, 7/20, 13/20, "H'(r)=0"}, {5.123641085384107546773811585788565747168261\
60863785105919970153163847907901152014629825654020234808488199762252611004333\
7985272188932277`120.18753489200186, 2/5, 13/20, "H'(r)=0"}, 
  {4.278828254815414411026024934236259461787293257806778882909358062857667720\
057551213909306339812590952821487463666685180643428210393137042`120.183128547\
52652, 9/20, 13/20, "H'(r)=0"}, {3.680057861121613340090087734455882609548681\
37920690628434115441339180527297678659987197759786464433571401976023071769378\
9397064966566076`120.17821143667832, 1/2, 13/20, "H'(r)=0"}, 
  {3.242871643815038408303560268652040331295698970245862091483806563722592271\
767133311705719579969320085507726696313954058208431373366555312`120.172776454\
25075, 11/20, 13/20, "H'(r)=0"}, {25/9, 3/5, 13/20, 
   "1-a \!\(\*SuperscriptBox[\(x1\), \(2\)]\)=0"}, 
  {400/169, 13/20, 13/20, "1-a \!\(\*SuperscriptBox[\(x1\), \(2\)]\)=0"}, 
  {100/49, 7/10, 13/20, "1-a \!\(\*SuperscriptBox[\(x1\), \(2\)]\)=0"}, 
  {16/9, 3/4, 13/20, "1-a \!\(\*SuperscriptBox[\(x1\), \(2\)]\)=0"}, 
  {25/16, 4/5, 13/20, "1-a \!\(\*SuperscriptBox[\(x1\), \(2\)]\)=0"}, 
  {400/289, 17/20, 13/20, "1-a \!\(\*SuperscriptBox[\(x1\), \(2\)]\)=0"}, 
  {100/81, 9/10, 13/20, "1-a \!\(\*SuperscriptBox[\(x1\), \(2\)]\)=0"}, 
  {400/361, 19/20, 13/20, "1-a \!\(\*SuperscriptBox[\(x1\), \(2\)]\)=0"}, 
  {1, 1, 13/20, "1-a \!\(\*SuperscriptBox[\(x1\), \(2\)]\)=0"}, 
  {400/441, 21/20, 13/20, "1-a \!\(\*SuperscriptBox[\(x1\), \(2\)]\)=0"}, 
  {100/121, 11/10, 13/20, "1-a \!\(\*SuperscriptBox[\(x1\), \(2\)]\)=0"}, 
  {400/529, 23/20, 13/20, "1-a \!\(\*SuperscriptBox[\(x1\), \(2\)]\)=0"}, 
  {25/36, 6/5, 13/20, "1-a \!\(\*SuperscriptBox[\(x1\), \(2\)]\)=0"}, 
  {16/25, 5/4, 13/20, "1-a \!\(\*SuperscriptBox[\(x1\), \(2\)]\)=0"}}, 
 {{286.0997742378164036300546090321509265020867834148526229044523495262788603\
44146792597816702120667511966161069555473597905378248099952680908`120.1903162\
8769929, 1/20, 7/10, "H'(r)=0"}, {72.3502232335695078560117363145319982166432\
65932357257323309547836807978826495482287376157456153528750412029259425988976\
663289776853365747`120.18940070644184, 1/10, 7/10, "H'(r)=0"}, 
  {32.77120717417448430149492634924848953356249348813304657378418111154397107\
7685441106635410736488699931556414067659778776537746542841222182`120.18787549\
736746, 3/20, 7/10, "H'(r)=0"}, {18.92360199160184525103535162939721035076814\
73137099746113046566466959746980783377735704964846521926846613905256755110381\
65131224137354357`120.18574144788458, 1/5, 7/10, "H'(r)=0"}, 
  {12.51976154316244228359224284431444778176378875827616893976998509068210830\
7190041125998547772741905909147382422265813846239810463084377668`120.18299894\
229534, 1/4, 7/10, "H'(r)=0"}, {9.0472204629972606572532494221080725650190378\
37919999431001517108506403928166887362422975439829866634771868534869159688831\
228771587968044`120.17964721191245, 3/10, 7/10, "H'(r)=0"}, 
  {6.959907665217249116166658668849940757221533725654577136306649054109377092\
847416226556552765466157997305602277747196350452434484703091423`120.175683323\
95885, 7/20, 7/10, "H'(r)=0"}, {5.6121263290350553002650654530426295521771916\
12282743569980969783866087948635225824716325738619976939585241376502750202522\
553442490336267`120.17110086485951, 2/5, 7/10, "H'(r)=0"}, 
  {4.695554390227605599482654779636786746302599643727965772315937888140858699\
07644427969265240170241006425179787609054409559982049574587065`120.1658882418\
7792, 9/20, 7/10, "H'(r)=0"}, {4, 1/2, 7/10, 
   "1-a \!\(\*SuperscriptBox[\(x1\), \(2\)]\)=0"}, 
  {400/121, 11/20, 7/10, "1-a \!\(\*SuperscriptBox[\(x1\), \(2\)]\)=0"}, 
  {25/9, 3/5, 7/10, "1-a \!\(\*SuperscriptBox[\(x1\), \(2\)]\)=0"}, 
  {400/169, 13/20, 7/10, "1-a \!\(\*SuperscriptBox[\(x1\), \(2\)]\)=0"}, 
  {100/49, 7/10, 7/10, "1-a \!\(\*SuperscriptBox[\(x1\), \(2\)]\)=0"}, 
  {16/9, 3/4, 7/10, "1-a \!\(\*SuperscriptBox[\(x1\), \(2\)]\)=0"}, 
  {25/16, 4/5, 7/10, "1-a \!\(\*SuperscriptBox[\(x1\), \(2\)]\)=0"}, 
  {400/289, 17/20, 7/10, "1-a \!\(\*SuperscriptBox[\(x1\), \(2\)]\)=0"}, 
  {100/81, 9/10, 7/10, "1-a \!\(\*SuperscriptBox[\(x1\), \(2\)]\)=0"}, 
  {400/361, 19/20, 7/10, "1-a \!\(\*SuperscriptBox[\(x1\), \(2\)]\)=0"}, 
  {1, 1, 7/10, "1-a \!\(\*SuperscriptBox[\(x1\), \(2\)]\)=0"}, 
  {400/441, 21/20, 7/10, "1-a \!\(\*SuperscriptBox[\(x1\), \(2\)]\)=0"}, 
  {100/121, 11/10, 7/10, "1-a \!\(\*SuperscriptBox[\(x1\), \(2\)]\)=0"}, 
  {400/529, 23/20, 7/10, "1-a \!\(\*SuperscriptBox[\(x1\), \(2\)]\)=0"}, 
  {25/36, 6/5, 7/10, "1-a \!\(\*SuperscriptBox[\(x1\), \(2\)]\)=0"}, 
  {16/25, 5/4, 7/10, "1-a \!\(\*SuperscriptBox[\(x1\), \(2\)]\)=0"}}, 
 {{312.3588716263820610005111878829177631789781587806428858924416769785103281\
49995554837200390079513826816504786236958070253739466583718052393`120.1749827\
8240049, 1/20, 3/4, "H'(r)=0"}, {79.01702167187185985963689817046156060894794\
57176746615459867943599098055660365206631831234938987687326062490283808139793\
94632134480413566`120.17391483637816, 1/10, 3/4, "H'(r)=0"}, 
  {35.81141499320218317461751917324871622075330065850447233456000136007313721\
8506317060223472980362334874333718360452030162985528032937458359`120.17213281\
65272, 3/20, 3/4, "H'(r)=0"}, {20.6964854272587146849476012036651102516131784\
56503231110025965606043597087324050849931859853523355867984395701609461057547\
821255040887858`120.16963295581965, 1/5, 3/4, "H'(r)=0"}, 
  {13.70835560144594538584707231187640238692863953791435291167210741943584824\
5915593709993139786356093429252240493387666428002934363624990084`120.16640872\
955709, 1/4, 3/4, "H'(r)=0"}, {9.92105036246525315328590548917866389501323761\
44589542317274212659715726132495859217900314592150313687559972059017684633230\
9430449213193`120.16244948735469, 3/10, 3/4, "H'(r)=0"}, 
  {7.646947084738880183327538604808407576929714294058535902037752741057999999\
755943946790840184581816631225187083273982063932247738054912773`120.157738497\
02713, 7/20, 3/4, "H'(r)=0"}, {6.18139465871625970603816735910674120804595499\
38750449092733005815069870748947407493509350204694019988732455478575905450680\
09179326220984`120.15225018194168, 2/5, 3/4, "H'(r)=0"}, 
  {400/81, 9/20, 3/4, "1-a \!\(\*SuperscriptBox[\(x1\), \(2\)]\)=0"}, 
  {4, 1/2, 3/4, "1-a \!\(\*SuperscriptBox[\(x1\), \(2\)]\)=0"}, 
  {400/121, 11/20, 3/4, "1-a \!\(\*SuperscriptBox[\(x1\), \(2\)]\)=0"}, 
  {25/9, 3/5, 3/4, "1-a \!\(\*SuperscriptBox[\(x1\), \(2\)]\)=0"}, 
  {400/169, 13/20, 3/4, "1-a \!\(\*SuperscriptBox[\(x1\), \(2\)]\)=0"}, 
  {100/49, 7/10, 3/4, "1-a \!\(\*SuperscriptBox[\(x1\), \(2\)]\)=0"}, 
  {16/9, 3/4, 3/4, "1-a \!\(\*SuperscriptBox[\(x1\), \(2\)]\)=0"}, 
  {25/16, 4/5, 3/4, "1-a \!\(\*SuperscriptBox[\(x1\), \(2\)]\)=0"}, 
  {400/289, 17/20, 3/4, "1-a \!\(\*SuperscriptBox[\(x1\), \(2\)]\)=0"}, 
  {100/81, 9/10, 3/4, "1-a \!\(\*SuperscriptBox[\(x1\), \(2\)]\)=0"}, 
  {400/361, 19/20, 3/4, "1-a \!\(\*SuperscriptBox[\(x1\), \(2\)]\)=0"}, 
  {1, 1, 3/4, "1-a \!\(\*SuperscriptBox[\(x1\), \(2\)]\)=0"}, 
  {400/441, 21/20, 3/4, "1-a \!\(\*SuperscriptBox[\(x1\), \(2\)]\)=0"}, 
  {100/121, 11/10, 3/4, "1-a \!\(\*SuperscriptBox[\(x1\), \(2\)]\)=0"}, 
  {400/529, 23/20, 3/4, "1-a \!\(\*SuperscriptBox[\(x1\), \(2\)]\)=0"}, 
  {25/36, 6/5, 3/4, "1-a \!\(\*SuperscriptBox[\(x1\), \(2\)]\)=0"}, 
  {16/25, 5/4, 3/4, "1-a \!\(\*SuperscriptBox[\(x1\), \(2\)]\)=0"}}, 
 {{342.4822932363774054589955380304776618972313482173187627743152384471148139\
34813494272078503458950466813708857156201201145284811728818601831`120.1575455\
2473128, 1/20, 4/5, "H'(r)=0"}, {86.68401675606001098784966376524897558344455\
38730523712487777205608796711096573140350265556461478177934463682807891005270\
85502134997870344`120.15627812873721, 1/10, 4/5, "H'(r)=0"}, 
  {39.32265676305795194601383205342970594693467004103345951320186499099419630\
3274898403568147973482081235483252324645850156126086217777648618`120.15415793\
200928, 3/20, 4/5, "H'(r)=0"}, {22.756755145086530268365630073772641612680286\
16274769226575883664695730052732061463422595120999860822748518767566150963887\
9692224241055916`120.15117188877473, 1/5, 4/5, "H'(r)=0"}, 
  {15.10122274587474663345217677994059453748461041944145968697249360726107063\
6396191687642378757300461673905913769230071426829064195378726911`120.14729907\
833406, 1/4, 4/5, "H'(r)=0"}, {10.9562912422155353258872615252227025346807194\
18722992133721193673829592116730414273440282703369105642802385716714376022644\
037597480480018`120.14250758100489, 3/10, 4/5, "H'(r)=0"}, 
  {400/49, 7/20, 4/5, "1-a \!\(\*SuperscriptBox[\(x1\), \(2\)]\)=0"}, 
  {25/4, 2/5, 4/5, "1-a \!\(\*SuperscriptBox[\(x1\), \(2\)]\)=0"}, 
  {400/81, 9/20, 4/5, "1-a \!\(\*SuperscriptBox[\(x1\), \(2\)]\)=0"}, 
  {4, 1/2, 4/5, "1-a \!\(\*SuperscriptBox[\(x1\), \(2\)]\)=0"}, 
  {400/121, 11/20, 4/5, "1-a \!\(\*SuperscriptBox[\(x1\), \(2\)]\)=0"}, 
  {25/9, 3/5, 4/5, "1-a \!\(\*SuperscriptBox[\(x1\), \(2\)]\)=0"}, 
  {400/169, 13/20, 4/5, "1-a \!\(\*SuperscriptBox[\(x1\), \(2\)]\)=0"}, 
  {100/49, 7/10, 4/5, "1-a \!\(\*SuperscriptBox[\(x1\), \(2\)]\)=0"}, 
  {16/9, 3/4, 4/5, "1-a \!\(\*SuperscriptBox[\(x1\), \(2\)]\)=0"}, 
  {25/16, 4/5, 4/5, "1-a \!\(\*SuperscriptBox[\(x1\), \(2\)]\)=0"}, 
  {400/289, 17/20, 4/5, "1-a \!\(\*SuperscriptBox[\(x1\), \(2\)]\)=0"}, 
  {100/81, 9/10, 4/5, "1-a \!\(\*SuperscriptBox[\(x1\), \(2\)]\)=0"}, 
  {400/361, 19/20, 4/5, "1-a \!\(\*SuperscriptBox[\(x1\), \(2\)]\)=0"}, 
  {1, 1, 4/5, "1-a \!\(\*SuperscriptBox[\(x1\), \(2\)]\)=0"}, 
  {400/441, 21/20, 4/5, "1-a \!\(\*SuperscriptBox[\(x1\), \(2\)]\)=0"}, 
  {100/121, 11/10, 4/5, "1-a \!\(\*SuperscriptBox[\(x1\), \(2\)]\)=0"}, 
  {400/529, 23/20, 4/5, "1-a \!\(\*SuperscriptBox[\(x1\), \(2\)]\)=0"}, 
  {25/36, 6/5, 4/5, "1-a \!\(\*SuperscriptBox[\(x1\), \(2\)]\)=0"}, 
  {16/25, 5/4, 4/5, "1-a \!\(\*SuperscriptBox[\(x1\), \(2\)]\)=0"}}, 
 {{378.4360579282801083774223460679632251275884777628938532949564339953069414\
06179662194742566637043384223218608901254104296389457615529764068`120.1372117\
4390678, 1/20, 17/20, "H'(r)=0"}, {95.869718494593572666009275585107012180061\
80755919267006285438155107176995795933613984105408944694805396747941291867670\
2697347092580235`120.13566220945276, 1/10, 17/20, "H'(r)=0"}, 
  {43.55703826023525996196269532555441865490476803471373063951304799581391485\
7571970668872288273104958698465322908269765212954201274723598793`120.13305892\
583423, 3/20, 17/20, "H'(r)=0"}, {25, 1/5, 17/20, 
   "1-a \!\(\*SuperscriptBox[\(x1\), \(2\)]\)=0"}, 
  {16, 1/4, 17/20, "1-a \!\(\*SuperscriptBox[\(x1\), \(2\)]\)=0"}, 
  {100/9, 3/10, 17/20, "1-a \!\(\*SuperscriptBox[\(x1\), \(2\)]\)=0"}, 
  {400/49, 7/20, 17/20, "1-a \!\(\*SuperscriptBox[\(x1\), \(2\)]\)=0"}, 
  {25/4, 2/5, 17/20, "1-a \!\(\*SuperscriptBox[\(x1\), \(2\)]\)=0"}, 
  {400/81, 9/20, 17/20, "1-a \!\(\*SuperscriptBox[\(x1\), \(2\)]\)=0"}, 
  {4, 1/2, 17/20, "1-a \!\(\*SuperscriptBox[\(x1\), \(2\)]\)=0"}, 
  {400/121, 11/20, 17/20, "1-a \!\(\*SuperscriptBox[\(x1\), \(2\)]\)=0"}, 
  {25/9, 3/5, 17/20, "1-a \!\(\*SuperscriptBox[\(x1\), \(2\)]\)=0"}, 
  {400/169, 13/20, 17/20, "1-a \!\(\*SuperscriptBox[\(x1\), \(2\)]\)=0"}, 
  {100/49, 7/10, 17/20, "1-a \!\(\*SuperscriptBox[\(x1\), \(2\)]\)=0"}, 
  {16/9, 3/4, 17/20, "1-a \!\(\*SuperscriptBox[\(x1\), \(2\)]\)=0"}, 
  {25/16, 4/5, 17/20, "1-a \!\(\*SuperscriptBox[\(x1\), \(2\)]\)=0"}, 
  {400/289, 17/20, 17/20, "1-a \!\(\*SuperscriptBox[\(x1\), \(2\)]\)=0"}, 
  {100/81, 9/10, 17/20, "1-a \!\(\*SuperscriptBox[\(x1\), \(2\)]\)=0"}, 
  {400/361, 19/20, 17/20, "1-a \!\(\*SuperscriptBox[\(x1\), \(2\)]\)=0"}, 
  {1, 1, 17/20, "1-a \!\(\*SuperscriptBox[\(x1\), \(2\)]\)=0"}, 
  {400/441, 21/20, 17/20, "1-a \!\(\*SuperscriptBox[\(x1\), \(2\)]\)=0"}, 
  {100/121, 11/10, 17/20, "1-a \!\(\*SuperscriptBox[\(x1\), \(2\)]\)=0"}, 
  {400/529, 23/20, 17/20, "1-a \!\(\*SuperscriptBox[\(x1\), \(2\)]\)=0"}, 
  {25/36, 6/5, 17/20, "1-a \!\(\*SuperscriptBox[\(x1\), \(2\)]\)=0"}, 
  {16/25, 5/4, 17/20, "1-a \!\(\*SuperscriptBox[\(x1\), \(2\)]\)=0"}}, 
 {{400, 1/20, 9/10, "1-a \!\(\*SuperscriptBox[\(x1\), \(2\)]\)=0"}, 
  {100, 1/10, 9/10, "1-a \!\(\*SuperscriptBox[\(x1\), \(2\)]\)=0"}, 
  {400/9, 3/20, 9/10, "1-a \!\(\*SuperscriptBox[\(x1\), \(2\)]\)=0"}, 
  {25, 1/5, 9/10, "1-a \!\(\*SuperscriptBox[\(x1\), \(2\)]\)=0"}, 
  {16, 1/4, 9/10, "1-a \!\(\*SuperscriptBox[\(x1\), \(2\)]\)=0"}, 
  {100/9, 3/10, 9/10, "1-a \!\(\*SuperscriptBox[\(x1\), \(2\)]\)=0"}, 
  {400/49, 7/20, 9/10, "1-a \!\(\*SuperscriptBox[\(x1\), \(2\)]\)=0"}, 
  {25/4, 2/5, 9/10, "1-a \!\(\*SuperscriptBox[\(x1\), \(2\)]\)=0"}, 
  {400/81, 9/20, 9/10, "1-a \!\(\*SuperscriptBox[\(x1\), \(2\)]\)=0"}, 
  {4, 1/2, 9/10, "1-a \!\(\*SuperscriptBox[\(x1\), \(2\)]\)=0"}, 
  {400/121, 11/20, 9/10, "1-a \!\(\*SuperscriptBox[\(x1\), \(2\)]\)=0"}, 
  {25/9, 3/5, 9/10, "1-a \!\(\*SuperscriptBox[\(x1\), \(2\)]\)=0"}, 
  {400/169, 13/20, 9/10, "1-a \!\(\*SuperscriptBox[\(x1\), \(2\)]\)=0"}, 
  {100/49, 7/10, 9/10, "1-a \!\(\*SuperscriptBox[\(x1\), \(2\)]\)=0"}, 
  {16/9, 3/4, 9/10, "1-a \!\(\*SuperscriptBox[\(x1\), \(2\)]\)=0"}, 
  {25/16, 4/5, 9/10, "1-a \!\(\*SuperscriptBox[\(x1\), \(2\)]\)=0"}, 
  {400/289, 17/20, 9/10, "1-a \!\(\*SuperscriptBox[\(x1\), \(2\)]\)=0"}, 
  {100/81, 9/10, 9/10, "1-a \!\(\*SuperscriptBox[\(x1\), \(2\)]\)=0"}, 
  {400/361, 19/20, 9/10, "1-a \!\(\*SuperscriptBox[\(x1\), \(2\)]\)=0"}, 
  {1, 1, 9/10, "1-a \!\(\*SuperscriptBox[\(x1\), \(2\)]\)=0"}, 
  {400/441, 21/20, 9/10, "1-a \!\(\*SuperscriptBox[\(x1\), \(2\)]\)=0"}, 
  {100/121, 11/10, 9/10, "1-a \!\(\*SuperscriptBox[\(x1\), \(2\)]\)=0"}, 
  {400/529, 23/20, 9/10, "1-a \!\(\*SuperscriptBox[\(x1\), \(2\)]\)=0"}, 
  {25/36, 6/5, 9/10, "1-a \!\(\*SuperscriptBox[\(x1\), \(2\)]\)=0"}, 
  {16/25, 5/4, 9/10, "1-a \!\(\*SuperscriptBox[\(x1\), \(2\)]\)=0"}}}


==> anc/Complete_Publication_Data/Analytic_Computed_Extremality_qCone.dat <==
{{{37.18093717055108472111681193851597530816774612972454267241860165480359816\
8097242385004222173355717779722307804887533070733319506394026056`119.52299482\
84549, 1/20, 1/20, "H'(r)=0"}, {9.0333717051026511495629374892541362134538415\
21674436896113975454286214964645765574171426528579896736858837925940601669296\
572921654706039`119.53101115642194, 1/10, 1/20, "H'(r)=0"}, 
  {3.826098329991832009022427026126541362899064944740056415470636398438546065\
654442579271245859394704420922480131125367745819801144100310891`119.544501326\
57153, 3/20, 1/20, "H'(r)=0"}, {2.0100902560060153514395095927470245294993810\
81776447799227423782630792531690796999756771590697075866365201323913251853338\
111851805474318`119.56329689915977, 1/5, 1/20, "H'(r)=0"}, 
  {1.177184254448713839982940135105552280601256751431270758005793823984377610\
012334992007580937079820588776810306881978033924762214672247916`119.586225308\
96749, 1/4, 1/20, "H'(r)=0"}, {0.73331462948531623108677215271419380310387221\
52752894104568956804296878887880193633862394490200203729610602370860894257038\
29099600803651`119.60990612156567, 3/10, 1/20, "H'(r)=0"}, 
  {0.474777072915088739090750864754357809943300245483380375971067165698964785\
953067057295547443458389737378225629267066538233248157119134461`119.627895961\
96143, 7/20, 1/20, "H'(r)=0"}, {0.3158808077715327308508591631237608484971101\
87875573800440494687457170598171127825409493132091238077185513041747092964401\
124908256196122`119.63248117332193, 2/5, 1/20, "H'(r)=0"}, 
  {0.214787285921926185522933389836495080955622703861220945476178988649733411\
916751539931066102297875534871287076907262229923554973589951662`119.619392299\
57756, 9/20, 1/20, "H'(r)=0"}, {0.1487067923278019763041052369237132632605679\
62818555274067535831655618698426870286760294944854881945242428544818747152449\
484124656098866`119.58983011311634, 1/2, 1/20, "H'(r)=0"}, 
  {0.104402610377089480147222920821285880232034185233166629006711186286742749\
136856789667670761147586141926976106226992611888546823304795555`119.547293298\
81467, 11/20, 1/20, "H'(r)=0"}, {0.073956293547814754949061537935884218494538\
79220113343250026602138152087081804763255159039045926419406074214473385395524\
8298428293265202`119.49429840972307, 3/5, 1/20, "H'(r)=0"}, 
  {0.052544463168707167209401675086013059487267753368379730815214546927111750\
593614820750942237732599894998607626439348091947898208067310232`119.431522725\
49747, 13/20, 1/20, "H'(r)=0"}, {0.037170591494562544262865238652785263230904\
55419726688433647808268444294034931740643093455508230967781135784918172213890\
1830938572336952`119.3579763865292, 7/10, 1/20, "H'(r)=0"}, 
  {0.025929828710472227295916452515141521444464384590987660977695726483683952\
772200194162752243097898800955284163642946944744623451605015106`119.270972775\
60051, 3/4, 1/20, "H'(r)=0"}, {0.01758159179094169878811555912631148551471442\
37033370388854866337458624681883513653235899368517758123867130203214599383041\
6791614631673`119.16535022253628, 4/5, 1/20, "H'(r)=0"}, 
  {0.011298551899492927154994850528553873474071765096646699722231030689177236\
369672023279740105891686411256614475843673491674116591748706328`119.031015402\
27745, 17/20, 1/20, "H'(r)=0"}, {0.006516592165199392518172239091804059881555\
23545141100488594880933228809063430782893664108019313925288125511434967504476\
2526191432133324`118.84498777976177, 9/10, 1/20, "H'(r)=0"}, 
  {0.002843160519611423951491560849480460751385214380532562420283911899560765\
353481943177766803664270904014578099733847930497333663046219939`118.533589979\
26172, 19/20, 1/20, "H'(r)=0"}, {1, 1, 1/20, 
   "1-a \!\(\*SuperscriptBox[\(x1\), \(2\)]\)=0"}, 
  {400/441, 21/20, 1/20, "1-a \!\(\*SuperscriptBox[\(x1\), \(2\)]\)=0"}, 
  {100/121, 11/10, 1/20, "1-a \!\(\*SuperscriptBox[\(x1\), \(2\)]\)=0"}, 
  {400/529, 23/20, 1/20, "1-a \!\(\*SuperscriptBox[\(x1\), \(2\)]\)=0"}, 
  {25/36, 6/5, 1/20, "1-a \!\(\*SuperscriptBox[\(x1\), \(2\)]\)=0"}, 
  {16/25, 5/4, 1/20, "1-a \!\(\*SuperscriptBox[\(x1\), \(2\)]\)=0"}}, 
 {{59.72648978841721167600927029557857346945572985459273740264592515978030064\
5369490005014324921787074289915976724707732889170354898395831746`119.51784935\
007217, 1/20, 1/10, "H'(r)=0"}, {14.63548973976371426518436903886898623194633\
16976401432785548736265302329875643327488173924594730872656892081248278647790\
96232394079176112`119.52209890210675, 1/10, 1/10, "H'(r)=0"}, 
  {6.288570840800424330685455361242970964943451533149753721068899931397818899\
316219694155800197826645133792832967716744292595352385757500408`119.529170757\
53548, 3/20, 1/10, "H'(r)=0"}, {3.3711907624844825513080606497037357874633274\
29963940833126229030912016493833779142817488269277095869740208745651853486561\
529231879283446`119.53894807346809, 1/5, 1/10, "H'(r)=0"}, 
  {2.025573474125701151292105824840602946861615768898642990634502119144470346\
662146345903318408034471651195758561434790798163036645514909591`119.551020190\
46839, 1/4, 1/10, "H'(r)=0"}, {1.29998372597380701064312322977795455815144937\
73460107061732093714268578129141287703758633205904541887700478126472738532940\
39517503928532`119.56433833698627, 3/10, 1/10, "H'(r)=0"}, 
  {0.868466298817868123401552307402281208386199213352047543675512556108936585\
735989778469431298177418990078249099712385587763522021632325481`119.576710542\
19259, 7/20, 1/10, "H'(r)=0"}, {0.5949121713254704070084149572202021176824091\
71225100330859889978908072118159894839747213380677026454014987074422450874956\
922534183053477`119.58437604876245, 2/5, 1/10, "H'(r)=0"}, 
  {0.414154451246513662364577374191867657538175458231198956847995581615362414\
199217667813769988081283398992823518110040643997275871238113249`119.582372722\
54408, 9/20, 1/10, "H'(r)=0"}, {0.2914949381004548168835514742054952414621332\
31604940844095108698973183299737731309277294839926600930559090869829100912730\
950013258066842`119.56634429921856, 1/2, 1/10, "H'(r)=0"}, 
  {0.206733621256667491618321278970817147837892523091793085977276108852448382\
148556039378368607566994067728245383943913896746980098809310154`119.534652503\
87573, 11/20, 1/10, "H'(r)=0"}, {0.147272893629971593466398138281139252588079\
04176053841219717985815568064414686167943640388954920019864674493492534321172\
6696578356281832`119.48833705515729, 3/5, 1/10, "H'(r)=0"}, 
  {0.104937136528377289185363271318699848614117287759570152703253895158667787\
60422917528739840355150034995128634009383445108604274050289792`119.4290168944\
8126, 13/20, 1/10, "H'(r)=0"}, {0.0743345396532349162623073831253981515902818\
82555688223098012951439326288738752645880018066935628027629020037047669984451\
214394995638131`119.35704997739316, 7/10, 1/10, "H'(r)=0"}, 
  {0.051883383406079840062663740776635397261167934847618807937235664967837427\
23936727484912622182396934201366713419233760502143323458024057`119.2706924896\
4234, 3/4, 1/10, "H'(r)=0"}, {0.035184049542812289421164449674087745688433278\
97404060386727726322027200796724006032787427423481386833008238911676026459764\
986268290063`119.16529846287304, 4/5, 1/10, "H'(r)=0"}, 
  {0.022609073114835015218131059935199513307050527636727000640223031370914414\
49074971079262710343822423919445718659302307673061149593793946`119.0310240297\
1406, 17/20, 1/10, "H'(r)=0"}, {0.0130380919403595738909629170159502907928635\
80882907003246546163008645182421943526338848826714259347697640225845767323180\
467077226766379`118.84499981980086, 9/10, 1/10, "H'(r)=0"}, 
  {0.005687404537256437128723962652898680413769825883500582209665912420857940\
752392845034214783764257496316168734728901787896095055414734125`118.533593846\
21633, 19/20, 1/10, "H'(r)=0"}, {1, 1, 1/10, 
   "1-a \!\(\*SuperscriptBox[\(x1\), \(2\)]\)=0"}, 
  {400/441, 21/20, 1/10, "1-a \!\(\*SuperscriptBox[\(x1\), \(2\)]\)=0"}, 
  {100/121, 11/10, 1/10, "1-a \!\(\*SuperscriptBox[\(x1\), \(2\)]\)=0"}, 
  {400/529, 23/20, 1/10, "1-a \!\(\*SuperscriptBox[\(x1\), \(2\)]\)=0"}, 
  {25/36, 6/5, 1/10, "1-a \!\(\*SuperscriptBox[\(x1\), \(2\)]\)=0"}, 
  {16/25, 5/4, 1/10, "1-a \!\(\*SuperscriptBox[\(x1\), \(2\)]\)=0"}}, 
 {{79.22100137748835830793802950891818358044760813242036777994487937826867671\
2256269723555211244776349875084443290311905491134192158578446638`119.51261992\
333558, 1/20, 3/20, "H'(r)=0"}, {19.47828852157517932761308376372384344016044\
58279989045942313440759508415991916984689344148637827643358965943160621580921\
25010404922135976`119.51539681560263, 1/10, 3/20, "H'(r)=0"}, 
  {8.417326476935668289710730877416908391883349708200603917549472915431887478\
168667276519408473072403167298074030150822346571331783139446583`119.519980656\
85345, 3/20, 3/20, "H'(r)=0"}, {4.5490722300016138427025061102819708264091045\
00846135657110281908285524026190830042309140660726566341959719647964965580735\
568705015867304`119.5262530458633, 1/5, 3/20, "H'(r)=0"}, 
  {2.762201373183675937106748481818424479444300145055833116578949258185540336\
741450176582016831492946253447743931874036916518672955052113175`119.533925324\
71399, 1/4, 3/20, "H'(r)=0"}, {1.79562233070621955637675123271300075767478933\
14928531464846420398486721282822071062155688920156490117307093750248676085512\
16640794624575`119.54237145899765, 3/10, 3/20, "H'(r)=0"}, 
  {1.217381100376675511918746099435649820306634473639141159745307319737803532\
796618976750348281221172845805935009385925855754802502643953634`119.550362414\
59156, 7/20, 3/20, "H'(r)=0"}, {0.8471742372949325211665219350958634781930685\
45846204347296889923858697813583297754532549099799097267176778606393206436750\
53220973330639`119.55572881855097, 2/5, 3/20, "H'(r)=0"}, 
  {0.598928650652306689610195941375062379388317984467572274713090147826839796\
24600283197952640954642095937951929069314449328312450794527949`119.5551456545\
8252, 9/20, 3/20, "H'(r)=0"}, {0.42724631739329082692612772696737744973681270\
06090245593682381930110677988860580503379875453576162727349563929391641724329\
30805993573129`119.54448902580083, 1/2, 3/20, "H'(r)=0"}, 
  {0.306133875451174374264498796133947230527886291163565127744874027395672588\
39594731934193008712190617728467753466710090161669034510104875`119.5201089326\
643, 11/20, 3/20, "H'(r)=0"}, {0.21957520952438212855852628801185141083932411\
83559302237611132473441994410019028903931622124265549098031950403221731919699\
86823797784697`119.48028772192364, 3/5, 3/20, "H'(r)=0"}, 
  {0.157077218814288272770727650259740347063350947459951632986878985265887200\
689841055204615953461714106054438103614334196455911265566549988`119.425260824\
88337, 13/20, 3/20, "H'(r)=0"}, {0.111494043780310870703292817134129604380019\
92058043960499479323020336193098446718993382564353440465677787169438675649201\
5126708206594616`119.35557389955261, 7/10, 3/20, "H'(r)=0"}, 
  {0.077885905453858094874683239134696835693358473541944952164348357387307499\
227594718820222376772691497319339682684339528563828543330093992`119.270230758\
59103, 3/4, 3/20, "H'(r)=0"}, {0.05282856513573266906827386371451394648333510\
47666616859572699268566343166580595594172622070334686832616066032567501617876\
47766517870555`119.16521138478653, 4/5, 3/20, "H'(r)=0"}, 
  {0.033943627286297788154244919706781890880792560941780425771119066269232236\
111648481184050538709143864657760067297253741384634407630889028`119.031038123\
6837, 17/20, 3/20, "H'(r)=0"}, {0.0195694311235260083151872245650003166636066\
17376650335785790122996187706372272582678492812473403210437809891995320462035\
38996220151154`118.84501989274693, 9/10, 3/20, "H'(r)=0"}, 
  {0.008533818243810989989970663794132658338708188405853735205785669952037411\
614033156354471081423794000819264756061106146619332873888602448`118.533600300\
38947, 19/20, 3/20, "H'(r)=0"}, {1, 1, 3/20, 
   "1-a \!\(\*SuperscriptBox[\(x1\), \(2\)]\)=0"}, 
  {400/441, 21/20, 3/20, "1-a \!\(\*SuperscriptBox[\(x1\), \(2\)]\)=0"}, 
  {100/121, 11/10, 3/20, "1-a \!\(\*SuperscriptBox[\(x1\), \(2\)]\)=0"}, 
  {400/529, 23/20, 3/20, "1-a \!\(\*SuperscriptBox[\(x1\), \(2\)]\)=0"}, 
  {25/36, 6/5, 3/20, "1-a \!\(\*SuperscriptBox[\(x1\), \(2\)]\)=0"}, 
  {16/25, 5/4, 3/20, "1-a \!\(\*SuperscriptBox[\(x1\), \(2\)]\)=0"}}, 
 {{97.25859864517486797612637711823862070431574110620867456806248884293480505\
4768926046244206502287673140127846748131280579054162640396188251`119.50691782\
196286, 1/20, 1/5, "H'(r)=0"}, {23.957637954662882288395057680687817699395264\
83173058137252629940341332830466068763761063171673670129134032268295839689336\
4375131101849493`119.50889912341846, 1/10, 1/5, "H'(r)=0"}, 
  {10.38548879515605456356573862602614583227594068347438440680986652570237647\
1550779057270463134850907006054870585552190881673418496128074219`119.51214556\
010135, 3/20, 1/5, "H'(r)=0"}, {5.6378166157622130794755322674871521396860043\
51216095857597100241965741744274696953168658285210303178487199486726631160320\
789176169306445`119.51653950768107, 1/5, 1/5, "H'(r)=0"}, 
  {3.443305485239071780996997902542744565187748683228955605975620053792400422\
866995520132190700317145784250108579836631992052692965112073314`119.521837568\
30097, 1/4, 1/5, "H'(r)=0"}, {2.254604551044304200606529876217427986058871458\
15678910820575090682966903221216940574757870815713888646546489541375313909848\
4022590712278`119.52756622588105, 3/10, 1/5, "H'(r)=0"}, 
  {1.541656118778761474085300045709538618541337136541830119064397913440361576\
411970776918946648418766155316268011583270071169373918602849496`119.532853347\
93736, 7/20, 1/5, "H'(r)=0"}, {1.08318231444096525265461482768250205405798202\
44697827145400685785614789532348378814590816337692244614594521424168654258832\
54516435994183`119.53618976218307, 2/5, 1/5, "H'(r)=0"}, 
  {0.773587312180277402792288499543191552297855919144021246858561259702221688\
266994012933333432676950807003703621991383557106656263754047835`119.535177997\
87384, 9/20, 1/5, "H'(r)=0"}, {0.55731287329361073422579797202268583315182339\
49539172373926493027407982579662799921276238367779245902758737910575850201602\
88519562437387`119.52647424412805, 1/2, 1/5, "H'(r)=0"}, 
  {0.402786267958569004597334135831747908298145900045096961838258747232616108\
317756267930808708322464405652863454670637467759649760927111283`119.506280278\
83764, 11/20, 1/5, "H'(r)=0"}, {0.2908097830819613131985471575661394090694761\
05964984607719560170417321916953246366129163282348220333431386633336583920313\
35002065074963`119.4714906846941, 3/5, 1/5, "H'(r)=0"}, 
  {0.208941254888610396508520643552789895963065606834919864047073227544234525\
467423699121423513369874117550174285489778875974315799782493159`119.420673280\
60183, 13/20, 1/5, "H'(r)=0"}, {0.1486667744613527460634046955714225242906302\
60673600554966431105736208460790071531646790795606624408828334172765065538125\
116723024118336`119.35363050793798, 7/10, 1/5, "H'(r)=0"}, 
  {0.103965532980220840696906734179468649883091524357112664854345030840374313\
45007774278516652230223729699452564749410005218276290883225639`119.2695948363\
6976, 3/4, 1/5, "H'(r)=0"}, {0.0705369818028729757269432016247696998562048617\
34683337970601340156349959682144103564200359737203257502052376010367701917543\
630077453519`119.16508780017415, 4/5, 1/5, "H'(r)=0"}, 
  {0.045314468273660998065103697955766123680596416299618199887093422224069939\
09462765694872036541509985402338597100860957819427567641849124`119.0310572611\
1676, 17/20, 1/5, "H'(r)=0"}, {0.02611559019602772237634772898070908248439518\
83286035722204108116846583397065969996351511027753347847236524008367642148290\
54717913113172`118.84504800823159, 9/10, 1/5, "H'(r)=0"}, 
  {0.011383493233292069566880964776919770460880640226398957784433079148257529\
236418088755442928896678192197943510694395036412249061763618142`118.533609355\
70554, 19/20, 1/5, "H'(r)=0"}, {1, 1, 1/5, 
   "1-a \!\(\*SuperscriptBox[\(x1\), \(2\)]\)=0"}, 
  {400/441, 21/20, 1/5, "1-a \!\(\*SuperscriptBox[\(x1\), \(2\)]\)=0"}, 
  {100/121, 11/10, 1/5, "1-a \!\(\*SuperscriptBox[\(x1\), \(2\)]\)=0"}, 
  {400/529, 23/20, 1/5, "1-a \!\(\*SuperscriptBox[\(x1\), \(2\)]\)=0"}, 
  {25/36, 6/5, 1/5, "1-a \!\(\*SuperscriptBox[\(x1\), \(2\)]\)=0"}, 
  {16/25, 5/4, 1/5, "1-a \!\(\*SuperscriptBox[\(x1\), \(2\)]\)=0"}}, 
 {{114.5318864086208827015956233438728412858514183320273087070032729011667177\
99875905881884364667835769055173282604433109909929659902415863955`119.5006749\
6163815, 1/20, 1/4, "H'(r)=0"}, {28.24556019674191708969041467148107552592618\
59247384396661156720572881259852315060898915081235711002960043341367106915827\
33461099429115741`119.50216410309491, 1/10, 1/4, "H'(r)=0"}, 
  {12.26848359556716565202244088236647098299985645017436572946271520007198034\
005803603214672020062138421145840063595746926653997553899550531`119.504586125\
56298, 3/20, 1/4, "H'(r)=0"}, {6.67879702831021263278547539013874601490669016\
19766104074482646251593851474615640661927618557734128132442239423724004799213\
47293813248913`119.50782595868925, 1/5, 1/4, "H'(r)=0"}, 
  {4.094207966006606245044005154852301719405620564069660200215026131429307761\
424725319051928827835449780662454023090023408142610566565350182`119.511664946\
96675, 1/4, 1/4, "H'(r)=0"}, {2.693209392542647143693723308024482706041489098\
01816266144593461387616562343226074190901457766103006089809775130598329298026\
1659940908049`119.5157060624466, 3/10, 1/4, "H'(r)=0"}, 
  {1.851788748850010436526033772550871259278111084786852268959125711590810733\
389725980183578706089954567885126908975492379966312235242963327`119.519252951\
9314, 7/20, 1/4, "H'(r)=0"}, {1.309412805723655335562961714016969180538212635\
81049582833679818829486684226116553424658079623322269297115014832828321398491\
1426765013`119.52113119048363, 2/5, 1/4, "H'(r)=0"}, 
  {0.941742421602908505459811813855586698671907191636038331302391682304936779\
196453475516216851429891718317160959343498007066332555492389003`119.519466536\
10004, 9/20, 1/4, "H'(r)=0"}, {0.68339362397078590777346728683771024750728566\
00665598615744432702842369331334537205830920522222684099763784420360792228949\
94870866150012`119.51151508314014, 1/2, 1/4, "H'(r)=0"}, 
  {0.497315566525746745553613650984565439966133385650558531951804999798744271\
764501094127366971513357101351884388353103456957126507859991284`119.493778843\
01992, 11/20, 1/4, "H'(r)=0"}, {0.3611508159966795789793285426460200465913369\
48606152721295801381712695179382662647381375019673272989964185648519571089161\
013489119207394`119.4626775919295, 3/5, 1/4, "H'(r)=0"}, 
  {0.260581847207587692264094223452068177056936985190319102757023361848228227\
359756590883498940466642368450675761199331233821488274730345621`119.415598508\
10343, 13/20, 1/4, "H'(r)=0"}, {0.1858892660892841504681533081753061344725268\
20956966032956773050354638967775817009614087997839644684412085357359385880300\
949765482220133`119.35130619506475, 7/10, 1/4, "H'(r)=0"}, 
  {0.130154457227045594740621051458876637711197389029345070561084955356490054\
904261375826910858085548245336936912129286724311303715665545325`119.268793381\
88644, 3/4, 1/4, "H'(r)=0"}, {0.088332119672129586958555357437852060477899998\
13537841802395863539209715470980617630901320342588406192823633241312040068882\
007955872467`119.16492610046252, 4/5, 1/4, "H'(r)=0"}, 
  {0.056734139258525584712950348714650559211979983840412701260606067906733849\
474651949409683293550077103293661662707768016169368190343680288`119.031080858\
57305, 17/20, 1/4, "H'(r)=0"}, {0.0326816234394115188215968410166372250952154\
56478703832671844362155471551511758489103440334386614949018860871593204439948\
293271393587342`118.84508418036341, 9/10, 1/4, "H'(r)=0"}, 
  {0.014237529248285912610355678676933279797166792119610111653373288826618135\
286324224640610188585507649891670941905509236599358960893412052`118.533621031\
76197, 19/20, 1/4, "H'(r)=0"}, {1, 1, 1/4, 
   "1-a \!\(\*SuperscriptBox[\(x1\), \(2\)]\)=0"}, 
  {400/441, 21/20, 1/4, "1-a \!\(\*SuperscriptBox[\(x1\), \(2\)]\)=0"}, 
  {100/121, 11/10, 1/4, "1-a \!\(\*SuperscriptBox[\(x1\), \(2\)]\)=0"}, 
  {400/529, 23/20, 1/4, "1-a \!\(\*SuperscriptBox[\(x1\), \(2\)]\)=0"}, 
  {25/36, 6/5, 1/4, "1-a \!\(\*SuperscriptBox[\(x1\), \(2\)]\)=0"}, 
  {16/25, 5/4, 1/4, "1-a \!\(\*SuperscriptBox[\(x1\), \(2\)]\)=0"}}, 
 {{131.4454326947234257718689716485830727873611284558382852293292454835882299\
98614016548137491525014460607719222099084273004532710916189748076`119.4938630\
9391703, 1/20, 3/10, "H'(r)=0"}, {32.4424485246307806316445175348603413070447\
05392683293073706766438306884197572950232556530873434703409977366587496026380\
650822486750542122`119.49502697967677, 1/10, 3/10, "H'(r)=0"}, 
  {14.11030834797945970992481039911531271933688658064622112992140983170234098\
359378250683586264166963251038485802603140948355603154049095013`119.496905740\
19824, 3/20, 3/10, "H'(r)=0"}, {7.6961873029129613284057155690328033057163103\
22465681898201539522161962737432611899169837463710615945828380870728951719074\
517000331918166`119.49938760937515, 1/5, 3/10, "H'(r)=0"}, 
  {4.729805683213846138289412570023167886652956993597560977572756109579456027\
483453346720653369244284741104697269287239688985769995685372964`119.502270554\
70204, 1/4, 3/10, "H'(r)=0"}, {3.12117817158840397130274414030665810441575437\
15482927528114343299024159234079021031127859702025270954815233481092175998653\
23527765655755`119.5052039450842, 3/10, 3/10, "H'(r)=0"}, 
  {2.154286066295071143288664872867566547208156821224643112610567014412199363\
113418542765338264915160779095481061196360247157144501540874038`119.507594405\
96978, 7/20, 3/10, "H'(r)=0"}, {1.5301527687458262952991672451798183362274394\
37695128997822613547228871653345544125758107760599859283619412100313251983959\
234891481486345`119.5084637123997, 2/5, 3/10, "H'(r)=0"}, 
  {1.106070877729615692234823200431510485216122930196122774454466635038144932\
212258701716015475136288863957209856870051892013457511519323783`119.506258151\
2078, 9/20, 3/10, "H'(r)=0"}, {0.80699795235803929077211672266021378140192765\
07065307538253805531482270731561219011735701797356768453284083894084164826528\
71733067371161`119.4986531669675, 1/2, 3/10, "H'(r)=0"}, 
  {0.590451467383054337927076012237991603089646055449141685819460567503374561\
290709355053340624540650835520011370702607935854283509131072093`119.482496432\
3177, 11/20, 3/10, "H'(r)=0"}, {0.4308940895544955054124602593351366051387690\
11798155664791531135539134819959795223387561863382855586138724119779485045477\
116384984499203`119.45413937864235, 3/5, 3/10, "H'(r)=0"}, 
  {0.312111873015404228095047507649668350697598293818754181493657879082347826\
051886756075142091000684629224647786251260252164786980522815542`119.410268301\
38577, 13/20, 3/10, "H'(r)=0"}, {0.223217473547995301963703218833421609641502\
36604829652752675593856158224331605998088437595775507214663893721887596481024\
6312726240204805`119.3486782190469, 7/10, 3/10, "H'(r)=0"}, 
  {0.156489829813889941249574200828689551461451983895285225433533647903681446\
499594744166024500500547682336595048356532599229091044588017706`119.267835401\
38233, 3/4, 3/10, "H'(r)=0"}, {0.10623810401033389186832974925992367272917961\
71690468933742369318429600197111803854597035057628315889206163985762628825246\
02562698749619`119.16472430083334, 4/5, 3/10, "H'(r)=0"}, 
  {0.068215576825317363213480624280942257239176934854827392007117871084439457\
516799304715368615290414897952058530730835051973204113320879341`119.031108180\
4716, 17/20, 3/10, "H'(r)=0"}, {0.0392726850040466977598743431478209435663870\
04914602649271219763767772778435991872357963101610357678970302086097229208642\
550964775829826`118.84512842836111, 9/10, 3/10, "H'(r)=0"}, 
  {0.017097036978617213521674361011776091337458056227885426987239507300600032\
107868381657619626847660698328806805126367475017193666259610386`118.533635353\
93352, 19/20, 3/10, "H'(r)=0"}, {1, 1, 3/10, 
   "1-a \!\(\*SuperscriptBox[\(x1\), \(2\)]\)=0"}, 
  {400/441, 21/20, 3/10, "1-a \!\(\*SuperscriptBox[\(x1\), \(2\)]\)=0"}, 
  {100/121, 11/10, 3/10, "1-a \!\(\*SuperscriptBox[\(x1\), \(2\)]\)=0"}, 
  {400/529, 23/20, 3/10, "1-a \!\(\*SuperscriptBox[\(x1\), \(2\)]\)=0"}, 
  {25/36, 6/5, 3/10, "1-a \!\(\*SuperscriptBox[\(x1\), \(2\)]\)=0"}, 
  {16/25, 5/4, 3/10, "1-a \!\(\*SuperscriptBox[\(x1\), \(2\)]\)=0"}}, 
 {{148.2838110345514385222270594383555096935126506657685397168913321888056795\
2175802427731654853189338324080745461637492561636668032293592806`119.48645488\
332677, 1/20, 7/20, "H'(r)=0"}, {36.61879761194871329446470295217718903951277\
97267564870791004320936464387496391914198064718949437915974605476807519586224\
48413142257472006`119.48739793347168, 1/10, 7/20, "H'(r)=0"}, 
  {15.94178642130311674493162860261638668155352939210847843763046083707701713\
5272555795376589336816591959295790530400624285788593748145271573`119.48890884\
511913, 3/20, 7/20, "H'(r)=0"}, {8.706891303775606305922516742064799331194733\
86354090730303018456635499805589604291307797502148382783147830984317564594826\
4106046692232992`119.4908794019058, 1/5, 7/20, "H'(r)=0"}, 
  {5.360518105645979976629229463137424741180432897071431497952566631737808482\
904141588073884136591005994168390432860433449803700702882206053`119.493120112\
46846, 1/4, 7/20, "H'(r)=0"}, {3.54535932957332667929588113447415956532878065\
95494464026399145867732748271271370943481695840942883874417038768303361872305\
39648030372026`119.49531209727715, 3/10, 7/20, "H'(r)=0"}, 
  {2.453788791400056202763435733990313560892139232205364715052133690813225913\
739475485352837901707761496962671367717749656344078478814869264`119.496929643\
21936, 7/20, 7/20, "H'(r)=0"}, {1.7485535389169530169080289860742449098514870\
75377087058231894812626016686830741265693643769126830358458507016842019389441\
922471743727069`119.49712191646388, 2/5, 7/20, "H'(r)=0"}, 
  {1.268653501551362708999733860863709347397366149673801189069880396194852829\
695020004532220970424573839012964560626329491274896544983556995`119.494547042\
77098, 9/20, 7/20, "H'(r)=0"}, {0.9294146795707546109029609263815702427691992\
16943312574802632480579690877296211151804948561075995055058257214074369460432\
032838077017433`119.48717707954627, 1/2, 7/20, "H'(r)=0"}, 
  {0.682912922721987550129887921369532339056622752656946556201683415629856907\
541948821970823492366589729708668143344190508438627183976640265`119.472160513\
78041, 11/20, 7/20, "H'(r)=0"}, {0.500390654938095418075740426970793734174204\
32964460873727476084697132474540735869361337127129203761457149043669884854002\
7041754747737789`119.44593757954762, 3/5, 7/20, "H'(r)=0"}, 
  {0.363687207173026197401247517772261647792417737749867364494909517341398672\
003547996723963909713000645063195978314391559085644468369470415`119.404816255\
31969, 13/20, 7/20, "H'(r)=0"}, {0.260725675886215815319452151529565557279580\
58914823753124003031726402725906787230469720968340663556056618280773339104452\
5788016422250019`119.34580807996439, 7/10, 7/20, "H'(r)=0"}, 
  {0.183014462021862399808287787352275699359337409117114032330674825094851521\
767532996287036136514625808335524435264125424338834995916175794`119.266729315\
79311, 3/4, 7/20, "H'(r)=0"}, {0.12428070143701938560489179003810738315779372\
46541137348485140328286933543545109649276407243223351964835605349881363463686\
32810710606467`119.16448008437281, 4/5, 7/20, "H'(r)=0"}, 
  {0.079772222002915451544166818722912115768061678591394855911578248192048041\
542686161934487693770230187779377599502594568122114832517588219`119.031138348\
8249, 17/20, 7/20, "H'(r)=0"}, {0.0458940562830751466730112857040185253256683\
72112170948203799915922707016934244350664860034269669118557049071428230589146\
024456181008092`118.84518077738049, 9/10, 7/20, "H'(r)=0"}, 
  {0.019963140932039302934623412787700364339232273374655114628088804303706218\
303093029970580728185070267677790109992506675276535152154120243`118.533652353\
50844, 19/20, 7/20, "H'(r)=0"}, {1, 1, 7/20, 
   "1-a \!\(\*SuperscriptBox[\(x1\), \(2\)]\)=0"}, 
  {400/441, 21/20, 7/20, "1-a \!\(\*SuperscriptBox[\(x1\), \(2\)]\)=0"}, 
  {100/121, 11/10, 7/20, "1-a \!\(\*SuperscriptBox[\(x1\), \(2\)]\)=0"}, 
  {400/529, 23/20, 7/20, "1-a \!\(\*SuperscriptBox[\(x1\), \(2\)]\)=0"}, 
  {25/36, 6/5, 7/20, "1-a \!\(\*SuperscriptBox[\(x1\), \(2\)]\)=0"}, 
  {16/25, 5/4, 7/20, "1-a \!\(\*SuperscriptBox[\(x1\), \(2\)]\)=0"}}, 
 {{165.2782912913040583190020417137882968440184639098624356930521038194327025\
08612291229657073283617083088883642977046597089264348224883945539`119.4784145\
5978937, 1/20, 2/5, "H'(r)=0"}, {40.83175599334581983593440795886297982259590\
98987100579964138073108757042760885620402646163563640938855652655832753054307\
99712571780466439`119.47920852377243, 1/10, 2/5, "H'(r)=0"}, 
  {17.78781229573418977326592860227294025432550035969615191962911509037796606\
5465019428765916440615488060674656093620342985416607782676295248`119.48047184\
74384, 3/20, 2/5, "H'(r)=0"}, {9.72450211765012223600082811458167740471945543\
36180193283233870986619379443544393983300332671565410044396700393620206975513\
17764161420313`119.48209986994068, 1/5, 2/5, "H'(r)=0"}, 
  {5.994691590839053486682859419401474398533801357035969889254283261487881738\
123043086915274418405864212782715306479373324896391309501007194`119.483913225\
71767, 1/4, 2/5, "H'(r)=0"}, {3.971229726051538441270678583130032145905709723\
47409309075189359243907008303551435108667438333809491280251770129802278376090\
5702231381734`119.48561658172704, 3/10, 2/5, "H'(r)=0"}, 
  {2.754020587184277276538081507676884626093844728228149887268679267714921370\
443378068764458809089340615619670202484123843603080459909828434`119.486732374\
43408, 7/20, 2/5, "H'(r)=0"}, {1.96717547377893837350425102647155092464872580\
25794651224452101365477209189848866443246077410436316988011142867219968789960\
98301228620071`119.48649885441318, 2/5, 2/5, "H'(r)=0"}, 
  {1.431228533295881586990855309970599597717195845503551005650021572388946352\
391216410484955304543320266857168551406399469952781298630746836`119.483722965\
87475, 9/20, 2/5, "H'(r)=0"}, {1.05177707860891943060745871847402673900933839\
55293387296993946047830093297265779341230119970161819128603099149866714278121\
0756610621917`119.47659311040402, 1/2, 2/5, "H'(r)=0"}, 
  {0.775386733580887913697767842973001657769023543701088844208095614681949281\
343599350991392142086782925897342127929783618009045872763654254`119.462503359\
02134, 11/20, 2/5, "H'(r)=0"}, {0.5700162104823388287282409600385192693522421\
72005512919463625184501201651505218109347575318946503569356253157574051886104\
63126913243769`119.43803362536316, 3/5, 2/5, "H'(r)=0"}, 
  {0.415494104976100415559455890119470610441794856778757376542438522395898849\
957589640243364347672546059967445826591046208050673006712484511`119.399306619\
55265, 13/20, 2/5, "H'(r)=0"}, {0.2985049358655783444174287189144333738795807\
36205192729518407831190272445221968752120635614796271299133165821804286849816\
043588357559118`119.34274010756496, 7/10, 2/5, "H'(r)=0"}, 
  {0.209777402474284107117005169163670090265185908824711883847121750521135081\
039011200908110095090952010639411890817085950209292477787828806`119.265482248\
21336, 3/4, 2/5, "H'(r)=0"}, {0.142487672461631253194061902321697835702710141\
62213462931043143789262750648320723838377605255650291952060467729970832006829\
6337021878512`119.16419083993708, 4/5, 2/5, "H'(r)=0"}, 
  {0.091418140545691320964298284782760896584964853421992477561520640172343739\
593372697791158794241141748644224825412037243107611033911995471`119.031170353\
92228, 17/20, 2/5, "H'(r)=0"}, {0.0525511749785209705008279361595815859206895\
12835808921203513818171891420431225356102595489862324295220562196020104593530\
57026732100486`118.84524125954584, 9/10, 2/5, "H'(r)=0"}, 
  {0.022836982396637860048304484419804594623607591620618890360147036385459378\
453666964525069397310110646612120881345686608155424920578566142`118.533672067\
85776, 19/20, 2/5, "H'(r)=0"}, {1, 1, 2/5, 
   "1-a \!\(\*SuperscriptBox[\(x1\), \(2\)]\)=0"}, 
  {400/441, 21/20, 2/5, "1-a \!\(\*SuperscriptBox[\(x1\), \(2\)]\)=0"}, 
  {100/121, 11/10, 2/5, "1-a \!\(\*SuperscriptBox[\(x1\), \(2\)]\)=0"}, 
  {400/529, 23/20, 2/5, "1-a \!\(\*SuperscriptBox[\(x1\), \(2\)]\)=0"}, 
  {25/36, 6/5, 2/5, "1-a \!\(\*SuperscriptBox[\(x1\), \(2\)]\)=0"}, 
  {16/25, 5/4, 2/5, "1-a \!\(\*SuperscriptBox[\(x1\), \(2\)]\)=0"}}, 
 {{182.6410828963853219117185393022915685442481601452933139705123824500591572\
30387191175063087495640916542826253443601528789051191929035211866`119.4696939\
1968139, 1/20, 9/20, "H'(r)=0"}, {45.1336035024788759867271075009836635754499\
01812330872518697703766645726687025842535572738700363019211946639671386769556\
718491039715497715`119.4703920342253, 1/10, 9/20, "H'(r)=0"}, 
  {19.67105055777911688867752129508095393604651723750128448341300499298897639\
24678443976875449190456307198276611477099013764907520348322777`119.4714968260\
3175, 3/20, 9/20, "H'(r)=0"}, {10.7613195938986473703664900799257601545978379\
98654892867156074465313464082267755094469699030465448097770103685647621897172\
718412906573782`119.47290706976995, 1/5, 9/20, "H'(r)=0"}, 
  {6.639827756760659178736080049588475477716590010246683256326950650546633193\
829608650185765710766650046958129247644125530274432897389625525`119.474451906\
47842, 1/4, 9/20, "H'(r)=0"}, {4.40368169241551555390281850935175505748757079\
20715752932480282609345402226725972549666651552023697033778447417569718164706\
7033840638374`119.47585443856802, 3/10, 9/20, "H'(r)=0"}, 
  {3.058295298816346844407183215702209986014105380024227864567481103111613251\
124953878586400247126627311567809040150702224914337392633460751`119.476673371\
86053, 7/20, 9/20, "H'(r)=0"}, {2.1883006003950994976142613119570146491825102\
89185950345412010352443724306853912674170398331458423831990129224780475226630\
622236913776989`119.47621276330979, 2/5, 9/20, "H'(r)=0"}, 
  {1.595362320269003959037170408323522193830714464894171144804228672204475245\
609840605631859185208696331833861096016572318762948419017224573`119.473389226\
43037, 9/20, 9/20, "H'(r)=0"}, {1.1751333704790521990100544595564479596321461\
21904984422925310138948748863105288706800862756359793470759560803438113131364\
976532935437008`119.46655399542625, 1/2, 9/20, "H'(r)=0"}, 
  {0.868539076774344653778806067096211282236977917592167532010919668834055397\
304737789551359701221457977219355699221768054196050963329612427`119.453299071\
51887, 11/20, 9/20, "H'(r)=0"}, {0.640161946962736937006388873304964347140637\
81512111730658474188499671496233478791686183179242062539835639320189586052933\
3268876036124735`119.4303517920595, 3/5, 9/20, "H'(r)=0"}, 
  {0.467742347032956940698123181054708618402529937931584516989738581588665110\
533635705461475157151746012902920850196483445414304444757389875`119.393759629\
90388, 13/20, 9/20, "H'(r)=0"}, {0.336661965254523047020431210740438362491759\
22399769178154639544150498876408989348051289417778954154855508062112181686166\
337212847011288`119.33950297692064, 7/10, 9/20, "H'(r)=0"}, 
  {0.236834500503129362601029208310973775629177418061958552617831078408304119\
19167057459304389158566169067984942952746233274551549148821711`119.2640995465\
7402, 3/4, 9/20, "H'(r)=0"}, {0.160889152032481808555939901329528023198641841\
21542012524776575217274235796232992118734409472163017937976393347146069423776\
6208701175338`119.16385368860433, 4/5, 9/20, "H'(r)=0"}, 
  {0.103168155132266027744989467113213843444153329396895924769299891907503693\
555334084630644644588333660486850743344705276918092349563995291`119.031203065\
36033, 17/20, 9/20, "H'(r)=0"}, {0.059249666290302314501798235986330658688771\
33790301726249382632114659033525234288589617556226384457648145812856152844780\
7535722070520022`118.84530991519989, 9/10, 9/20, "H'(r)=0"}, 
  {0.025719722515816404985536144744804121510075512997791600694377407239007113\
985275783887486228047702488863717429104311896059949669643161276`118.533694540\
63937, 19/20, 9/20, "H'(r)=0"}, {1, 1, 9/20, 
   "1-a \!\(\*SuperscriptBox[\(x1\), \(2\)]\)=0"}, 
  {400/441, 21/20, 9/20, "1-a \!\(\*SuperscriptBox[\(x1\), \(2\)]\)=0"}, 
  {100/121, 11/10, 9/20, "1-a \!\(\*SuperscriptBox[\(x1\), \(2\)]\)=0"}, 
  {400/529, 23/20, 9/20, "1-a \!\(\*SuperscriptBox[\(x1\), \(2\)]\)=0"}, 
  {25/36, 6/5, 9/20, "1-a \!\(\*SuperscriptBox[\(x1\), \(2\)]\)=0"}, 
  {16/25, 5/4, 9/20, "1-a \!\(\*SuperscriptBox[\(x1\), \(2\)]\)=0"}}, 
 {{200.5880443397666489018853504914059474347155452330068467197549175638424622\
30518528118271169134228699208513103503063110421233722478615479541`119.4602288\
0106672, 1/20, 1/2, "H'(r)=0"}, {49.57734158356585326937969162442231904380947\
61776331189353250448171865719894610664435687662015194701667138626231938279046\
33405298553547168`119.46087342205686, 1/10, 1/2, "H'(r)=0"}, 
  {21.61435453523510542783554639994995809374509077369039351553324193287288142\
9986166900981358748685828285509235628319315750246522585902301114`119.46189040\
118153, 3/20, 1/2, "H'(r)=0"}, {11.829656798145491483187516103592339844846217\
68344289828305388929944631927238124410641182176964123464271669401311629000117\
3191737169222231`119.46318174286881, 1/5, 1/2, "H'(r)=0"}, 
  {7.303372319680023748950451301408869145775155074610056066969133361400615980\
869787923639530150615185185087448028935535253065859454300433876`119.464583878\
8034, 1/4, 1/2, "H'(r)=0"}, {4.8475270580313921020840535608275268163213435652\
92721000949033429336477321575646235876643435844665361529550893143564828062123\
003474536325`119.46583485966704, 3/10, 1/2, "H'(r)=0"}, 
  {3.369844915648913825297282385368272832659151190326016989902935537725075100\
352577154475463954404590281216968429638735405685002341950575656`119.466521824\
89315, 7/20, 1/2, "H'(r)=0"}, {2.41414177478871785569847331299806711421278158\
93850806533391526527719366127243492752499573049432507381988596385370749581027\
05323807824556`119.46599944384165, 2/5, 1/2, "H'(r)=0"}, 
  {1.762573486446815389250644987035295609830289279841156468029236373208351050\
056358625158254705555333147421757997224532427456079540681362499`119.463268187\
90696, 9/20, 1/2, "H'(r)=0"}, {1.30050964309730972296284237932848975975247869\
16723713218705826602346386015794624521989490033293595473556488535823270476160\
05692372770195`119.45680525434908, 1/2, 1/2, "H'(r)=0"}, 
  {0.963038096134572090055906153030725026271470174057462726529482383771333041\
314032549202307140066144813211592003381971968017639647961920727`119.444362644\
99508, 11/20, 1/2, "H'(r)=0"}, {0.7112370480824304072399883088870562652781969\
49347494160228325254858395293625908751053386876567087740254478144763352005492\
874555880583916`119.42280625534457, 3/5, 1/2, "H'(r)=0"}, 
  {0.520663307885487306374938037723089256197292010375504290383410792131575373\
167529637169481297591586124064226243344753521926464334229389462`119.388169016\
35646, 13/20, 1/2, "H'(r)=0"}, {0.3753188642357293182304966762361377288288621\
23351091804423299908699692138450783714140989075984933116874727126925119665654\
326692240490934`119.33611230175279, 7/10, 1/2, "H'(r)=0"}, 
  {0.264249065489095771399354514933046877064521798415030043022541768017713282\
998053079286052989541399779826445644341531509533428597217013683`119.262584503\
31612, 3/4, 1/2, "H'(r)=0"}, {0.179518073356855216864469020255859474854152749\
95654259324009514821111404646648440388855060824379770053852168022569613393799\
401437405447`119.1634654949796, 4/5, 1/2, "H'(r)=0"}, 
  {0.115037992686075009858064682394058210941266796586865925463920238546519184\
693963182432821777505186594724942200163022903170837049988929956`119.031235242\
80063, 17/20, 1/2, "H'(r)=0"}, {0.0659953767154985126753877410210361698519839\
22443206045835948069236378653744951483877581946194010199218581331948368209536\
749211416602725`118.84538679438994, 9/10, 1/2, "H'(r)=0"}, 
  {0.028612545498195462235840907310591871033031669161695120823096618320420608\
608858994907867250363461598610108301387855259693421160778727583`118.533719822\
03939, 19/20, 1/2, "H'(r)=0"}, {1, 1, 1/2, 
   "1-a \!\(\*SuperscriptBox[\(x1\), \(2\)]\)=0"}, 
  {400/441, 21/20, 1/2, "1-a \!\(\*SuperscriptBox[\(x1\), \(2\)]\)=0"}, 
  {100/121, 11/10, 1/2, "1-a \!\(\*SuperscriptBox[\(x1\), \(2\)]\)=0"}, 
  {400/529, 23/20, 1/2, "1-a \!\(\*SuperscriptBox[\(x1\), \(2\)]\)=0"}, 
  {25/36, 6/5, 1/2, "1-a \!\(\*SuperscriptBox[\(x1\), \(2\)]\)=0"}, 
  {16/25, 5/4, 1/2, "1-a \!\(\*SuperscriptBox[\(x1\), \(2\)]\)=0"}}, 
 {{219.3586084931549441324816232339824393244596494792388516753701179798318042\
36300104470465791748374999522895239642647965358648766588534256867`119.4499343\
8377287, 1/20, 11/20, "H'(r)=0"}, {54.221556666252433534498627034912531612839\
23097970398349133164067973666223119893261567029372947444378261950995246337705\
1917555519922827011`119.45056162408787, 1/10, 11/20, "H'(r)=0"}, 
  {23.64284225324476973695197845964652137587913937252362408655031664678131909\
6919715545166412678990047860864450683351494739153039247913829745`119.45155095\
98234, 3/20, 11/20, "H'(r)=0"}, {12.94294221382586837946574279773007191508137\
55217126021170073993087820016613413930906873568675660177188637942636656364766\
79421411329539654`119.4528073308798, 1/5, 11/20, "H'(r)=0"}, 
  {7.993368139389423078560930721002125484786181698368969918194662488092368248\
223906135051858061781949911364766526504909193500654905756876554`119.454173425\
89737, 1/4, 11/20, "H'(r)=0"}, {5.3079072754145698552444659236494543439377264\
27352593523268319450489560439189366070841096757114689505543588238742022178429\
133116589412312`119.45539963186589, 3/10, 11/20, "H'(r)=0"}, 
  {3.692083718493446768299803651191566796752105679914259211989283494991253146\
18959736605343728298075197575655126837697568731563304796994532`119.4560959480\
1695, 7/20, 11/20, "H'(r)=0"}, {2.6470121044809567703004198271246930275736210\
07876781375505853109580856937273768018177674125762643773061254219176188288291\
759092916625412`119.45565707924534, 2/5, 11/20, "H'(r)=0"}, 
  {1.934437359010363764842919825400374544844857763276192349989741133615364945\
120761161951116033283893193987606515458206834704438022062768357`119.453149395\
7962, 9/20, 11/20, "H'(r)=0"}, {1.4289685057019872236058774370645829269955667\
42932006952198993294666709450559571612253678766483691406506290470480882209460\
967662459058017`119.44714970626254, 1/2, 11/20, "H'(r)=0"}, 
  {1.059581399519408565778831418351158742432911825657846116029305113733987832\
025731111821992222677733171816328384761704278686617336398733756`119.435540309\
2889, 11/20, 11/20, "H'(r)=0"}, {0.783677960589084384473811509600828138289790\
69434112663545390427720398296683924809646658130464720457930707225196319394913\
689269476685951`119.41531117459517, 3/5, 11/20, "H'(r)=0"}, 
  {0.574511914241904755797262992124288668762348170119175542416920467097459275\
124526142039793062002078281464059558375643647475184314312370327`119.382512721\
92609, 13/20, 11/20, "H'(r)=0"}, {0.41461396030038623037701577941304893726971\
73616084702763831759540023399270714081332313772835910278345177065415343660489\
56682947369545614`119.33257322291263, 7/10, 11/20, "H'(r)=0"}, 
  {0.292092728221431287649923205829799324230414899661253497856799990364450295\
429955705569224647648047056394033483519167877897443354045187927`119.260938210\
36476, 3/4, 11/20, "H'(r)=0"}, {0.1984106542380442193412691248452654109381666\
56585932085448086580127072320568914837803808821908192813465924254266429025236\
811516050335995`119.1630228609274, 4/5, 11/20, "H'(r)=0"}, 
  {0.127044450707385441141240647615193259773426097570681431008095300475003839\
487340258846539669704169026283536897779598981119227503214019139`119.031265545\
8442, 17/20, 11/20, "H'(r)=0"}, {0.072794411017037653038467103865422015484731\
83834083495263176534140217301478231829147156705822683133234323593531111312645\
9424017308052828`118.84547195861292, 9/10, 11/20, "H'(r)=0"}, 
  {0.031516661986540384759913389287813927406862068156674841804110401201941511\
672920841022983871906368252169464256253032768688993436973174201`118.533747969\
05314, 19/20, 11/20, "H'(r)=0"}, {1, 1, 11/20, 
   "1-a \!\(\*SuperscriptBox[\(x1\), \(2\)]\)=0"}, 
  {400/441, 21/20, 11/20, "1-a \!\(\*SuperscriptBox[\(x1\), \(2\)]\)=0"}, 
  {100/121, 11/10, 11/20, "1-a \!\(\*SuperscriptBox[\(x1\), \(2\)]\)=0"}, 
  {400/529, 23/20, 11/20, "1-a \!\(\*SuperscriptBox[\(x1\), \(2\)]\)=0"}, 
  {25/36, 6/5, 11/20, "1-a \!\(\*SuperscriptBox[\(x1\), \(2\)]\)=0"}, 
  {16/25, 5/4, 11/20, "1-a \!\(\*SuperscriptBox[\(x1\), \(2\)]\)=0"}}, 
 {{239.2384960204690574323521080157636673303562577614351489595047026650810761\
21431478795099017642206735040805403518552916483080472555488148118`119.4386980\
5823049, 1/20, 3/5, "H'(r)=0"}, {59.13591413251970384474184942815267275617570\
45148153737772352767633736956142391582822462949249685578526006607658572197357\
89686754992147387`119.4393410416853, 1/10, 3/5, "H'(r)=0"}, 
  {25.78620713541282208314142118561993735400060203253105421296344471742778660\
4969337740025872496867338577328148049325903905708442303538186274`119.44035778\
05073, 3/20, 3/5, "H'(r)=0"}, {14.1169223462271508784226001091083410515143120\
59952625673464573939835024854252154688372914000119677335213720416110785173461\
037310116320587`119.44165572742529, 1/5, 3/5, "H'(r)=0"}, 
  {8.719150878754699059982982078317467555566874858528855287272505899793544291\
330941083093536135147044492700251329580245342028655557541874787`119.443082809\
42828, 1/4, 3/5, "H'(r)=0"}, {5.790719150978538056351178960573102337912916451\
87681714063794270259133057456305752339781397297910771567964110970152382675564\
498620316997`119.4443995592997, 3/10, 3/5, "H'(r)=0"}, 
  {4.028875962180394951344925179002865065824952322851262735420473607862637857\
596570227033454080293152402152072806062839498196336424961292516`119.445234519\
73392, 7/20, 3/5, "H'(r)=0"}, {2.88949393774658791832025340369652027739212455\
24790427697583583066969001573153545326297324629621099645382813014833038691999\
47054549808733`119.44501455936233, 2/5, 3/5, "H'(r)=0"}, 
  {2.112690462706287727915623970461824421265462780392341424997101822677979222\
893018077611968308540087010111745759478982011933249557473100399`119.442858763\
4048, 9/20, 3/5, "H'(r)=0"}, {1.561670269195933565097357208717349323306174722\
12367386003233401573214718694108411695652538032788410531109914446552006631832\
8448765824129`119.43742396425257, 1/2, 3/5, "H'(r)=0"}, 
  {1.158928305804431296554358332000335710340064109149004574123247403794164852\
337897137121757551718105387048527328950396824303372259679276598`119.426699303\
56807, 11/20, 3/5, "H'(r)=0"}, {0.8579627053521225273904061116233758900738575\
87238755202076169926264804904153406548313989587955263260020312462751888143344\
336218610242477`119.40778317309535, 3/5, 3/5, "H'(r)=0"}, 
  {0.629571878106690911825633239701158605532634362263630633559609821247712765\
696584957998936845062429387370317344753733275073764435146140958`119.376758885\
06556, 13/20, 3/5, "H'(r)=0"}, {0.4547038814815096986182174276485591706584675\
34627460541646105357665782935762351993544857846542742600488565948393896635915\
357982356898066`119.32888250882743, 7/10, 3/5, "H'(r)=0"}, 
  {0.320446608715624309147538683674059837811568688902030369384931166167707148\
020847410324587749953543962272322479024137009308675519949490092`119.259159485\
52316, 3/4, 3/5, "H'(r)=0"}, {0.217606969956738694482402313497440805934614709\
52540038912520964110457089206467716436773914208511320248106460969653578621605\
2129007760265`119.16252210024851, 4/5, 3/5, "H'(r)=0"}, 
  {0.139205587398934352149854704108340460460131166700668434593664493201714065\
71695178434229065504971856163915637481340777684835529072396472`119.0312925424\
37, 17/20, 3/5, "H'(r)=0"}, {0.0796531730112995919716496778018694046495823203\
92278789391185642657098579414913514953255871652275198822959257270280961604032\
822051132656`118.84556548284839, 9/10, 3/5, "H'(r)=0"}, 
  {0.034433312611974517836547897999706077214477662728561276817321605126601427\
711815013010184898775512624765836223759282062132539124091533877`118.533779045\
80908, 19/20, 3/5, "H'(r)=0"}, {1, 1, 3/5, 
   "1-a \!\(\*SuperscriptBox[\(x1\), \(2\)]\)=0"}, 
  {400/441, 21/20, 3/5, "1-a \!\(\*SuperscriptBox[\(x1\), \(2\)]\)=0"}, 
  {100/121, 11/10, 3/5, "1-a \!\(\*SuperscriptBox[\(x1\), \(2\)]\)=0"}, 
  {400/529, 23/20, 3/5, "1-a \!\(\*SuperscriptBox[\(x1\), \(2\)]\)=0"}, 
  {25/36, 6/5, 3/5, "1-a \!\(\*SuperscriptBox[\(x1\), \(2\)]\)=0"}, 
  {16/25, 5/4, 3/5, "1-a \!\(\*SuperscriptBox[\(x1\), \(2\)]\)=0"}}, 
 {{260.5912552847569495672441267299133602462840564266368206298863753774381206\
97838940913979856388916619725905475255949271796719140741413990046`119.4263680\
2424414, 1/20, 13/20, "H'(r)=0"}, {64.408727328262675613034300942382897536754\
73065917471116315290572395214954758574674757615354491541228275596544216493427\
4763384733511583403`119.42705966500222, 1/10, 13/20, "H'(r)=0"}, 
  {28.08185995491274157987177633902133292629736670187262516357505468119188415\
8053756443939161300333751559524143823477498189873956507842902455`119.42815831\
63288, 3/20, 13/20, "H'(r)=0"}, {15.37126740737941806953585550556195166851700\
09794824404850267919837026605905163551377210814583527533054764204912219791848\
00401873250417162`119.42957330135401, 1/5, 13/20, "H'(r)=0"}, 
  {9.492256730425898229691397964162190126842947795331104708217455663462828240\
561099409137991380212478794527977097299742867222435075580762821`119.431156599\
17548, 1/4, 13/20, "H'(r)=0"}, {6.3031556507280118882355161456332173906884469\
71289250034149028160403227173961352709254166019615968183358208536417933224367\
538600804702746`119.4326767630069, 3/10, 13/20, "H'(r)=0"}, 
  {4.384866269194831823408106569502758937206419533480842634616004484807017063\
45026222562702218554737226749827938904700753879656490384486945`119.4337771489\
8466, 7/20, 13/20, "H'(r)=0"}, {3.1446418908640350936365535463492791258834353\
48669538367824132338355992833297825451183918396535511230381261456320721190852\
837002453473166`119.43391043613009, 2/5, 13/20, "H'(r)=0"}, 
  {2.299353774108933239865627107292966124962560086612360261763523944846724952\
493742987716538554455052036713857549651257721946848059110798255`119.432238139\
47408, 9/20, 13/20, "H'(r)=0"}, {1.699945246538532536535772224378026906998977\
00119094884108523146134229987994042283418865689875416852503657982428147417461\
9696358849682817`119.42748189624834, 1/2, 13/20, "H'(r)=0"}, 
  {1.261939548926555929881140186423667916491074096284260633253562092454377377\
054443564384111518844192419713375656869995787311201470394573376`119.417718772\
53564, 11/20, 13/20, "H'(r)=0"}, {0.93463045695036599822721776314659953728155\
37978840489086008456855272658351809470314564501633171630308665366934513916037\
06341709380796574`119.40014043229988, 3/5, 13/20, "H'(r)=0"}, 
  {0.686164148454534114336973838600236961964451033602007402426256106507075376\
277251995061989384551914455745155738748662941823839655925951099`119.370868762\
57284, 13/20, 13/20, "H'(r)=0"}, {0.49576702537525551714852551843932014376269\
95504167800176560858736663235988302477291412199565156073836241367898967743541\
03051241293483679`119.32503002560325, 7/10, 13/20, "H'(r)=0"}, 
  {0.349402903315518511310900762690093056881583982261802851076213664244834643\
873533277412627372585384914155042816825239778869569707769059507`119.257244814\
59795, 3/4, 13/20, "H'(r)=0"}, {0.2371516428966773082415873824154795843927157\
45957405245424838074947248088205811868360190394790507911992156184771171263026\
008580135324275`119.16195919321932, 4/5, 13/20, "H'(r)=0"}, 
  {0.151540941533155295589805881232491808628553246081064765050129817618127188\
221547859991523524210736280456721714808724686768890732568921416`119.031314715\
25508, 17/20, 13/20, "H'(r)=0"}, {0.08657841093732466327001468173240902938942\
02571122822588544670148211660659290724508020966800813058117680951908443909317\
50446897836239314`118.84566745791467, 9/10, 13/20, "H'(r)=0"}, 
  {0.037363771762282739992170117341630866908953493486817793994049474165261052\
782364608312613927677982770738185971998573290352462180244920384`118.533813123\
93934, 19/20, 13/20, "H'(r)=0"}, {1, 1, 13/20, 
   "1-a \!\(\*SuperscriptBox[\(x1\), \(2\)]\)=0"}, 
  {400/441, 21/20, 13/20, "1-a \!\(\*SuperscriptBox[\(x1\), \(2\)]\)=0"}, 
  {100/121, 11/10, 13/20, "1-a \!\(\*SuperscriptBox[\(x1\), \(2\)]\)=0"}, 
  {400/529, 23/20, 13/20, "1-a \!\(\*SuperscriptBox[\(x1\), \(2\)]\)=0"}, 
  {25/36, 6/5, 13/20, "1-a \!\(\*SuperscriptBox[\(x1\), \(2\)]\)=0"}, 
  {16/25, 5/4, 13/20, "1-a \!\(\*SuperscriptBox[\(x1\), \(2\)]\)=0"}}, 
 {{283.9084968486554661947605534224561363517816282872751414006313142134381440\
45620208511739159339805616440724516650539417127884120128837625722`119.4127341\
5229662, 1/20, 7/10, "H'(r)=0"}, {70.1589291691946769235784924565375308656666\
95287642138461806272750526542379983833461491081570987183070299589764728520084\
58075903006643553`119.41351020711537, 1/10, 7/10, "H'(r)=0"}, 
  {30.57984084072242440264605441745829641628446533624451030534881950531330081\
9359730480628643079604641379787134143373368977253631543847013759`119.41474970\
520618, 3/20, 7/10, "H'(r)=0"}, {16.73204100809376318869593708203915261699582\
62042633373172320907531723971992884134651777810274785781237912276559041981446\
87738863291066934`119.41636278844899, 1/5, 7/10, "H'(r)=0"}, 
  {10.32778974434024506926989367572247764437303420341144347655537110251392981\
6816156090010147816312719637814390169809173500158906221879232715`119.41820385\
693921, 1/4, 7/10, "H'(r)=0"}, {6.8545002849561360216043297098317678504945256\
43967197249251986516654364635080800946227254782490401908487771224891950852391\
262783720953897`119.42004702699091, 3/10, 7/10, "H'(r)=0"}, 
  {4.765951217382850308821921453571294642626380322405001945777316321939197169\
747664835682529370525026523449171294370815324042650943312903109`119.421546740\
26, 7/20, 7/10, "H'(r)=0"}, {3.4162639429595388232454462949002226652617135997\
50801561309780194271237781563986131194664480619737236446322813307956435566509\
152345243107`119.42217577252848, 2/5, 7/10, "H'(r)=0"}, 
  {2.496898546549094585156529882673784953283537066397750409892037674520644697\
298518221331997941425474512684934665496099580411025357218625668`119.421129400\
41304, 9/20, 7/10, "H'(r)=0"}, {1.8453890769028372840632052253155319276513011\
57953483190777350953953935077489510865950035677558694128599823390758120831751\
392215114394361`119.41718158652154, 1/2, 7/10, "H'(r)=0"}, 
  {1.369629572235284250204669009363430230908022835396457477181618824993730403\
450471288353693745185919582066212415690350854515700221273384463`119.408481574\
1598, 11/20, 7/10, "H'(r)=0"}, {1.0143081490280382673923278560579719236339315\
31929308272517073196091616201987947899044734393147224821371663431125127513459\
667035462412288`119.39230014064167, 3/5, 7/10, "H'(r)=0"}, 
  {0.744659127113271632196388926762453660684590358516161343661556530416244852\
1932596660888920854349569834567983639831284238990730643587784`119.36479767731\
53, 13/20, 7/10, "H'(r)=0"}, {0.538008700344180716956356182088332476312269468\
93061186835086044603313771562396534399449403936805739928941752560832987799236\
5964033752452`119.32099958258947, 7/10, 7/10, "H'(r)=0"}, 
  {0.379067027969577469835074900165097583350389590285198352047165092162459801\
760870803101010318796721020632436453433851171165240407737711234`119.255188263\
74142, 3/4, 7/10, "H'(r)=0"}, {0.25709468753366480503389442325791338703883122\
72512870053354473809511817838862720135772681375308563564521108914682082513356\
13138900903942`119.16132971971909, 4/5, 7/10, "H'(r)=0"}, 
  {0.164071789541432999797121096631323997774226716138025307535414743447200204\
634058743331884912598399650568561456615076190688880640022027222`119.031330465\
54798, 17/20, 7/10, "H'(r)=0"}, {0.093577268312077563304850323706379071006854\
78745361168686582067839865974282381135663095782096101749150725138236865257239\
1126656746424272`118.84577799319388, 9/10, 7/10, "H'(r)=0"}, 
  {0.040309351596124096339600544876850135036644016943102715072498929023749865\
995087647309894419218165793278835957376453360084780684863564183`118.533850283\
00113, 19/20, 7/10, "H'(r)=0"}, {1, 1, 7/10, 
   "1-a \!\(\*SuperscriptBox[\(x1\), \(2\)]\)=0"}, 
  {400/441, 21/20, 7/10, "1-a \!\(\*SuperscriptBox[\(x1\), \(2\)]\)=0"}, 
  {100/121, 11/10, 7/10, "1-a \!\(\*SuperscriptBox[\(x1\), \(2\)]\)=0"}, 
  {400/529, 23/20, 7/10, "1-a \!\(\*SuperscriptBox[\(x1\), \(2\)]\)=0"}, 
  {25/36, 6/5, 7/10, "1-a \!\(\*SuperscriptBox[\(x1\), \(2\)]\)=0"}, 
  {16/25, 5/4, 7/10, "1-a \!\(\*SuperscriptBox[\(x1\), \(2\)]\)=0"}}, 
 {{309.8990651312419233134739649808577155788590819737383488969050809850266261\
10013564381991918698112433661661214099335369246300943687968273413`119.3974937\
3928733, 1/20, 3/4, "H'(r)=0"}, {76.55717122156341061011217885708480931136637\
45729987560628598669350177760522390709071005429651164097242313850183476984052\
23230907214895396`119.39839716191406, 1/10, 3/4, "H'(r)=0"}, 
  {33.35137399954261255369878096209402307978565710404768344724076939315668208\
665369683269017616072938563530705568207423079891443521609185518`119.399847828\
57627, 3/20, 3/4, "H'(r)=0"}, {18.2359308581228614295150912683267352834677184\
67912673461455954667600630067767786846136277665237615153932780864727586690177\
049898294380617`119.40175482757992, 1/5, 3/4, "H'(r)=0"}, 
  {11.24671536562793302500298557078921062416145693519797070589220801083878627\
4613384864068158474503800132071503131723917827698182976036103992`119.40397237\
688475, 1/4, 3/4, "H'(r)=0"}, {7.45742625422066465211579060080840142408799435\
65239354452017591806347402014456149150375068251545223639240629277618590346600\
29431203412624`119.40627674649029, 3/10, 3/4, "H'(r)=0"}, 
  {5.180028336265167262392348189088175158073307974276820699358310861972935789\
482153452365575345562308605522078695595955422135036908532197735`119.408329022\
34698, 7/20, 3/4, "H'(r)=0"}, {3.70935365746735307677990071703603263522761743\
57515067109415905649782826575414698571630937851462639890298298729105844891158\
93888855781265`119.40961615494454, 2/5, 3/4, "H'(r)=0"}, 
  {2.708492817096349762848669296781572771747383396767627973577141665859489805\
806090040243193447236162369449060697612895006700451667244920329`119.409359094\
01146, 9/20, 3/4, "H'(r)=0"}, {1.99999999999999999999999999999999999999999999\
99999999999999999999999999999999999999999999999999999999999999999999999999999\
99999999981414`119.4063731762089, 1/2, 3/4, "H'(r)=0"}, 
  {1.483240075537140711145444747136464786250498122631852441935454885579239920\
217977944887302842022179505628963959009832250473245131542771431`119.398866180\
22604, 11/20, 3/4, "H'(r)=0"}, {1.0977476158416263036733134555620319535704602\
71925882092814293116997421773358012392710298352929574117775605777359816085380\
41829133466331`119.38417484719486, 3/5, 3/4, "H'(r)=0"}, 
  {0.805493918189415976044459615072903745514359043945671221541684820995513724\
58630111968338737654759894633602164718180500412072754812547107`119.3584945850\
6861, 13/20, 3/4, "H'(r)=0"}, {0.58166841586570608950021341016108542864257471\
12725694113893879333381772940407813471837291585197683222199574608244452577463\
72845472555789`119.31676919505375, 7/10, 3/4, "H'(r)=0"}, 
  {0.409560500377758633938649526396133936838669041238612480837433698692959743\
446245712427944275189448160614997015735872930460972438929088165`119.252981323\
72475, 3/4, 3/4, "H'(r)=0"}, {0.277492561294386105181752038592513518280141179\
11569614637405763002270853982326283316265961861911551996370233913070673894767\
7668058166147`119.16062876885847, 4/5, 3/4, "H'(r)=0"}, 
  {0.176821449337326971544294832792584609923677032346916016896049668635408332\
2940866712220071239678249875684599616278979329166447459607637`119.03133811393\
688, 17/20, 3/4, "H'(r)=0"}, {0.100657341354030825827315120739603881616448337\
36815221999814703585674906450452848836838937028666340133051966724560566127392\
9958500275212`118.84589721978118, 9/10, 3/4, "H'(r)=0"}, 
  {0.043271406338522510069992450990290131546799977571298085567327595137019921\
170844122815957741844912091315865649119138520756319739331824891`118.533890610\
9538, 19/20, 3/4, "H'(r)=0"}, {1, 1, 3/4, 
   "1-a \!\(\*SuperscriptBox[\(x1\), \(2\)]\)=0"}, 
  {400/441, 21/20, 3/4, "1-a \!\(\*SuperscriptBox[\(x1\), \(2\)]\)=0"}, 
  {100/121, 11/10, 3/4, "1-a \!\(\*SuperscriptBox[\(x1\), \(2\)]\)=0"}, 
  {400/529, 23/20, 3/4, "1-a \!\(\*SuperscriptBox[\(x1\), \(2\)]\)=0"}, 
  {25/36, 6/5, 3/4, "1-a \!\(\*SuperscriptBox[\(x1\), \(2\)]\)=0"}, 
  {16/25, 5/4, 3/4, "1-a \!\(\*SuperscriptBox[\(x1\), \(2\)]\)=0"}}, 
 {{339.6656293810570109403555455081763659474140485788679152740719220815807958\
21135466721421541939195528328610027752028052966008901333439856802`119.3801845\
8673011, 1/20, 4/5, "H'(r)=0"}, {83.86724650229453923452334829405018675414162\
61562143974606755072138750771353343156796402278782894304445248007850979598592\
82168424693690623`119.3812733578109, 1/10, 4/5, "H'(r)=0"}, 
  {36.50542511544130236568396722036887905719577536942394721059762078282020656\
1604788742703805080057233379698938800100040459226548324264561958`119.38302920\
79056, 3/20, 4/5, "H'(r)=0"}, {19.9382785778704659728307842080691259872577270\
76968043771678914960559601117066973888890367804916304314272319536423272758268\
872891667180383`119.3853564844081, 1/5, 4/5, "H'(r)=0"}, 
  {12.28010815081190007475609057529768263383582391062753484369639184553855455\
4916747985862255809173720648828589032045686087899209562040678707`119.38810446\
427415, 1/4, 4/5, "H'(r)=0"}, {8.13033362362987320936155969116435981435779665\
95120515824331336853277114250494424548162699642228415396376415732714171854621\
99499665883637`119.39104597308841, 3/10, 4/5, "H'(r)=0"}, 
  {5.638299662201216352019169503375607731203161508747793569278465316423536247\
465801269190777760299596112502653135105456897329835140812469823`119.393842395\
71976, 7/20, 4/5, "H'(r)=0"}, {4.03081540803080828779389935169926291603848257\
71174713880062662562766422041664147317704287192334468998561557338812753654263\
11813373525622`119.39598762062734, 2/5, 4/5, "H'(r)=0"}, 
  {2.938399182284586310462771844239147894531612002528715625715319793971929334\
125952574770539508101515088877518551615328201201094619469855119`119.396719724\
1223, 9/20, 4/5, "H'(r)=0"}, {2.166391741012194367155746088779616346727080008\
22300128275160003173077511009664411160764419273545116373539999415313185557482\
393056625251`119.3948850107759, 1/2, 4/5, "H'(r)=0"}, 
  {1.604349917957071219305997924808862729142867940698025410928631039050728229\
396380861596742179307847470553957333017614856365305411408922702`119.388737471\
83436, 11/20, 4/5, "H'(r)=0"}, {1.1858794865311745851360542372414007212667022\
62387343220672688302722835751881268474419747174291527175105194599504603871818\
472125233879781`119.3756676147726, 3/5, 4/5, "H'(r)=0"}, 
  {0.869196915326573994972483640516799554684143986110030324359798517401705216\
06617588553537558120417591133128697079228418936744345561713114`119.3519004872\
8518, 13/20, 4/5, "H'(r)=0"}, {0.62703011562107612982374243522221890440003877\
61071752037019340799494765459269603736481115802104305989376852300545414170135\
15799458216388`119.31231078223905, 7/10, 4/5, "H'(r)=0"}, 
  {0.441024820430063254225362642406676529885212968670732494380533557455069716\
565617456937146013777048658151372653594591167394320799458471815`119.250612649\
63672, 3/4, 4/5, "H'(r)=0"}, {0.298409488938591560655150592095670100745007564\
37691441617856620814460266318531776383337183185002161849522192226839368726029\
0972658411404`119.15985082156175, 4/5, 4/5, "H'(r)=0"}, 
  {0.189815643105524551016329051307387701345777580180904762812016872255004540\
145125744047371755148164406949697221879448861900490040504254236`119.031335897\
6553, 17/20, 4/5, "H'(r)=0"}, {0.10782674428109890270759504010020519779588691\
36519658046948531941842168464712440998287316461988031767665500479892586286435\
05166292246579`118.84602529412894, 9/10, 4/5, "H'(r)=0"}, 
  {0.046251336897177881107261064367068538909105290429527815804641397611432778\
380192961250444373387925590142340012158831153987701123878576836`118.533934204\
69808, 19/20, 4/5, "H'(r)=0"}, {1, 1, 4/5, 
   "1-a \!\(\*SuperscriptBox[\(x1\), \(2\)]\)=0"}, 
  {400/441, 21/20, 4/5, "1-a \!\(\*SuperscriptBox[\(x1\), \(2\)]\)=0"}, 
  {100/121, 11/10, 4/5, "1-a \!\(\*SuperscriptBox[\(x1\), \(2\)]\)=0"}, 
  {400/529, 23/20, 4/5, "1-a \!\(\*SuperscriptBox[\(x1\), \(2\)]\)=0"}, 
  {25/36, 6/5, 4/5, "1-a \!\(\*SuperscriptBox[\(x1\), \(2\)]\)=0"}, 
  {16/25, 5/4, 4/5, "1-a \!\(\*SuperscriptBox[\(x1\), \(2\)]\)=0"}}, 
 {{375.1056413874522054022543744711339650086527351327426732647028305836168815\
48461666872679487772387483418467014669280443140273410400893692892`119.3600366\
0376142, 1/20, 17/20, "H'(r)=0"}, {92.539023044694295767365947220540364378394\
88452151006777114399961547561943514337329480913048512694512139223486344429941\
8313207316430237112`119.36140118812669, 1/10, 17/20, "H'(r)=0"}, 
  {40.22513236579489401965026660852010857580832409710101719623243299042969001\
9696015381902515524120847354910652566778560652881764631845620849`119.36360680\
785592, 3/20, 17/20, "H'(r)=0"}, {21.9302887925480540818834741470482989492834\
77397236792155795440722079356656872940007538588696710480694905229657243301308\
953754657857548135`119.36654473622329, 1/5, 17/20, "H'(r)=0"}, 
  {13.47796550988356336228159093155905259795562606442984390295054007783150615\
0954854029866365575321824659062212917939262760797117429900832059`119.37004924\
836545, 1/4, 17/20, "H'(r)=0"}, {8.902020330735390090698061930046061676001454\
68608012930756790141826979492800042006909436452363247580116638164002275009389\
631626919473856`119.37387897291242, 3/10, 17/20, "H'(r)=0"}, 
  {6.157770441966250426924782986486753820651825944284806554007534259394670100\
800109907292219032112963330216766924257901970259516981415005147`119.377684897\
10697, 7/20, 17/20, "H'(r)=0"}, {4.390793177854976489268040025526637680867834\
00881544892882375421573867099091642347279017011520832908927581297950808153358\
168837465211113`119.38095750337712, 2/5, 17/20, "H'(r)=0"}, 
  {3.192669767057792913482086900455133354044493810727612546613986956957551450\
107444604925054246550806920117172198433893485693277297013909949`119.382941811\
21319, 9/20, 17/20, "H'(r)=0"}, {2.348147730966552905832530073635902398386568\
52758128686566344260393367722520599419676143431507793837468213569370695773581\
1186497355534755`119.38250453642317, 1/2, 17/20, "H'(r)=0"}, 
  {1.735049388771569764321920489458955585819082712308062680364237971417339749\
737385290559898155052154016657190014216107084701357334187874589`119.377934595\
23017, 11/20, 17/20, "H'(r)=0"}, {1.27989493072778542044926456279537052383736\
34753164293583149378889221937386109575472310991348257964262693160999570385952\
4561257060547846`119.36666533613183, 3/5, 17/20, "H'(r)=0"}, 
  {0.936423729033292934471974273116971600356444477672943842277052113722465780\
309202795502820753955479103630473684479469977164355059930872715`119.344945608\
49562, 13/20, 17/20, "H'(r)=0"}, {0.67443665576315906631499519746989043893560\
31550215225292292047553381050958665736718710062598513818310829176061013588634\
32199324675656679`119.30758926046705, 7/10, 17/20, "H'(r)=0"}, 
  {0.473626731973423361750755584781411907631654319391522001890736243321922075\
148841739294900367754013980659998191558910572080340169615246961`119.248067654\
25478, 3/4, 17/20, "H'(r)=0"}, {0.3199191532532218636732085482384431961737183\
64461041920498000616587064832069275151287650205568674402370369090334750263393\
707010771308282`119.15898960033941, 4/5, 17/20, "H'(r)=0"}, 
  {0.203082934970267267657599949145034506336477675729282295692418095457997932\
661659476184661614135243418139322550340153506741788021578768416`119.031321963\
67426, 17/20, 17/20, "H'(r)=0"}, {0.11509418407182554042957956980993585567355\
87710069574434532955906263643832626373729509466857296448738153978124279634375\
88398571656388979`118.84616240227398, 9/10, 17/20, "H'(r)=0"}, 
  {0.049250595844041120121030893721435269195933213603197366385435410200718371\
215684797934895685405106375850363519760658530761070959612796247`118.533981170\
68333, 19/20, 17/20, "H'(r)=0"}, {1, 1, 17/20, 
   "1-a \!\(\*SuperscriptBox[\(x1\), \(2\)]\)=0"}, 
  {400/441, 21/20, 17/20, "1-a \!\(\*SuperscriptBox[\(x1\), \(2\)]\)=0"}, 
  {100/121, 11/10, 17/20, "1-a \!\(\*SuperscriptBox[\(x1\), \(2\)]\)=0"}, 
  {400/529, 23/20, 17/20, "1-a \!\(\*SuperscriptBox[\(x1\), \(2\)]\)=0"}, 
  {25/36, 6/5, 17/20, "1-a \!\(\*SuperscriptBox[\(x1\), \(2\)]\)=0"}, 
  {16/25, 5/4, 17/20, "1-a \!\(\*SuperscriptBox[\(x1\), \(2\)]\)=0"}}, 
 {{400, 1/20, 9/10, "1-a \!\(\*SuperscriptBox[\(x1\), \(2\)]\)=0"}, 
  {100, 1/10, 9/10, "1-a \!\(\*SuperscriptBox[\(x1\), \(2\)]\)=0"}, 
  {400/9, 3/20, 9/10, "1-a \!\(\*SuperscriptBox[\(x1\), \(2\)]\)=0"}, 
  {24.38272113836154231870921485443143735131637501676258374276362979660187953\
9262999979873958960519011968917026144973693901143531213642092171`119.34420459\
339266, 1/5, 9/10, "H'(r)=0"}, {14.930535859192257514249627494535375586123204\
96890735936199696003243965148959445808901183098754906383252777603119518923358\
9411282866990863`119.3488578035675, 1/4, 9/10, "H'(r)=0"}, 
  {9.822391380448654248429084101647499275348959252201249358692266971998917041\
802117116218404755768254648599129292169123469461540269320125224`119.353991335\
05852, 3/10, 9/10, "H'(r)=0"}, {6.7666541237486883800174241074453182588157052\
06340158002809136846988489035351623333367715868523838389991514648647912389661\
535420123438906`119.35922504771997, 7/20, 9/10, "H'(r)=0"}, 
  {4.805375308777133874093709469735958991863896886380072855470899323192008502\
78903123044018112170085706436953380430445778615712454782519143`119.3640297018\
2776, 2/5, 9/10, "H'(r)=0"}, {3.480475569642616410398604500979964065306493237\
67291280989891191481587757412606508264012971531298832341857128207152054837206\
6464067790791`119.36764476892789, 9/20, 9/10, "H'(r)=0"}, 
  {2.550457709209422798055553477187985586631871470465151117671848703423622942\
243494607226342165813865845055988733226955055205549743246689555`119.368947391\
53642, 1/2, 9/10, "H'(r)=0"}, {1.87823479437595611934981742817709729768001785\
74069505671087355317783603500864536396068031567763446138325937806962622170455\
92478139606388`119.36625261278157, 11/20, 9/10, "H'(r)=0"}, 
  {1.381376008022308478958799549218111263106543646245391339131007111150727864\
258523641011243422369849677762241780134228394448641099513402476`119.357028854\
94553, 3/5, 9/10, "H'(r)=0"}, {1.00801151483621682537353956844893298754607053\
53937977508816712910139006807742264589423209607198400735864539598626475945838\
96422908573455`119.33754491586932, 13/20, 9/10, "H'(r)=0"}, 
  {0.724310686700752039332121649791925713536751167363114779544842151097339255\
72274186124153413030240380809578717709135339262943735833255523`119.3025608981\
521, 7/10, 9/10, "H'(r)=0"}, {0.507565448269257315537464179449672515051986169\
88262537016328056173577329555342410837146502107272774749098702640432117501267\
9099161378358`119.24532789900566, 3/4, 9/10, "H'(r)=0"}, 
  {0.342106882276417876242220478626369962466317970828177696246292104206271558\
31611950826216149885297394169203486611251406802933686964020453`119.1580378772\
7441, 4/5, 9/10, "H'(r)=0"}, {0.216655264502739004001775027673231418602937798\
37746767294104337615067272057633689842220884494619616445789763885923355511152\
703028807328`119.03129435705546, 17/20, 9/10, "H'(r)=0"}, 
  {0.122469046638315703611959877703174694592125000282658175012727704656333619\
008475820787999596163973061420314008015169410387132147022416963`118.846308764\
75795, 9/10, 9/10, "H'(r)=0"}, {0.0522706928123531213695567643147056577313781\
54425781278902944375728421149819395010279509604779124126261397738177845280227\
022312694950522`118.53403162559125, 19/20, 9/10, "H'(r)=0"}, 
  {1, 1, 9/10, "1-a \!\(\*SuperscriptBox[\(x1\), \(2\)]\)=0"}, 
  {400/441, 21/20, 9/10, "1-a \!\(\*SuperscriptBox[\(x1\), \(2\)]\)=0"}, 
  {100/121, 11/10, 9/10, "1-a \!\(\*SuperscriptBox[\(x1\), \(2\)]\)=0"}, 
  {400/529, 23/20, 9/10, "1-a \!\(\*SuperscriptBox[\(x1\), \(2\)]\)=0"}, 
  {25/36, 6/5, 9/10, "1-a \!\(\*SuperscriptBox[\(x1\), \(2\)]\)=0"}, 
  {16/25, 5/4, 9/10, "1-a \!\(\*SuperscriptBox[\(x1\), \(2\)]\)=0"}}}


==> anc/Complete_Publication_Data/Data_superModes_Plus_Corrected_para.dat <==
{{{{306.937120764957392406705224021823871442768765662096774457828795888625060\
769946391155651584238977210587141392194843184330590153668379260279`120.219905\
16157675, 1/100, 1/100, 0.012894072958331190425801185624596686122115459357200\
05578419479558092736788764134947382351840468733910381197374478928329823841926\
8212777`120., 1.1831627017037549352654542556469375707908266847899099233625856\
9098647662012144324532540764113578452074480398571739695025350399345560084`120.\
}, {307.861420857988579281941517721571040036451963849396878426555112427980015\
409917959953954369614256720715582820002013887901826227021694590561`120.219046\
45265053, 1/100, 1/100, 0.012478414026884884562978901862012867521185175356846\
13642357083127122170232482257652378226751123398378841015643527053063879183412\
0949346`120., 1.1990367891511203283667764791849562355917589898515202851735743\
57006705386718603528655663550276612187344142416267212032322201320036185912`12\
0.}, {308.7857209510197661571778114213182086301351620366969823952814289673349\
70049889528752257154989536230844024247809184591473062300375009920844`120.2181\
9456389603, 1/100, 1/100, 0.0120386560591332257335656582370377989802290147079\
69601145740633524823985497376796508692965484557887444539269616578541358032830\
107673323`120., 1.21581433432354993578532765901919391792041029461513339856221\
1089541339252466321601333466362115544470571664444002299558883634134089762706`\
120.}, {309.71002104405095303241410512106537722381836022399708636400774550668\
9924689861097550559940364815740972465675616355295044298373728325251126`120.21\
73494127627, 1/100, 1/100, 0.011571261816730177139415757358258118180146186678\
97116367643064789738565997888647015937855437571961768809619761894603401590278\
1612884889`120., 1.2336293322640027210246675718521394344362509852159700469240\
4644418135221408328139841352090927093428015252802670493692315667124825117062`\
120.}, {310.63432113708213990765039882081254581750155841129719033273406204604\
4879329832666348862725740095251100907103423525998615534447081640581408`120.21\
651091805177, 1/100, 1/100, 0.01107176636540377053999489063231162267812296744\
17607674251567940365920882627234210699348764928695057944823433067578671739964\
80280035833`120., 1.252650978162322041832885992258574004715486951423465198581\
72117686524078239562668067514175862313432819797021043873011302603847311577758\
6`120.}, {311.558621230113326782886692520559714411184756598597294301460378585\
399833969804235147165511115374761229348531230696702186770520434955911691`120.\
21567899988806, 1/100, 1/100, 0.010534400234579150816623852393390016068342896\
87366735880603492554633043667020904368399297327411262558400332741783938774625\
6702909294288`120., 1.2730979745923836042331044927624230027876770487009174796\
26568212095392846347463688278647517099740177221708882866881291215466551106056\
451`120.}, {312.4829213231445136581229862203068830048679547858973982701866951\
24754788609775803945468296490654271357789959037867405758006593788271241973`12\
0.21485357969274, 1/100, 1/100, 0.0099514905554031910677340150607718906349435\
50664096126387691498105911519865629769455296755864171210052557565903804985691\
718719297900131`120., 1.29526127051198463133359104617144327624209776417027861\
22661520154162195295339050617059484973161998923690370112163666646183959736074\
17059`120.}, {313.40722141617570053335927992005405159855115297319750223891301\
1664109743249747372743771081865933781486231386845038109329242667141586572256`\
120.21403458015675, 1/100, 1/100, 0.00931245619570883309417573080755395916589\
12128602879212820033704500884976160452335818383312309737828064807690879033443\
89795047937269364`120., 1.319542220291789698037507878663837913924334553375798\
38530888493815396112969773011155694078078175962895715363844548726278458157001\
8544535`120.}}, {{2.201557154746542221175777251556210712919659790786485846014\
34302507363395162539784869900389822461473324674572044072406735569780151863262\
3`120.27158676408035, 1/100, 11/100, 0.01627957313199862388074317189103332736\
25739746458028118569177724990600560314071930012562689777650833826139311711339\
72999419576959378928`120., 1.184479999724539037370839386297876368964645781602\
45058248022391984923155980040193973100986796179211583168986656475781920061723\
353682106`120.}, {2.212562804703925389918648706485661828579957842366629668103\
03768554682344457285810044676535396042773200800790200657118730619302323208169\
7`120.269713759395, 1/100, 11/100, 0.0157928092926072034927044206277807193081\
86442491250631407400016970487687020522861625551668882643309502201045666567929\
637082216942947344`120., 1.20577698888305099824102544945052575906613108804985\
78048327257660460395888660382038787328345568933088988515178494860209937053706\
28369973`120.}, {2.2235684546613085586615201614151129442402558939467734901917\
32346020012937520318352194526809696240730769270083572418307256688244945530772`\
120.26786722006722, 1/100, 11/100, 0.0152752567256322357464720831080299541515\
35438620904676270502505468866758370722679811857803085044755981388969053949912\
082799565034760386`120., 1.22836588589856128367263328336817773674085618223049\
05600882226794049565934456513281353686554605152891920967441273199965120290619\
80025707`120.}, {2.2345741046186917274043916163445640599005539455269173122804\
27006493202430467778603942288265432053729530532265138265427207183466658979846`\
120.26604657276012, 1/100, 11/100, 0.0147222743507557995242209565277054158718\
63049417904901371806791664730106977314916242392367191343414507404747938731679\
052434797795642767`120., 1.25244370972336646234519262666756839669603706431169\
12850268336062203344501184133080906394339547940222445571291895271343287137226\
03825092`120.}, {2.2455797545760748961472630712740151755608519971070611343691\
21666966391923415238855690049721167866728291794446704112547157678688372428921`\
120.26425126101401, 1/100, 11/100, 0.0141279872074273483585046215610997921754\
68234803263458253870743247920522829865615740554713893448365565659780018706202\
124533544779950199`120., 1.27825986177595496114472243448796634766280862266179\
79236333983076631356014241912174440664957886106263863754511331538316616342863\
27990316`120.}, {2.2565854045334580648901345262034662912211500486872049564578\
16327439581416362699107437811176903679727053056628269959667108173910085877995`\
120.26248074461542, 1/100, 11/100, 0.0134847814330606532152610423459484733237\
76253404492339885224412568605664332551931429408448823680947308375296162516987\
5423545013473757`120., 1.3061375555543614234411367928908905535534022876128201\
57970304533962812811317805459536986336190256523837906069161677777429861924551\
759314`120.}, {2.267591054490841233633005981132917406881448100267348778546510\
98791277090931015935918557263263949272581431880983580678705866913179932707`12\
0.26073449899518, 1/100, 11/100, 0.012782500285367107682726746211540231603830\
95563952864609553356500379487426371825349566535163136122108105616957030096378\
3668121246131522`120., 1.3365079259039264036764483510491858576219110880593559\
66036053471852334783669971065071566111123638887519030829337648686698569617332\
417782`120.}, {2.278596704448224402375877436062368522541746151847492600635205\
648385960402257619610933334088375305724575580991401653907009164353512776145`1\
20.25901201465322, 1/100, 11/100, 0.01200709267029008465026863285890847241206\
88118969034094698263659847048341822210925246779000886183875889892873619908860\
69325460234641477`120., 1.369967355199597044432479001250176734510169629304404\
90175774922522924031064185274951837036697980155552238419481691316465975988622\
9883087`120.}}, {{0.390411091294643920315272671444671474314356341271191481336\
82010990214983773810357836370681593164800306776216312238589061081445940931243\
9`120.23409384042503, 1/100, 21/100, 0.02957020363182790653347264925090602159\
30462114670245644061197414918307805131283840845360777762335013638952717921894\
85045481505125849252`120., 1.168261810913999890115772097953680680585293436982\
26386151545220558532512156248253242137859603505429558146027930698705700028906\
9041482139`120.}, {0.39707203112865045352411924837854513850401465937431754994\
67733476884166587406450913760059671279275834189941631271948980607016787838477\
21`120.22892064546116, 1/100, 21/100, 0.0289448582952803008532025026072466474\
20958847125557488183611500128222423403241749134199538526596931375076719385247\
561839955910738328676`120., 1.21172238278473739127397584862455532782284591393\
38231424997114826390178131808566722100308306624564309781014506583127379145903\
8022860531`120.}, {0.40373297096265698673296582531241880269367297747744361855\
67265854746834797431866043883051183242071637702261631320039055105888981583830\
03`120.22397608015324, 1/100, 21/100, 0.0282657092437651194134553586278577141\
04358536907873555384853849495986271628878460637017908375828203670103294687844\
301939166963416615839`120., 1.25826308123512276887841252066351578677359606782\
87136884697006910009106563941316843285629900783062782224838634751068522965838\
68690472361`120.}, {0.4103939107966635199418124022462924668833312955805696871\
66679823260950300745728117400604269520486744121458163136812912960476117532918\
285`120.21924501542738, 1/100, 21/100, 0.027523681033941923359937317640903966\
15518770592182960136541735875553476132816221944375918773384994077054257208750\
4842284916012984677133`120., 1.3084040740152118231911966987985088242946401813\
11693278431352345665726305773367460513495422327971330189272668657203408025986\
12313638989`120.}, {0.4170548506306700531506589791801661310729896136836957557\
76633061047217121748269630412903420716766324472690163141621920410363336907453\
567`120.21471365201178, 1/100, 21/100, 0.026707103834239870691264251587131803\
24843706484018890552771863443569309790499108363695226137257518452443760026915\
7008323882254997415184`120., 1.3628106426136972577556675869568201677484016262\
46150849684847996433044752368002948881506502163818649808695039559433283276936\
440802687218`120.}, {0.423715790464676586359505556114039795262647931786821824\
38658629883348394275081114342520257191304590482392216314643092786025055628198\
8849`120.21036937517628, 1/100, 21/100, 0.02580060297199455821213325131389622\
67981406845704223628466612421671708550933937068306820519162178252071257540968\
38175435396000083010728`120., 1.422354305897633038423138003197418798792167179\
85689064333763542576335093566891483849068320522106259074095143653317144009954\
7919663735935`120.}, {0.43037673029868311956835213304791345945230624988994789\
29965395366197507637533526564375017231093254851751541631512399353101377756565\
24131`120.2062006283656, 1/100, 21/100, 0.02478331097456191383342552349278805\
63184836253836804739752791727399355085938053728393799003125858606852225547578\
3537721844015108318398`120., 1.4882108036652306868357512157036700792082814402\
50582331764111124245116706990085633228915384651183357385210682233738383765239\
423087711275`120.}, {0.437037670132689652777198709981787123641964567993073961\
60649277440601758475589416944980087430560506552638616315604894276002499503105\
9413`120.20219680288706, 1/100, 21/100, 0.02362582652574053134052167616160070\
22191924694864178310427367463830899052807844868006062032929704610340760079483\
81451484312867439454709`120., 1.562025983890449193491786632644558919704340174\
60016904692476400918380531830143124251104723621886389124043703301918426514470\
5623584732731`120.}}, {{0.107836404920132600835080555061010156165106508211692\
02267476236405136454845447136475166665671023737124379009824196453200991666293\
9388854`120.181077145446, 1/100, 31/100, 0.0673558675027551758640586532283825\
45402037172230288240104636254298883821861373728798364016315567110935483395820\
368947826293920546323883`120., 1.82872630235829275971039661202287949284441719\
25101723110829253278015823379214549391858096169853499233167945934980418935917\
83072672217595`120.}, {0.1110896125708837399396309221143920648822658797994878\
25799735750617745419203739853736050903813419876924685556830489071138618682044\
686341`120.17454715242272, 1/100, 31/100, 0.066561832997580327664275867614353\
19781882183310846180146285155383094008899525156437760106248497917976929784912\
3635565416705583866017068`120., 1.9294651343067968481313320419850444721262384\
90222810904353931450565735263452755807504965321546211665845801874304499229759\
556770709057165`120.}, {0.114342820221634879044181289167773973599425251387283\
62892470913718412628995300834272043515091660238260558101541901361026732070114\
9983828`120.16847741492184, 1/100, 31/100, 0.06566570343214399332139401750043\
00683079168942053302476105161476525897655656895270152366376357944507957994336\
97004984311168998371397814`120., 2.038059102374368780170102328715280482621912\
09526732300589228520296536059411189459686933486063056005276611168106715517431\
5285799454606847`120.}, {0.11759602787238601814873165622115588231658462297507\
94320496825237505071607022768317048193980197848882864764740075381493960227202\
55281316`120.16282039387953, 1/100, 31/100, 0.0646466299999057677854723143709\
32214355598636242380860271176565503754132854242032167266388377406064605915672\
394259973335854308716977836`120., 2.15592389854908934349340975720526896495108\
29062553969441054621605921693539214189468493562430670510522416989945841896261\
9408582666579742`120.}, {0.12084923552313715725328202327453779103374399456287\
52351746559103168880314515453206892036451229673939673719325960626885247247393\
60578803`120.15753494421564, 1/100, 31/100, 0.0634771905683117080722842226185\
54436358800294952675723140906690532095843538111668878646320843716100430247352\
538458354469839988783722837`120., 2.28488022313342564014893361385905222991287\
81200383889835471196380820666837395731831839235603172318411959456056344478852\
92965034197524298`120.}, {0.1241024431738882963578323903279196997509033661506\
71038299629296883268902200813809673587892226149899648267391184587227653426758\
46587629`120.15258526529558, 1/100, 31/100, 0.0621204076726458190012846025153\
54363888533831823722744187189872112941804944345402356244189616072105449147846\
620169736184370762663403315`120., 2.42732737223479618395172262505601776276527\
42198257392619556289679735801146779271665715526136151042596448245690669665870\
15864716724070842`120.}, {0.1273556508246394354623827573813016084680627377384\
66841424602683449649772950082298657972139329332405329162849773111766782128777\
571173777`120.1479400531775, 1/100, 31/100, 0.0605248754697285435052050984551\
32991211795972319981806891572610745927720688801797322394762945170136998445325\
457757317354009477288963215`120., 2.58652270203510293803986096076295370199761\
81950721382802573470008949901454848712278070209309307367486791587952493601668\
4906658180429125`120.}, {0.13060885847539057456693312443468351718522210932626\
26445495760700160306436993507876423563864325149110100583083616363059108307966\
76471264`120.14357181047434, 1/100, 31/100, 0.0586163443511645096332660763257\
37833519318232995801076047893653438823967652126630014549243538838683095207763\
867251058759493900161695102`120., 2.76705687421528531120406177936720648333183\
33863008693553939752648380599005752747432437780984865974219243780730510547986\
27298764156148543`120.}}, {{0.04193081700588683538459915332721681022924755506\
98479807069022077049294056954439308426220590247999753974150062503324352520014\
07714573777`120.17856807598139, 1/100, 41/100, 0.1889668845651118949101709920\
17222941394259886537602852545210428840569089402434741627190525801634267621332\
736021585701502152076279487724`120., 3.89034316210788540806867544793141012754\
47624729142143849969133562809406535088930008032446577382942733999691347013201\
99389264734822026352`120.}, {0.0433400363508781625915116583178151037119629033\
80946894095720314712634855517253761688132300951723862647671448855926341165651\
165870491098`120.17144503040781, 1/100, 41/100, 0.187231380140562245133763008\
06875953315729423199289481819714617770441051344427865669474957758675230809334\
3746357061361647507189562267008`120., 4.1203471087914635487297989552812375444\
05839461871199791761485870571424750172933740519102254596153536948085120785533\
971972968293810240191`120.}, {0.044749255695869489798424163308413397194678251\
69204580748453842172034030533906359253364254287864774989792789146152024707930\
0924026408418`120.16487499939534, 1/100, 41/100, 0.18522518844176006234293775\
95973510543014632529268404809494154115862757844052092901894772017410212785481\
56488581772229115677459548940196`120., 4.368309311779488563357159232351996871\
88279934128308948888941909119711951728231323299214920396354000971608444260232\
4677784582111003206105`120.}, {0.04615847504086081700533666829901169067739360\
00031447208733565287280457551608734233791527848055716371481843340671141529929\
50682182325739`120.15879531582355, 1/100, 41/100, 0.1828886206899010968166626\
18420166277636510567835769755809679992856844453620230498212245910832095813739\
23351144091928107456811158686557`120., 4.637466068963262654869742558008187353\
07287831748865616414587194102357695273053753897872575996388675003800006752062\
9464182287388350064215`120.}, {0.04756769438585214421224917328960998416010894\
83142436342621746357357512049826832542246630267324955243984407766727080589066\
00440338243059`120.15315252508327, 1/100, 41/100, 0.1801427816515048724268143\
34093780652356067269632116670617133293682228080559239032721078221071107801997\
457095042335352618450401238043936`120., 4.93197407417272493551334271735151734\
44569818119204490657069094473495452119606651377455312035111819243926075841314\
52066840330501926212652`120.}, {0.0489769137308434714191616782802082776428242\
96625342547650992742743456654804493085070173268659419411648697219278301964820\
25019849416038`120.14790073809874, 1/100, 41/100, 0.1768807764001840421498285\
59312678305020013717792693156624487478595901757907383431383923086371676103756\
971867445183164343307133468058109`120., 5.25730363558296324104356507706430215\
12008631667713500042737388525629186482768616075655728640679826156763394980575\
8122576163053747528598`120.}, {0.05038613307583479862607418327080657112553964\
49364414610398108497511621046263029159156835105863432988989536618838958707338\
999566500777`120.14300032808632, 1/100, 41/100, 0.172953313793091908835498788\
58321159450084042842093544512875821240719592970227378909983617785686653998688\
8271560318017862941370626137928`120., 5.6208711169590245338799726842718637010\
30445429562872525740175116492544893853378223074767376124746475632332768386662\
511637066804681766372`120.}, {0.051795352420826125832986688261404864608254993\
24754037442862895675886755444811274676119375251326718614921010448948977664754\
9714805995021`120.13841688962248, 1/100, 41/100, 0.16814379963396507444420211\
30914378011333101437722619867826037658961530448485223225615128551104406336282\
79280086308566691984720404456238`120., 6.033113345293890441236531298443087691\
80009759763422961038771567588733580964439525589496214140248915156710399338389\
5299915710376823977132`120.}}, {{0.012009279031001150826591059644696660119577\
96813324797471426410433656511325880573527002237236463148308182966692073857199\
3313341254536022`120.0177476554419, 1/100, 51/100, 0.528725497137129063566127\
27956761509109091260910798690723822969795943636567758367114923312203462347088\
8310735829372674449672292728038944`120., 4.2370695432071812622084900608981175\
13927060615569799520243232698905557968115530669003399522819463616989720106904\
182606715323744774193301`120.}, {0.013230114272801171245817199301576028059557\
83175359303793148749533461185180045436496858653871788235678808725772778394394\
0375285481918775`120.01607924068252, 1/100, 51/100, 0.52617574409395015443302\
09191447067696113073271931186598705962985004616675172420377208520494222641601\
53497110042410932542505216594320433`120., 4.763103775669028971849588551477891\
24601195393124248116425514895640726755880507352228552025633528953181927329304\
9395189114501696600771201`120.}, {0.01445094951460119166504333895845539599953\
76953739381011487108863326585903421029946671507050711332304943448485348293158\
87437229709301527`120.01469758564774, 1/100, 51/100, 0.5230524348463402467297\
05398280036194354657775254224078921455475402336631814379615074469386749000771\
407114169819862026837963107116205075`120., 5.32382969697312978055072804793221\
39027201023748877117838203859343720533076478774511083855880836041156813917282\
50978970674615748000031399`120.}, {0.0156717847564012120842694786153347639395\
17558994283164365934277330705328883751624365714871424384104200602439341874687\
83449917393668428`120.01353460497707, 1/100, 51/100, 0.5192097286019537993668\
96938186806978616537753458053535634020349688502307505778697233940760316856116\
471949028135624245500575071286476401`120., 5.92677821185423118168769007646497\
75219976406388160315569441738561556412244397702302190012635220307051778148597\
22518804739510271785613133`120.}, {0.0168926199982012325034956182722141318794\
97422614628227583157668328752067425400254064279037777634977906860030148920059\
781561118164067033`120.01254218795633, 1/100, 51/100, 0.514449519203028959191\
13568976070445647307431829705741407544465246205785858953591303585157197493775\
9747251986340801765522689437705577014`120., 6.5815880277267211820352281800770\
39578586741219289928890642872885733160976869834340594095369637301100559141471\
982404215066995371914702405`120.}, {0.018113455240001252922721757929093499819\
47728623497329080038105932679880596704888376284320413088585161311762095596543\
1728623062391449786`120.01168537353334, 1/100, 51/100, 0.50849630602781645037\
60241461633900335065249880481826960919545444476463282327404169049932503410972\
69515220057926448601348805443613820278`120., 7.300937493173807662999811181754\
09992778083453853872574834132827116550602522796803865557436889783053243410719\
275091247087541476127544162`120.}, {0.019334290481801273341947897585972867759\
45714985531835401760445032484554450869751346140737048413672531937521176301080\
3675685006618832539`120.01093814484531, 1/100, 51/100, 0.50095538081626335567\
88226656703594456804057453293098367599538086297003205818133742853369448713308\
74630190951773011531212574828413936891`120., 8.102049672058277910973157258293\
07080272222986407575344300921420914003910841127323835672789456738057018148806\
9784888631236703046484552995`120.}, {0.02055512572360129376117403724285223569\
94370134756634172348278413228922830503461431599715368373875990256328025700561\
75622746950846215292`120.0102807407613, 1/100, 51/100, 0.49123929315903635910\
81098069931565651139456512170775643577357052954473082681819992023836466224012\
905382079729727701866716135511098761`120., 9.00926209716178974694425704384995\
08725036250677224561781945838199742494132992369440574903707130795597762341991\
01347919285078102697490198`120.}}}, 
 {{{492.888804133448926508957187690529039924741231415167895279556022886071566\
305830789880219568443937747610288212601482942819682381882142123024`120.220066\
90485826, 1/50, 1/100, 0.0140046933025593784500049773426111659274233534111738\
64731036371290272398702168260551734631093038619538946595040962288988942927698\
242464`120., 1.23135550025699070845929517191281730656672139244670423446819467\
6326844820762166827148916067175560931159522897417221803994903336659317354`120.\
}, {493.974274562527314517694260227888505212260803029452925014184327785417927\
456953125790507992010601821583453512144482044105555789568371342223`120.219437\
6542287, 1/50, 1/100, 0.01353774836841495883567357029717260304853243451156249\
90901309410946669753903056914195548370207903255373265955941126559349985659370\
5857`120., 1.2449939117129190918812715513807383620423512422142789786350433378\
30380068588337899815120551930927352172755099748480648193670959724796723`120.}\
, {495.0597449916057025264313327652479704997803746437379547488126326847642886\
08075461700796415577265895556618811687481145391429197254600561422`120.2188120\
6742356, 1/50, 1/100, 0.01304490661777491061354979083668838544271817232383199\
78500228370163561376665800906849733086389378174585220309251753059927325984759\
74744`120., 1.259380526703058729074455734670121397451848911380283350847472563\
659174963080039891298462983521371350192427614835669382708975865020590947`120.}\
, {496.1452154206840905351684053026074357872999462580229844834409375841106497\
59197797611084839143929969529784111230480246677302604940829780621`120.2181901\
1189328, 1/50, 1/100, 0.01252240693667874949856346210824840746974106440041830\
63149074863772891558515129852459918401611176943552071940100549778492531868423\
51884`120., 1.274624926710890908732546508621125265023232758809810544478565835\
084475623109741764280197597799969848759818107526763975328208351174961108`120.}\
, {497.2306858497624785439054778399669010748195178723080142180692424834570109\
1032013352137326271059404350294941077347934796317601262705899982`120.21757175\
548, 1/50, 1/100, 0.011965506603173792085565620720024962309462291145592387542\
82560024469650082147504698681240817695566492725708976446554313636415307439920\
6`120., 1.2908653325747771684146892952664103283754875918474716278750697834841\
1688918778145925202440364215397495091458083432938824805577863919995`120.}, 
   {498.316156278840866552642550377326366362339089486593043952697547382803372\
061442469431661686277258117476114710316478449249049420313288219018`120.216956\
96641156, 1/50, 1/100, 0.0113680835800933266862696875810808706098362305037813\
29051669293685689868269063196670552450804284782663671310331011054232270751699\
984386`120., 1.30828021410022321058371532653517253193012447887591286945404025\
349640280554714695655196034210628140233407163475953371007511730810667929`120.}\
, {499.4016267079192545613796229146858316498586611008780736873258522821497332\
12564805341950109843922191449280009859477550534922827999517438217`120.2163457\
132956, 1/50, 1/100, 0.010722004863057484763520527957418688786770887260612827\
34593548683915711287995839699183419601818891368122768869700591956844063060193\
601`120., 1.32710673066909995957991258868402366625381936130628220270762222770\
6143940872969341006695883075615324763156173715889534082539722250505525`120.}, 
   {500.487097136997642570116695452045296937378232715163103421954157181496094\
363687141252238533410586265422445309402476651820796235685746657416`120.215737\
96511389, 1/50, 1/100, 0.0100160672285347005666567572311886276965835521769358\
79750889154408906770119943467084028759842966449498567805122944663181851716777\
471677`120., 1.34767165833741734051895469212094928779533458658748246969243362\
3466745091208070045683089264560534678780221702009766584950858403862732928`120.\
}}, {{3.726923868649523098726660078925481009643234445412462559822354584381944\
485229070472355547708018830053282384213134380955379051590926018143`120.279646\
75450501, 1/50, 11/100, 0.016601954490716187983258281566050811850402279817678\
36809025890025613904008161614514899457575799771052981649289847394447558881802\
5426373`120., 1.2370031437965983321402500765064990368780668674937262477886914\
47180596390149193081091875244834938162901054449315125747559121966991701618`12\
0.}, {3.738658946762135908576468850452768428518454123617489448604493394755687\
379884240923071661865660319663180410092680788455136967059870672225`120.278416\
30164092, 1/50, 11/100, 0.016070762179265655643269922858305779726250506722101\
20709666387370097640939589060833999347617067280367963558068878990805736982317\
8163863`120., 1.2538382774567108167155352247247318042632820196062216024517617\
11423054982497226447897431247168233236030421439812443848411649278696321998`12\
0.}, {3.750394024874748718426277621980055847393673801822516337386632205129430\
274539411373787776023301809273078435972227195954894882528815326307`120.277196\
9927895, 1/50, 11/100, 0.0155085338328073841801447987987887292831029581187066\
72076924353682827274505109538809365689529468497387691728928240067950850948607\
501893`120., 1.27163526483063208224416047124753116746825553457585797950329924\
8744091081838920274262077720630410842933832812470870764581694285113962852`120.\
}, {3.76212910298736152827608639350734326626889348002754322616877101550317316\
919458182450389018094329888297646185177360345465279799775998039`120.275988672\
49799, 1/50, 11/100, 0.014910696848844123319846460658279972619434600479716303\
70053076895427102375180193148372829896139320532516326933904641773525861112739\
4215`120., 1.2905371432123834296264219095639959475529258676765827063984432433\
96079739903010255706564646104094900276483524573343627832575331504196045`120.}\
, {3.773864181099974338125895165034630685144113158232570114950909825876916063\
849752275220004338584788492874487731320010954410713466704634472`120.274791188\
27316, 1/50, 11/100, 0.014271477265704966538906338341348535631672031172232033\
05026219477727820354990114618262455693170974892689191913322695104110846928475\
1512`120., 1.3107245621395341738020255221852667637200562537398173229754687006\
27216483980731902753715494571383641979438340717633511959252894265613627`120.}\
, {3.785599259212587147975703936561918104019332836437597003733048636250658958\
504922725936118496226278102772513610866418454168628935649288554`120.273604390\
50938, 1/50, 11/100, 0.013583411304407114820198165438446558455668174328383974\
39132365879102161627935700275901088463989005699492460637582804686679176049968\
4146`120., 1.3324310784064053618149283453202425254763693914284780443849129490\
55242184138942115939146922462617786094021523877383439804880680984970739`120.}\
, {3.797334337325199957825512708089205522894552514642623892515187446624401853\
160093176652232653867767712670539490412825953926544404593942636`120.272428132\
41908, 1/50, 11/100, 0.012836568965836949255535722778224654600179741346622380\
67766292531071087515035014215186490812308067254706631346096755476121737195256\
0193`120., 1.3559674675210057198595355659476182248426175291082330059223535205\
97078215907213044649383333092274382644261464624652560204721062374905844`120.}\
, {3.809069415437812767675321479616492941769772192847650781297326256998144747\
815263627368346811509257322568565369959233453684459873538596719`120.271262269\
96495, 1/50, 11/100, 0.012017250983879889154481309702366087809595421273669891\
42826935640124088488228659730942182030736793010098682288045751028450326293425\
9229`120., 1.3817625258474352215959570463417490154251987167090519102695851784\
77351768813459887508748650952705600596314257935136442573779707464498019`120.}}\
, {{0.78776362802496220468158464058202653371391352851640313538965391547781427\
1349351761378788589861956359112939941055608962461121679481554336`120.26257998\
018019, 1/50, 21/100, 0.02566909038461748049070519117968835120453647688110536\
70012445617657011918016414238012050750155064693659875949344436843786723958525\
8141`120., 1.2450152580243860032625266912585761417426119227717430617531403132\
30536587559175624466261776404304190196029015289875929042353642177386777`120.}\
, {0.793824024854035406501940768960043871526600000068324064561191915393777610\
348212518250464728447476837195328481513226620745054859405544452`120.259834931\
12875, 1/50, 21/100, 0.024970133188372316108587655586081835418364446826256662\
06050121574300891284576942645272311040939299335081205435863099265441183306600\
2719`120., 1.2735493274343238991677908926075064439244672566554020380162911956\
75630862610833455481071801515228601175612601469757043677352307706556465`120.}\
, {0.799884421683108608322296897338061209339286471620244993732729915309740949\
347073275122140867032997315277717021970844279028988039329534569`120.257148331\
18315, 1/50, 21/100, 0.024222643146057415147399160921737371991358713735068220\
69421067647022069666321034470684491108438364271970860237248530854842031887239\
5687`120., 1.3039076199598471506177632868437952254834711005946302095369551788\
63046900782336128038449962115814681927885664059504546961651360170566756`120.}\
, {0.805944818512181810142653025716078547151972943172165922904267915225704288\
345934031993817005618517793360105562428461937312921219253524685`120.254518283\
40752, 1/50, 21/100, 0.023419049452619801520669094166669508273112056037185012\
86429192246673218285044553178743236606315912714292405383717223869682379166540\
2662`120., 1.3363766983565230649821050015716329126854028850544033580531704012\
70012646348499147114782592184160072991698276378176729737816347575651617`120.}\
, {0.812005215341255011963009154094095884964659414724086852075805915141667627\
344794788865493144204038271442494102886079595596854399177514802`120.251942974\
04651, 1/50, 21/100, 0.022549728821621701910827461537799998352077215078748475\
05229095932139283455692611879069629348123801691690426461139449425159716798204\
0993`120., 1.3713203356674838877376996893821572957342737158413616923350966554\
42669240328127488375904460638033390230487321681187077332345170333340861`120.}\
, {0.818065612170328213783365282472113222777345886276007781247343915057630966\
343655545737169282789558749524882643343697253880787579101504918`120.249420667\
91907, 1/50, 21/100, 0.021602155812171495041550876559578918902113863091591010\
41971376347462413510583266371314508257407037828365648267213860724436744576695\
6992`120., 1.4092113386975730212921647379996354361920102796792551343035968169\
38498159009709997673074752148571323306526082547204881478557867135025192`120.}\
, {0.824126008999401415603721410850130560590032357827928710418881914973594305\
342516302608845421375079227607271183801314912164720759025495035`120.246949704\
1205, 1/50, 21/100, 0.0205595464778192351243396658774755879858127225997829724\
52885862194522455972137909862388157732604746741767677389896264933173027903990\
36`120., 1.450682289410294389904388158295049740852548984306640521565856448295\
872901184015322623828702541540053433003050970414385528829201710195438`120.}, 
   {0.83018640582847461742407753922814789840271882937984963959041991488955764\
4341377059480521559960599705689659724258932570448653938949485151`120.24452849\
200863, 1/50, 21/100, 0.01939857195437123224209484151709908368138852931757148\
94937975725443565317263139437537795689710051400931365630944275217104266612236\
81861`120., 1.496610976146643467072109788276224380464238844564351277131150186\
655114541780849334193391810215486258353422717341186713156587169304828393`120.}\
}, {{0.2183642114035840158714920513645527330135880059868718766967665251623447\
2503469239357280144449272228779441703155841530106966221621270297`120.20659344\
79823, 1/50, 31/100, 0.049607147929729232268353061998956472743358900974176780\
24492544149359571683348171856860516958406229148475722808506562634240219855016\
1409`120., 1.2292112641025911707272714450921030011420911878121235089828366641\
21010199010018201659398015017711754909984902798367156984541466297553249`120.}\
, {0.224098364593784071014053976932268854251674069751380048905273826219698499\
96482043726102006592131675623028324782617584145939173942753621`120.1998765577\
7234, 1/50, 31/100, 0.0487607779228000233084286681854239678480337719356297264\
51725402143774487969342713900871201252056152031613495188597341515059800867126\
494`120., 1.28835626110064408181748069289111309279805618159748584200294226504\
6672024256696082349253965461466067967366566241077251273119967527919769`120.}, 
   {0.22983251778398412615661590249998497548976013351588822111378112727705227\
489494848094923868734991122466614946409393638184912126264236945`120.193589653\
096, 1/50, 31/100, 0.04782924066541746141883410654265394475627336332673661193\
23149691694100834768563576725969343384054734032463865949599010315210295813148\
92`120., 1.351787017556043912408824150850073774535962248047428288589947685184\
200406267953713659346399757126523553393676198717166666473484809640305`120.}, 
   {0.23556667097418418129917782806770109672784619728039639332228842833440604\
9825076524637457308778505693102015680361696922238850785857202691`120.18769212\
583082, 1/50, 31/100, 0.04679728207965012370701136154309844052888911621841653\
74306812687337285793053175777495125959746728023508580290069364743334740214057\
07201`120., 1.420257393218234474585767018123940957513722096188215616429196754\
666819171354622081495764227781944701105810819943924839442419005607270426`120.}\
, {0.241300824164384236441739753635417217965932261044904565530795729391759824\
755204568325675930207100161537881896629457462628580309072035931`120.182148391\
82035, 1/50, 31/100, 0.045645095638022408400436895717965560911755483046906817\
46757411919129930434216111677938414786993743147372989042416328360680716650874\
6409`120., 1.4947347727012541628991164410684305290068190811947272438994912557\
16876636496245432500636098930461023546667321510711811385513184419581671`120.}\
, {0.247034977354584291584301679203133339204018324809412737739303030449113599\
685332612013894551635694629973748112897218003018309832286869171`120.176927128\
27944, 1/50, 31/100, 0.044346321276594261744364553658273188726882948610973350\
08753247935996156710615426776604768796206968641846718620082761113509749594007\
6434`120., 1.5764909701494231717750115355320533082962742348313787944729508660\
40137522751234236738549307195086615669763371907356627786017789922489958`120.}\
, {0.252769130544784346726863604770849460442104388573920909947810331506467374\
615460655702113173064289098409614329164978543408039355501702411`120.172000647\
41729, 1/50, 31/100, 0.042864800714585135198461816858958077058745858532499023\
15357524918271279475286343947291584884437565458422304935983411450683346069776\
0825`120., 1.6672483369059551572135060360044771993189950000599442123921287134\
63701480917111360675638111027275118600456285271026292533051707383892273`120.}\
, {0.258503283734984401869425530338565581680190452338429082156317632563821149\
545588699390331794492883566845480545432739083797768878716535651`120.167344378\
46188, 1/50, 31/100, 0.041149018440071371387802892981873801121437355147568787\
48703337820961466543322887814932403339015561153072923307164290745707122680926\
5114`120., 1.7694277986172170805953695351425066660469891853556738018557996957\
25986332733854696620236819205776988783427111190082325940055793076821836`120.}}\
, {{0.08547557743564207336415422718296641986992330930273212497371188370457671\
9572966045532690594405224623323617821746209716175480938146215178`120.18969423\
93196, 1/50, 41/100, 0.105263098183485405836540610245612361457013105760184087\
38057760691946272676277988914383380331284968050114813623602773790547040500482\
6591`120., 2.1548537398847265977232006991979268933984854430245374840461017471\
26557715895737292810476276917832718416014501019663459132164349852262629`120.}\
, {0.088125626594257432256149949227023501635102915650549672646238458151191255\
955155017756212130522236144937619961687562141914625626235545634`120.182599318\
61982, 1/50, 41/100, 0.104033276276985662620498011303547734296365759427832568\
11381538929569552082254169879865554438407422285419311404600488901923323474613\
5597`120., 2.2739285013315403055804752537260959635127217596458781402898527140\
1217635149294804636198170406210472901485808388814374576882021570039482`120.}, 
   {0.09077567575287279114814567127108058340028252199836722031876503259780579\
233734398997973366663924766655162210162891456765377031432487609`120.176022965\
24461, 1/50, 41/100, 0.102641569767501894094693155626445645122858530844961470\
96495248083619093696432655018021107582143591554061213673167758507862631105592\
0989`120., 2.4020548761052929699863983010902857586808592320849539884599339770\
05484845735671277902218657035069759287759931567399652411237392350798666`120.}\
, {0.093425724911488150040141393315137665165462128346184767991291607044420328\
719532962203255202756259188165624241570266993392915002414206546`120.169909652\
5007, 1/50, 41/100, 0.1010548279584858273508296188690916221190465805228056214\
28324779867569070981526108261786396285369696119980626421491999307797124814329\
734`120., 2.54084657861102107848585746980499802126935971529605559716811207932\
5208988904498519170820971252869440947474454089662120671663809370520509`120.}, 
   {0.09607577407010350893213711535919474693064173469400231566381818149103486\
5101721934426776738873270709779626381511619419132059690503537002`120.16421159\
278117, 1/50, 41/100, 0.09922949408601895629150194038734729467882316055275247\
56980750231284030304707440152539230739193065080245210994597053972124379530405\
62104`120., 2.692374707143101256007978054126719665909284230865979478493192379\
804216852210752218563883338574619446996418503446738994475038957503744226`120.}\
, {0.098725823228718867824132837403251828695821341041819863336344755937649401\
483910906650298274990282231393628521452971844871204378592867458`120.158887421\
85899, 1/50, 41/100, 0.097106905733428168646401845528428873226781661770728861\
43479886767593637172296213453661140399055029934285815287627410869738305273744\
5472`120., 2.8593626030070929376577007272135661484331740393319334957102110509\
24062934960686396523275296380221773496783811567711621359021978398142958`120.}\
, {0.101375872387334226716128559447308910461000947389637411008871330384263937\
866099878873819811107293753007630661394324270610349066682197914`120.153901145\
01676, 1/50, 41/100, 0.094605626146625156624898998517890771234193605957439452\
70670721638575529288060844905574040556177817294890153106792531474986864437074\
8708`120., 3.0454990419199016574112421323151959328538585189462257127137393565\
7213586562417511465228941642376246584244347803341899246642917896155281`120.}, 
   {0.10402592154594958560812428149136599222618055373745495868139790483087847\
424828885109734134722430527462163280133567669634949375477152837`120.149221285\
72631, 1/50, 41/100, 0.091608221674761833619052883435296989185995737482287027\
90029568098016129785927481219201335278471668324939756947722825856215105906595\
5479`120., 3.2559699111082007840956674310600995802471291292737469023324790854\
05989629134276877399802175300260469014582703844449984022162775143967858`120.}}\
, {{0.03528181466049063007763119231705551428767821822997420045546025207368826\
3532372787810249214958609818465814494762843232485056223060330121`120.15068004\
086213, 1/50, 51/100, 0.26307324171432809896034462080395941436948890256500691\
87104020918873769495953711689543282304236873625330003008092753620330427138489\
9021`120., 3.5685642112921898627429455031368260537392616319794788283559541014\
02953918915938771623140491467655355900531346971550223914175969595990527`120.}\
, {0.036853053909926710327590845463220290058392354997516640496972628036892419\
977039835793660285669747660740812578679058338030789930361641191`120.143067513\
38849, 1/50, 51/100, 0.260725091393505171802051496074434820588108864632083122\
61226472036500922156968503229059873984955689375946882021179488835221205302181\
8111`120., 3.8137191429495645777675177121961436261146821005280074755290824639\
24773331994784271585648280397564009739135016536575882713505652515270405`120.}\
, {0.038424293159362790577550498609385065829106491765059080538485004000096576\
42170688377707135638088550301581066259527344357652363766295226`120.1361931657\
8509, 1/50, 51/100, 0.2580035148708961889837659975006080119205109102577003806\
88440390760688611904998681923063817721460612168411790809751073528813095574515\
039`120., 4.07696738383083954946784579496848279848217733358352606868494616927\
6751631373962569850950164664631364603675616986088690732844108336318698`120.}, 
   {0.03999553240879887082751015175554984159982062853260152057999737996330073\
286637393176048242709202334529080874651148854912225734496426333`120.129953843\
02232, 1/50, 51/100, 0.254826128921221777170541707480513532819479297930100921\
27151740400916891221085128435206007349690008679534205924408753043116181670708\
9107`120., 4.3616327315020953923085399536960843351428324373617563754529343707\
82418021966028066788470421480439776373323550111701619972230099962156554`120.}\
, {0.041566771658234951077469804901714617370534765300143960621509755926504889\
3110409797438934978031611875658068304277036546679910522655744`120.12426487453\
591, 1/50, 51/100, 0.25108385906121533053209211163291987471635713059029371684\
88936708429462726605857833100799569614989808079196733339232263554540382386752\
57`120., 4.671978704818579047603872951604810500617444100017890924163371849987\
932509525461268123033207543166773274386525043771174500608311999512439`120.}, 
   {0.04313801090767103132742945804787939314124890206768640066302213188970904\
5755708027727304568514299029840804914343918760213724759566885469`120.11905608\
848559, 1/50, 51/100, 0.24662868594861611386903799287204463119306970553831380\
41886598265361246974727378338197267665243379469866687951560733101549673116056\
69045`120., 5.013610150157646748423189928178294069598125983929370301999033644\
833909050803758000258104585369535983720795455648057070085896783039182883`120.}\
, {0.044709250157107111577389111194044168911963038835228840704534507852913202\
200375075710715639225436872115802998260133865759458466868196539`120.114268819\
76972, 1/50, 51/100, 0.241253564655441304268132247831922222307185755816011762\
54217587259935060492690458944777255436310886225630509361246040631597784809062\
2024`120., 5.3941190089972225166927359837724307776551489823413079134974063944\
38774927980310168992176228518250280897469232665255003975515241678784374`120.}\
, {0.046280489406543191827348764340208944682677175602771280746046883816117358\
645042123694126709936574714390801082176348971305192174169507608`120.109853633\
00168, 1/50, 51/100, 0.234657650301556088337060008825547294865870138586549815\
47151534494577652371593512172784062048937582216062442511029802171246167908162\
8686`120., 5.8241811022833607739774943313294443092743428759490470570690151768\
10368795873955367865739604225375630813987714664313136898144149833867894`120.}}\
}, {{{650.5421399388909538130823624439011817627446516643475381811765848419301\
7582815011141029149322722093476652481788196386916129467935699459868`120.21997\
178578917, 3/100, 1/100, 0.01424732669250931724865064583446923647289792785952\
95314017879476914067181844999775937487600456207377307641560664353939741353326\
59229549`120., 1.260291054996879650074096755057141625643271988113551389008375\
154265122679349640920970930153014026934745627252756170807352709576981236683`1\
20.}, {651.674845151349638282507222742741258005821469817583677076205206740536\
830302569104005090042133076264864190845485851722329183639534900525845`120.219\
47425209733, 3/100, 1/100, 0.013761570793112192664619639262058558957489486206\
27097466329176919673802698099120355973725473312683556015264537482140809251299\
1726776299`120., 1.2723258881504790062532881867681277519458818444019253197086\
87797737850672426153247494881296236745614775756253275209920569700237610497126`\
120.}, {652.80755036380832275193208304158133424889828797081981597123382863914\
348477698809659988859103893159496185687308973957549707259971280645301`120.218\
97901134616, 3/100, 1/100, 0.013249695580404458290578332370114267552183876863\
47256504190414458035260829037676980530892047897219194242551829175235746527502\
3393174482`120., 1.2850037586734983718928172540671077103317110690779103242335\
60451406211970347170753462145046239983517360732844516266227826450457941387036`\
120.}, {653.94025557626700722135694334042141049197510612405595486626245053775\
0139251407089194687139944786925059522900693627428664961559890712380175`120.21\
848604740144, 3/100, 1/100, 0.01270793327708172980403512464056349645689916819\
33266284103233318086031654430062800471548182166939720762924725358555732926012\
22422474143`120., 1.298418099236069704687883947661377731406983940055427943174\
25745974789212861312303376723904083016116436802140096862083730952439909748819\
4`120.}, {655.072960788725691690781803639261486735051924277292093761291072436\
35679372582608178948568885064225515718892829751528183285052006861830734`120.2\
179953442828, 3/100, 1/100, 0.01213153562562766874614553441472106816571551919\
71712196441902894558981084865170385482731958515659748890564244152163021934992\
82110070336`120., 1.312686686415438743769928680504747027338224062980210244607\
87901669188119894921063809459886773034103910756655926024636266372575882433428\
5`120.}, {656.205666001184376160206663938101562978128742430528232656319694334\
963448200245074384284237756497585254854955901403135000739480246524234505`120.\
21750688616181, 3/100, 1/100, 0.011514377234367777510112495305017296430586234\
64622165725182883619398873873668226486253021969336283955620348574204510554595\
3575967157999`120., 1.3279614938082983192165558420531564451543153653888529577\
29985320429705812569625305180617120161581702977335015247164801977242142216368\
629`120.}, {657.3383712136430606296315242369416392212055605837643715513483162\
3357010267466406697908278666235291535252098350529098816862844042443016167`120\
.21702065736038, 3/100, 1/100, 0.01084832580861390914796981501360082310864829\
46683819360462601496420070282606830557141552196868672413900782368863695388026\
80245303530915`120., 1.344444337320589478256468481023014926782853553333121644\
39601851550934545217910223518997058957839118663648344529501283869067933606259\
282`120.}, {658.4710764261017450990563845357817154642823787370005104463769381\
32176757149083059573881335568208245450187011109178841336517400602336088835`12\
0.2165366423486, 3/100, 1/100, 0.01012218641463682409489360074675267882807828\
95758555469703518643041561150979670410452784432590171558953059357247807530127\
24898615747354`120., 1.362413105163167067062230002929324080844535842736847619\
68569356899431228878925382240905051750734982948954189310360716061696888446688\
9223`120.}}, {{5.020859039397230664218468204827612433512318240960651232803889\
084543326818421301491740286210415245572264309430588527261400349036726849757`1\
20.27905456334815, 3/100, 11/100, 0.01646316338227717681385036026063199993559\
08604549554783241220502110351807021146975929073416076638718960049597557398827\
14968804654506566`120., 1.267375969472051320569126396367420785319012087802172\
98096872350175454061386369372243461867115131548425405802874644680386490848000\
0670288`120.}, {5.03262335656415252249132783820175787901827339274241833385820\
4921095518204740966682289027933768952462765036764077914066224663927079039812`\
120.27814049825447, 3/100, 11/100, 0.0159177565930374073766504211645173382093\
39472504577738441192109834422492265377006362678809719499850416324194519470589\
071051323950618988`120., 1.28173782397729668541590773898083058792857360794448\
29529750647713750123968489030477935762712931136618092258005378387485823490049\
88613043`120.}, {5.0443876737310743807641874715759033245242285445241854349125\
20757647709591060631872837769657122659353265764097567300871048978817431229867`\
120.2772326030581, 3/100, 11/100, 0.01534187630633761613480877514733834663009\
73023050016951177619089853792707392864206889643478773662144640719869255363908\
47519713154398504`120., 1.296891101522151396035527508317146287487987188520915\
08217244116408152871343757878231547415307335908605050793555550337187809357190\
1508523`120.}, {5.05615199089799623903704710495004877003018369630595253596683\
6594199900977380297063386511380476366243766491431056687675873293707783419922`\
120.2763308135354, 3/100, 11/100, 0.01473108370359865348733098467161278171104\
21875994487170017212001853083683906158336697670655442455862417635622592940678\
90530496920897719`120., 1.312952007199341178987861858363552855943111075753626\
23047076205845347966679060792474717329713362659764192878092899046782458975001\
0477616`120.}, {5.06791630806491809730990673832419421553613884808771963702115\
2430752092363699962253935253103830073134267218764546074480697608598135609977`\
120.27543506637639, 3/100, 11/100, 0.0140797799628313637830996107301153004505\
97637390275207388020217565791889719443526520353624888866782594908506326930648\
388495977197397403`120., 1.33006714418798673673351797074479072553669752010978\
85356389805804998284076056512029496568445877201876819673484722536478904907645\
17935173`120.}, {5.0796806252318399555827663716983396610420939998694867380754\
68267304283750019627444483994827183780024767946098035461285521923488487800032`\
120.27454529916807, 3/100, 11/100, 0.0133807359566966070073632595791647621597\
21470229723368523478805709543700376371484787183909790975462183673955458346061\
88149886763446637`120., 1.348425841813305761048560990333080624627681037267521\
27615028902803466629976389934123854404742900330418864941891847762137097325499\
0636569`120.}, {5.09144494239876181385562600507248510654804915165125383912978\
4103856475136339292635032736550537486915268673431524848090346238378839990087`\
120.27366145037817, 3/100, 11/100, 0.0126243451916947843425589575509494845860\
78857466972971689994429932390191968409302727215338554093479552674205015116937\
00646571165140719`120., 1.368279739231720490749581989734951078352910021004166\
22283145840915757270054338519556099218135100483399565945469957412542039042448\
8207411`120.}, {5.10320925956568367212848563844663055205400430343302094018409\
9940408666522658957825581478273891193805769400765014234895170553269192180142`\
120.27278345933935, 3/100, 11/100, 0.0117973708311914587189873072903114807191\
40864224255557228672217272522611976630438181106595655765688924759965127790716\
528291504208764109`120., 1.38997563282499316407225118559379979381660255652247\
57590968104093734186716391776181435777827692612127423682456353035007453889663\
89790719`120.}}, {{1.13152399725275486281089189094013490164785523743069483011\
56254718602266297653718637505055292670210436327147243267807925962119578807926\
29`120.27088851408425, 3/100, 21/100, 0.0238529002545999920261608952575488023\
66633136912175756848903126222498461116026157527621469029319187682781522127618\
750422989652195160811`120., 1.28259528198809842038189166147983630256669724820\
34472185588412115035475318314832523026650349941723827937874324752541726106881\
42323621157`120.}, {1.1371347799626404918347228088306361145715676098467335629\
15719245540125439437638141861950225251999521520177434143990159831526925850280\
809`120.26903695416478, 3/100, 21/100, 0.023141272595126235110191828432836987\
59418860261887874449650924597333753144359885164201246163280620938372495323925\
8687325247846721262457`120., 1.3050720751509877589241492171759965160719022025\
83626720717328332079339403343540129848451205668440355904164717531549227998767\
581297290286`120.}, {1.142745562672526120858553726721137327495279982262772295\
71581301922002424910990441997339492123697799940764014396119952706684189381976\
8989`120.26721132145157, 3/100, 21/100, 0.02238465668908542937288354015489730\
07470701585969742271733133785902151676116308001358189498350196320110752575163\
09251313789152591377707`120., 1.328901066933391512893971671740091873418185879\
29082329633686525685579417753585096576518515224975275357833358704499300676917\
6816962747032`120.}, {1.14835634538241174988238464461163854041899235467881102\
85159067928999230587821706980848396172219564772951028537784088943021568617892\
57169`120.26541105934982, 3/100, 21/100, 0.0215762505195211684425132051817207\
60469789528556511250720007864818515290392048620864869265722632634634809818865\
19218442075868053394753`120., 1.354288280189570807476749087215569516164335573\
83477793860849956682330118856534799960971290494091436375700600455687366702244\
452416396773`120.}, {1.153967128092297378906215562502139753342704727094849761\
31600056657982186845443697619628431320693495518256556359561826153747182975874\
5349`120.26363562750018, 3/100, 21/100, 0.02070744101590855043112584726915971\
50777029519373755651344284913363871639528558560364995006161841457896974382721\
73067666653728623911716`120., 1.381494469046970099747181741806530495087571571\
43467358776330556221654952774548496060432585498833314208994724646241097934526\
2593874237922`120.}, {1.15957791080218300793004648039264096626641709951088849\
41160943402597206781267032543077290091919134330700282734128276287727867977282\
33529`120.2618845011774, 3/100, 21/100, 0.01976706225934503101907737450272913\
62115668107795844393330995525610810271838526174765863081464690531503323708982\
17600890571336299140739`120., 1.410857496940027428204076831630733716286013603\
05014535466104859254826341864347231408521257949912866296617881240944620450924\
4347220201373`120.}, {1.16518869351206863695387739828314217919012947192692722\
69161881139396194877989695324191737051768919109574909832300369960081017656977\
2171`120.26015717071616, 3/100, 21/100, 0.01874021438647935587688789560362364\
51389299478146779125253967141456420594827428491110981942338940293971423132075\
46019173350076190383597`120., 1.442827950433806585067824942824497021292600153\
30179847882065268874256908891666657793277532618202109106778631842677864497214\
1598352131042`120.}, {1.17079947622195426597770831617364339211384184434296595\
97162818876195182974712358105306184011618703888449536930472463632434167336672\
0989`120.25845314096235, 3/100, 21/100, 0.01760627787810364931456706209867382\
67000893886078511188665456021043239056808641408474316750371067750755587076077\
57641133352330212663481`120., 1.478028985271418820062075639169626701653297066\
39212670248789501525009286146869649941902376328619236268023286430199454386093\
6912906090383`120.}}, {{0.358925055856928417119868167479521410654198466729679\
14026869518043760448635539880596924908119794547298682504449854391737347495890\
5235935`120.23897607483214, 3/100, 31/100, 0.04185626906564397364690125931740\
01458777559590694621972986813492067417545611709715828898084006435517008589273\
95051242790626719449539826`120., 1.291584286290609334668771535174316066172701\
76449508407853157885373817420821774881535233898673529145392040327039165634275\
7994183536622422`120.}, {0.36412325907671370155874445340405249119757750346411\
24168629041052709561728703888911788349278947800403310360862965861604674490000\
96800937`120.2344507676222, 3/100, 31/100, 0.04091730908823697321503191323851\
95409783202688547224686604993745388733478814099088946339076077005314146970760\
27054437080741323181765266`120., 1.334309184370393869077144839323359345197997\
89928829513307454239438820970518185187578689738092841148050663842185807729694\
2045676171158743`120.}, {0.36932146229649898599762073932858357174095654019854\
56934571130301043078593853789763884207745916146076752471280946284035614230412\
88365939`120.23009757190857, 3/100, 31/100, 0.0399012082615365410133649438825\
29326908558415379117640965978301092382712781357134236716855448368678943379300\
583941919918519387135133741`120., 1.37995231357530536282416843583294113027458\
60512590725440756220815316347989008325733790691859013657361944633958987011387\
08189420811975272`120.}, {0.3745196655162842704364970252531146522843355769329\
78970051321954937659545900369061598006621288449175019458169892670646655397082\
479930941`120.22590664526584, 3/100, 31/100, 0.038795145192981102621286586246\
02227863848797096246396941544439700209454147182125268906981925944248675810318\
8530983769436677381527943504`120., 1.4289955936146034340184207993882921675701\
59971284896412169931398151894254855954276100547516683303006763768453103864926\
372990318586879734`120.}, {0.379717868736069554875373311177645732827714613667\
41224664553087977101123241535914680759246798528374236366921169071288974937112\
3671495943`120.22186889593479, 3/100, 31/100, 0.03758267702353512758809164866\
58193970766661767938110119063161117389926204651618253695184132497915683531114\
642814359818608213677104262`120., 1.48205376723021700058099584828805010489292\
12063871600363151343413231293891867056353677404742624813683260972164639771758\
9943770383928571`120.}, {0.38491607195585483931424959710217681337109365040184\
55232397398046043629189303492320171783146821183097078802534887551328433451648\
63060945`120.21797591139763, 3/100, 31/100, 0.0362422022505532344566667331630\
43503680162057043346556239983015001772772910479735317524078748164939559096318\
369779640031391741792742386`120., 1.53992989531531861602606931576327761448790\
96685289718415863627272712213775672596760651270726355632666868983823816029303\
28917499338388913`120.}, {0.3901142751756401237531258830267078939144726871362\
78799833948729437714605445339317226764161378952877052091295286797375937319206\
054625947`120.21421989507449, 3/100, 31/100, 0.034744491427183819329976356428\
75493688592480020674852598342249155181283441918381478064267369254501976435342\
3427954495675429803010726925`120., 1.6037041320926520543303445369539545115276\
07902688785830442096626267912600190881636097476512557523437438932558191130725\
991230471178724121`120.}, {0.395312478395425408192002168951238974457851723870\
71207642815765427106629196032940243635000807578744439630233708483961903129324\
7246190948`120.21059361007104, 3/100, 31/100, 0.03304849751305416734140477252\
39798372251214829509705739176712686680808110000709705374837674063717017751782\
49186909741016432790191828525`120., 1.674883695873001184765154523906626976850\
28142349454567407215226314786156488615713284203046963413488066672958912294706\
8429070732120378254`120.}}, {{0.110657550832172684635760264499825817484931831\
15451693750971797488565314302454660769444097044369980975104633235559464235340\
7599670878782`120.14323382170824, 3/100, 41/100, 0.08546527698745795812636425\
05588175678892768374342463989921331013117817425044424222451234594535300290807\
12458503770143095921019570680954`120., 1.259766250141587044272323490883550565\
80569328609051686492827611281590992870655171351756779869815793969201746526486\
9205546836304176694939`120.}, {0.11588259815336827616603969070018527231247373\
00704221001240460904401246222751174138842060469400757627727163520713966814268\
38840070802457`120.1356497318493, 3/100, 41/100, 0.08444410281467867799037033\
57803980982476864372111762617468896202813000375195315335632152575139785994916\
78266633891249466427976559231359`120., 1.347953816807590491437435433021296047\
37189904730530095893588595767325855124859181800311773155768029271122340281261\
0910168506968780039446`120.}, {0.12110764547456386769631911690054472714001562\
89863272627383742059945961015256882200739711234364517157943863717871987205002\
70080470726132`120.12883397480607, 3/100, 41/100, 0.0832913947847659788024705\
05980417769644525034513819732891711970584362341264598262967993904469090487078\
88456901540899829139145257437131`120., 1.442426233194048548085159603154363850\
57895287431107811662004940849601124469709774440074776693760976741913488581604\
9853867621845813596578`120.}, {0.12633269279575945922659854310090418196755752\
79022324253527023215490675807762590262637361999328276688160563915030007595737\
01320870649807`120.12267469589463, 3/100, 41/100, 0.0819815936627598504212620\
71395821099963590953166911678654380587692176417789024485211633749211290285296\
736064731739454566920871811730672`120., 1.54436467714324027432887886304704733\
64526054505377092281087138653072576604171625674003446731440794110727464662442\
13137568714496251599967`120.}, {0.1315577401169550507568779693012636367950994\
26818137587967030437103539060026829832453501276429203621837726411218802798647\
132561270573482`120.11708086786085, 3/100, 41/100, 0.080481011362825465876924\
80052441325501284942019311659423077559155635841929145963164291942436867302369\
2471714871661509062584766944585826`120., 1.6552887368295042676943230211905597\
08829055956548242255763974760326312071607266309502951512750165536677882886207\
710549356318767088714999`120.}, {0.136782787438150642287157395501623091622641\
32573404275058135855265801053927740063864326635292557957485939643093460483772\
0563801670497157`120.11197763497712, 3/100, 41/100, 0.07874412436372515384180\
32966348329211248484505866155537702719382119474241451445680637162641014868647\
28622659166906003767801726536497483`120., 1.777202503966089357240426468996185\
89871716107765629210051453836193060948694888520978450661042897676850743338576\
4146007913754929820798188`120.}, {0.14200783475934623381743682170198254645018\
32246499479131956866682124820185279714448330314294219555278810664506504068767\
93995042070420832`120.10730285813821, 3/100, 41/100, 0.0767075026964225453187\
58033452725446816437527268306755426431207488738984202892284565595868005668490\
338306591845939968167429530859042551`120., 1.91283011571065419306277631973244\
35424726003065449262746929879256683981295145321277259563113188221128350070044\
57125461542844672013866392`120.}, {0.1472328820805418253477162479023420012777\
25123565853075810014783766953497778542251022796505918331480902736470366208915\
867426282470344507`120.10300451301411, 3/100, 41/100, 0.074279299725702294665\
71725519535420177991972110941440831840606972135431393080956258518804083486646\
1248594999066707375352846766709653174`120., 2.0660169308052425222303477018561\
81617401431786765512130316940832255524764270167072004610532451566666532369944\
481190113821554976699680622`120.}}, {{0.0531098859448148487384994505808175060\
86876927232097466991030120367339685149632544031997139522626904967786964516843\
226485361291689544181`120.15108265414584, 3/100, 51/100, 0.183450954729014577\
32803317609065714385850418401653593537822115179276176666344529441166672694475\
7537071539777386540054453486184400067225`120., 2.4585755444505815197277470391\
64241993551252943416080338522237659573905130510723856578364533111205325811791\
0003708965616046457091065599`120.}, {0.05544252373441391380269142049370542502\
88764264031095422789679055190189398899651646918077037499344237966051999752107\
37217378216718437671`120.1435460751993, 3/100, 51/100, 0.18163401326611058733\
08517802314609132145624385537173952973080551921834864320928945032164233488026\
40099329341398096952952622494835467625`120., 2.624622834540662060634956229871\
86461169741300611253068391585835434752664533330794295954427755624096831476281\
7102818488365705783093679288`120.}, {0.05777516152401297886688339040659334397\
08759255741216175669056906706981946302977853516182679772419426254234354335782\
47949395141747331162`120.1367315765681, 3/100, 51/100, 0.17954804093894358217\
61291180614973509977901430702943199556510306729589515968623473604145280663398\
99118059956465341637151970664656345671`120., 2.802752413163721064235196676476\
72229491202903523331600253458401070577499624818476406011567998534750868440384\
9811878968992344366673517106`120.}, {0.06010779931361204393107536031948126291\
28754247451336928548434758223774493706304060114288322045494614542416708919457\
58681412066776224652`120.1305393974614, 3/100, 51/100, 0.17713579606692609092\
43036789770085800765146169487057208997910521705906252672665428478678845959948\
04618201190439979421445261062061281232`120., 2.995179173002166770460541889635\
52814852518298131430832287410018203589502321313214342088769878034114831543489\
7636831906249320587337405313`120.}, {0.06244043710321110899526733023236918185\
48749239161457681427812609740567041109630266712393964318569802830599063503132\
69413428991805118142`120.12488746063008, 3/100, 51/100, 0.1743216583577969513\
88201430250551966903952350818045410772119503761290764748989277035093480580306\
284844421785498947429491107234067362001`120., 3.20474402129155346101871181936\
21120007458084767374585863857524166692994825617023752237206648439195284955114\
64351318215983035957994750757`120.}, {0.0647730748928101740594593001452571007\
96874423087157843430719046125735958851295647331049960659164499111878141808680\
780145445916834011633`120.11970759845974, 3/100, 51/100, 0.171003231998458780\
24777936328084794286523620046082625612295723495369358504475735881943717354450\
6005923470048783317661730990703991283976`120., 3.4351812995044813235064301471\
29473252654054669278807453595703256126564112031634569395291463660899754330649\
481412560251059407824320311441`120.}, {0.067105712682409239123651270058145019\
73887392225816991871865683127741521359162826799086052488647201794069637726704\
8290877462841862905123`120.11494271079393, 3/100, 51/100, 0.16703760032692408\
59251968963949431962536853636004776982759757795676299178138830844685236642153\
47772298512949371094020669929458687987789`120., 3.691548743407356562573988556\
30584125081384203119239428476529693529585289357670121044947375445908317342028\
7694427733117555749524400782693`120.}, {0.06943835047200830418784323997103293\
86808734214291819940065946164290944683319608886506710891137795367695146127254\
15801609479766891798613`120.11054459553822, 3/100, 51/100, 0.1622175489533613\
73267140836353682453078959957323841775782595912015283651405018754620713994875\
365641555028602861207803612127358917681638`120., 3.98095766220459340008657246\
82932256601970642025707529603748977157234662671358775725057110051865034131445\
59217753099257109719586245583581`120.}}}, 
 {{{792.399570612441510831573009150641372716846836191278050492718791750954747\
048850197415973241950810228744832360712879628177892288148271172285`120.219749\
46893585, 1/25, 1/100, 0.0141341575103846287985371930644829281836795559885341\
50539305200767568450420367581284887425426208318600496087162485018752341540468\
960279`120., 1.28025470839255182108160585864351512295891279017458194148634516\
6774662067218787816051860261121654596035457249226956815013067826952174007`120.\
}, {793.529768646228876222607681491895195896520830694788139065190307785085944\
093616147566997564631506477433197782010014222551313780996077699845`120.219342\
26365096, 1/25, 1/100, 0.0136440526806673682906788080114804846856466191810906\
65308552425295661367944505366995453802632004929572930855099265135935462864361\
974836`120., 1.29100965861911704859852611139202896607743269397380430701083234\
9544331535517113241901890809991356199049324191463526362276693222952048814`120.\
}, {794.659966680016241613642353833149019076194825198298227637661823819217141\
138382097718021887312202726121563203307148816924735273843884227404`120.218936\
59647706, 1/25, 1/100, 0.0131282278431228080802423562064371354052999465253834\
69191201962056058290111074995776993795481834573277772195371377436895256511634\
769937`120., 1.30232727183290436184304986630508989420638681413384875615986176\
0280498366626472777062734931991141575471803164045141655289232251652174718`120.\
}, {795.790164713803607004677026174402842255868819701808316210133339853348338\
183148047869046209992898974809928624604283411298156766691690754963`120.218532\
45853988, 1/25, 1/100, 0.0125829911491572825233745360511290094408606133879290\
25396361788983049357295162140411544498503455581778941314486413382455465450273\
818587`120., 1.31428882976762106766137886924306796825817560060733994921423770\
439643736397892301166427508191395878050580784364003714543815338726206135`120.}\
, {796.9203627475909723957116985156566654355428142053184047826048558874795352\
27913998020070532673595223498294045901418005671578259539497282522`120.2181298\
4103458, 1/25, 1/100, 0.01200369197387451721451587447239759698520960340471496\
92500254680654909161859896224571313657674826416561965240968883316064618776824\
75743`120., 1.326996746800562765680585908710308407289352070436566203294841382\
32161844844775450103923313740560436175191922600604344324589107779971434`120.}\
, {798.0505607813783377867463708569104886152168087088284933550763719216107322\
72679948171094855354291472186659467198552600044999752387303810081`120.2177287\
352251, 1/25, 1/100, 0.011384333437560452144349819955668615524696267822271352\
54862572926087011764578278397583241927213598871065768609436915284887703203924\
5734`120., 1.3405831143008492842734962837693000228523383673508617895370280776\
02283126236906415701553604858785427467643963498875926063479506202047356`120.}\
, {799.1807588151657031777810431981643117948908032123385819275478879557419293\
17445898322119178034987720875024888495687194418421245235110337641`120.2173291\
3244337, 1/25, 1/100, 0.01071695734234588398247959764672422058998100437751020\
25565963834633128882190499553185398717928857990776220608663415425638719851417\
67988`120., 1.355223264687171349994441539991221157977826355156787246738737856\
104123948869408742398441246112989868352258578195249277792032212217851566`120.}\
, {800.3109568489530685688157155394181349745647977158486705000194039898731263\
622118484731435007156839695633903097928217887918427380829168652`120.216931024\
08874, 1/25, 1/100, 0.0099906133221279346343292433692243940552161326094732166\
66270284229446133878119760891499779157272826882084461067319851948272800288384\
305`120., 1.37115850688060682818932970207292768089003684877027902501154950328\
5023234603863510492357341381317770690853247445577316136910391417546483`120.}}\
, {{6.18509817245591794484370074039982690492498083349620302322622819339827100\
1469949733877356399352436254020935227215624794199253719119356872`120.28267523\
58536, 1/25, 11/100, 0.016101663584201925716029337679472476875917751071148609\
97875158742129936892162051108191184501018539741100379982197593488198365600677\
4706`120., 1.2880801169515615535263256627564477786640458720386988231284922351\
18251867337807049564197516934523973409665734100260207257113104885690463`120.}\
, {6.196574790037428107544445342309051597967635115381877734551392571662753709\
019543895718368621766310140831584382567167777364662861037874213`120.281938081\
76387, 1/25, 11/100, 0.015555503920099486333561941941379278951734472299452207\
13606441397626149701102548597687232453974901561058908645458774519410736616603\
5246`120., 1.3006753066064769182546397159536447402802017582364358056178678770\
62422992597279784769499052924982066465603782350043507575184928386717776`120.}\
, {6.208051407618938270245189944218276291010289397267552445876556949927236416\
569138057559380844180184027642233537918710760530072002956391554`120.281204895\
36076, 1/25, 11/100, 0.014979790957294259675698982982625580618995266141987161\
61037144245244836702588035646742457631357616477071830268755644019896940429310\
1166`120., 1.3139462577471816999043106455492224837787315787288148209658417299\
68537317464383723984889684712427024670794158930654757104207306058116216`120.}\
, {6.219528025200448432945934546127500984052943679153227157201721328191719124\
118732219400393066594057914452882693270253743695481144874908896`120.280475643\
66005, 1/25, 11/100, 0.014370251830510881588424648017366139367270936998239116\
88556364262099495490046437850806375271239762158570611979080476518268375630624\
2091`120., 1.3279913649927861750276792751605065939375758062331580230388528860\
57910464430730627841506775937245237641322137079949025837977278051745543`120.}\
, {6.231004642781958595646679148036725677095597961038901868526885706456201831\
668326381241405289007931801263531848621796726860890286793426237`120.279750294\
05277, 1/25, 11/100, 0.013721500677322765362315402052118513014510637464824482\
87394454944536181545974230580133271025729676003548954764668458621138662151113\
5135`120., 1.3429346784354992383630540588039820628521180747026705439816895402\
56221585874112424965805375042022812131230824125382271920868615872187677`120.}\
, {6.242481260363468758347423749945950370138252242924576579852050084720684539\
217920543082417511421805688074181003973339710026299428711943578`120.279028814\
29982, 1/25, 11/100, 0.013026588155299652100999604302398332062653041160460324\
01455758864858391595749738726939670168614576053698131511808877087276266778934\
9234`120., 1.3589362912720741535177902703334639621125932871520801952936363925\
95224530936503839009681602778140705677970479927778448193017691657475401`120.}\
, {6.253957877944978921048168351855175063180906524810251291177214462985167246\
76751470492342973383567957488483015932488269319170857063046092`120.2783111725\
265, 1/25, 11/100, 0.01227628613247169083979678317634007706758445697878288129\
99139451711962689284117003854935822175463297579235422981331698255268871344893\
04`120., 1.376208835087133727025062619513648213839996258605217063994801562963\
576101982654576746240046497793689854983192849494085298105147265073085`120.}, 
   {6.26543449552648908374891295376439975622356080669592600250237884124964995\
4317108866764441956249553461695479314676425676357117712548978261`120.27759733\
721732, 1/25, 11/100, 0.01145788842238874020873819441047383932871258838560831\
55747628698719276560988519203540238103379082133440383834467956969706522394156\
33197`120., 1.395045137026318500407415062521610027508283387713793555885861995\
493100531305328846046075247880083261480987110286118838275750253086612129`120.}\
}, {{1.4424771645717382980560907169410668059628006581504010453985623114980187\
97688373747601019379090401774616476981348142759548922787584666196`120.2746084\
7014727, 1/25, 21/100, 0.0225072079299191078288959923931718091067420648461581\
85494983997948296243042823798692742259571736666744715740813467924548591154755\
449825`120., 1.30666355682910639364714440422857909916148457668344542952041827\
7255884256380790903288568180600136584990173920607147474859610126579590646`120.\
}, {1.44769898830386377024595598291602294834809524690640457936563190841785722\
1415874535695310125357401850327750990244363826604235992585146864`120.27322909\
253792, 1/25, 21/100, 0.02180052218973936941916418146189603884308695687651873\
91192998983788216636249564563226864516779835362214243503695772011638404946575\
68688`120., 1.325505271698442944671891648162829070229482600464738479387651411\
298482515001651673336238063761628248184988318041901820433665206455099994`120.}\
, {1.452920812035989242435821248890979090733389835662408113332701505337695645\
143375323789600871624401926039024999140584893659549197585627531`120.271863950\
2569, 1/25, 21/100, 0.0210516951760403157188434908639581418405005025115915398\
49534812555830972570381400735289678596690087430955108385554326318489072052949\
061`120., 1.34543386457223773927998353760676609751189850877567548663092746081\
0573235319728120048188896166701797039416959599318530664354472451379972`120.}, 
   {1.45814263576811471462568651486593523311868442441841164729977110225753406\
8870876111883891617891402001750299008036805960714862402586108199`120.27051281\
742905, 1/25, 21/100, 0.02025446674559685893160108615157874944938415868613529\
28517336009627783979091566465354793730645501805671684359065921732048733897244\
1679`120., 1.3666120077115629347250101954159714428285251416805027394381904230\
16568718279453984442865331723885197447259114021171909272799979299786915`120.}\
, {1.463364459500240186815551780840891375503979013174415181266840699177372492\
598376899978182364158402077461573016933027027770175607586588866`120.269175473\
06284, 1/25, 21/100, 0.019400925329533831880518861089952917243405496727664359\
76411882060010667519423800487005811092564984741535676502314420768570031589655\
1676`120., 1.3892452532737060635855851239879048914839775563986331524578655676\
75513159374516042926849989483431864530584706660228079560678065285658053`120.}\
, {1.468586283232365659005417046815847517889273601930418715233910296097210916\
325877688072473110425402153172847025829248094825488812587069534`120.267851700\
91588, 1/25, 21/100, 0.018480835026673201346558356764508116373122431148157789\
58013392159166318934247985876939368424785610241191508386852401360105719934692\
8556`120., 1.4135994919952956082245691156378734654399714359736591696114582452\
15920487196665355153520197411312138796407378809369637086916337916943691`120.}\
, {1.473808106964491131195282312790803660274568190686422249200979893017049340\
053378476166763856692402228884121034725469161880802017587550201`120.266541289\
36501, 1/25, 21/100, 0.017480565494169549587037929908662545657399522635891671\
06269841715903009542546975689127138849685750222384046524672440041827081100276\
9731`120., 1.4400287113756807894592330036644947393928770506946116656358883805\
25012695469539608911765040485608466939607490541084473196192099695117156`120.}\
, {1.479029930696616603385147578765759802659862779442425783168049489936887763\
780879264261054602959402304595395043621690228936115222588030869`120.265244031\
28072, 1/25, 21/100, 0.016381295069645937450780429601489834329432068445922197\
09304878155714212030813556206252118501418551242854035432271903202928376549105\
013`120., 1.46902159536074792923328725309731075565378273959670868792365048110\
8877488188265878871310276477470125298379816295816489640331234372172655`120.}}\
, {{0.49070171104985271138568580988685909379819021367011019004431278150550477\
369755832334734012059107995064210136262559898032900965335443307`120.257415453\
45961, 1/25, 31/100, 0.037443637942437355661333525315012619056508582666603243\
04410468831579958445093845178410280765827283140765551667608011382469867972021\
6242`120., 1.3269586002606826620034813290536497004302806147039308450502922653\
92722923449358274866766954936886846607476386018202291926922727498187838`120.}\
, {0.495409048457921132233999013135660304952704252809619308582715694395343179\
130400782607457874817271442994903021284568759317465562981966669`120.254090168\
72925, 1/25, 31/100, 0.036481456916740168682757044703624743642407511682639495\
94214220815226686177725021139675622464047841628564164216411271185100986905144\
9797`120., 1.3609337260978856872708326311870561296666568119579840775862722287\
20301544151684116183815012142614833667916507370097112762333243172943043`120.}\
, {0.500116385865989553082312216384461516107218291949128427121118607285181584\
563243241867575629043462935347704679943538538305921472609500268`120.250852043\
23341, 1/25, 31/100, 0.035448890016633969421617583372261969341483308417546845\
90555330557843613582405763550881052958409441014603070034559476613606905508080\
5164`120., 1.3971091616690050393151944556553475252791567953977955284312894569\
26926079328893356450868259557010053470506045446078764471528572257046794`120.}\
, {0.504823723274057973930625419633262727261732331088637545659521520175019989\
996085701127693383269654427700506338602508317294377382237033866`120.247697607\
9196, 1/25, 31/100, 0.0343347238429868298239458512243788853678014982884181194\
97049278268649243506819675812335871152588708924401875844942007288240939495524\
891`120., 1.43583523578531301479712275473559193015320038158862851045339945512\
5129875054931339843720615709777791614139760739515945601557999155723563`120.}, 
   {0.50953106068212639477893862288206393841624637022814666419792443306485839\
5428928160387811137495845920053307997261478096282833291864567465`120.24462357\
960923, 1/25, 31/100, 0.03312466570469113516149118972728983076109522839196578\
46137856080801465214709517358048053162638294039247300511228041140739614862282\
35423`120., 1.477557189528054393535040719562742949559238492671262373753763144\
190373203992762983276837030622506340449202012623723984213960210555997772`120.}\
, {0.514238398090194815627251826130865149570760409367655782736327345954696800\
861770619647928891722037412406109655920447875271289201492101064`120.241626848\
46407, 1/25, 31/100, 0.031800059270754633632328645794591959940648740965381093\
52674358972519410072605548554151841107777258877312235841933296095236885322307\
4616`120., 1.5228544162722450526156436359262965603849340571866635771255326722\
30755676797066359555501409385622625636301106709392777200456262682218848`120.}\
, {0.518945735498263236475565029379666360725274448507164901274730258844535206\
294613078908046645948228904758911314579417654259745111119634663`120.238704466\
47108, 1/25, 31/100, 0.030335830604814465292805877046581709974317286705149499\
03321259236846871148472635290986144977668903160889990695533477123309863435126\
6735`120., 1.5725030728733126092316514205642192082664354849756211886958522189\
99017931444987292587254087765060704827406743645120298106683979508160623`120.}\
, {0.523653072906331657323878232628467571879788487646674019813133171734373611\
727455538168164400174420397111712973238387433248201020747168261`120.235853636\
84867, 1/25, 31/100, 0.028697019300638322423758045105578560071983733358682930\
73802874197384694822908983936230410789384153927453072174602033188661870808137\
0535`120., 1.6275815717274411204393418579944716418759424044953790272704947080\
24265398742900133713059393543227426415119249780392864255803827262954924`120.}}\
, {{0.17102303385987755046966197609838952661437693386153989073248330875505882\
1120463704915785526088040588276215563811394656933539846759259689`120.19508555\
48531, 1/25, 41/100, 0.071580658004036238384903880462092869215598887228076223\
06682323320721560624267470810355985987975643447827555799357218088299344709293\
8936`120., 1.3266268920542351976075574029545189032615105865873879784337982942\
14970173579136912054842190353658368455877315600151194461388589225392344`120.}\
, {0.176018259571599095979098572174893501919558677172510076456913845227621200\
311120763921858931167004562984677249490950087464172613702350937`120.188152266\
40422, 1/25, 41/100, 0.070412851142556581849378414542059768922744670236141201\
49494225849341673469895924110155523913816214591552779889261545165740635978167\
4065`120., 1.3937530621552842491929611610882004027202267020266599797809138621\
9677577914354468733948319114650275192865390504128074354003203696709233`120.}, 
   {0.18101348528332064148853516825139747722474042048348026218134438170018357\
9501777822927932336245968537693138935170505517994805380645442186`120.18170179\
160438, 1/25, 41/100, 0.06912292827120031272590010375606433552870006144501720\
04378642400228789142729229865484881725905466422363160472812940319862974954626\
00311`120., 1.465621903305101683619661930606469195007188526764191053531827820\
976770918058085165719204009898133219070232619474555269811140241959899403`120.}\
, {0.186008710995042186997971764327901452529922163794450447905774918172745958\
692434881934005741324932512401600620850060948525438147588533435`120.175684751\
81568, 1/25, 41/100, 0.067688779120457145167877190664235680360298272449724904\
90270739513581534090411850782386499786725277296558403174905940629403698200091\
0733`120., 1.5430685350902263528983908604550718595013972964215966036574136817\
51321878478948017112787038971673164143119376544304392264528032794704647`120.}\
, {0.191003936706763732507408360404405427835103907105420633630205454645308337\
883091940940079146403896487110062306529616379056070914531624684`120.170058356\
8679, 1/25, 41/100, 0.0660816466296216022390710671207805925603245640865751142\
42877493852944140285531507962612876183385761542076708256264492321489698817367\
168`120., 1.62716363239873194641240212000121209048604764172475589263491706823\
568143917953258308797818785818680612502223327171870421019862053123628`120.}, 
   {0.19599916241848527801684495648090940314028565041639081935463599111787071\
7073748999946152551482860461818523992209171809586703681474715932`120.16478533\
052423, 1/25, 41/100, 0.06426319584442109674107324204418622245943903575126808\
60300601028245615495675572482441521489083044267138981401879951702345086885955\
35048`120., 1.719313469789509870542365962610812898721326085245296875994135752\
787456555213638108648292863471230494262854777958124586471109881680667499`120.}\
, {0.200994388130206823526281552557413378445467393727361005079066527590433096\
264406058952225956561824436526985677888727240117336448417807181`120.159833041\
48153, 1/25, 41/100, 0.062180757948830822226188309885524051706975387475052548\
79288712651866417537505704833019290867307825005924499520221087183177134998788\
0446`120., 1.8214206017214203521801150838565169713218110071602392159538591848\
11645186579803545244309348790117013210812234888929487891380917219863772`120.}\
, {0.205989613841928369035718148633917353750649137038331190803497064062995475\
45506311795829936164078841123544736356828267064796921536089843`120.1551727950\
9729, 1/25, 41/100, 0.0597591765185882937068291518787001557520441081569050222\
23045591106756252953266693072316839746808481367096932819569144302107779913642\
967`120., 1.93615642818159473974223281895747132477258948404215605890381628784\
1073727025138674658675298250674704835709988201141311470835513351528072`120.}}\
, {{0.05118504248566677678732954108971786661735381118743113899720349537770620\
2382914383338275618901601704032570050396891322270447157480434947`120.04038020\
707613, 1/25, 51/100, 0.15264791096219197406521890115542811439314855360821769\
49727662632713115208675683626836192666816666830122973736294831470506163292340\
37695`120., 1.247436105890086049375236671227395958843400970888428121987525678\
094839835039927382920764793933422486023966612933291412352917806095915875`120.}\
, {0.055787384145301263492659459919959180300343621850597435986225035365806255\
501552842402896222381781809067302884773501714110788246210464421`120.036903098\
79318, 1/25, 51/100, 0.151454598964876511213649336973983308959848146242897433\
19704734360160185167822267903543435615090805072894583687440013659174608517595\
7997`120., 1.3862177649619784013423956719027779771348503621244658311532082687\
22495385693892291870114150209336106032469208494951169132234314080151055`120.}\
, {0.060389725804935750197989378750200493983333432513763732975246575353906308\
620191301467516825861961914102035719150112105951129334940493895`120.033977617\
87194, 1/25, 51/100, 0.150053248522473777873761298262209535773723051720360825\
38673528074236077688941001645250709352423819643964690709489943712411307889509\
4551`120., 1.5338622990541055608553254491535948432581162161734211581387393895\
81898301738012977971417312740013615115454016968357522309225631130283553`120.}\
, {0.064992067464570236903319297580441807666323243176930029964268115342006361\
738829760532137429342142019136768553526722497791470423670523369`120.031482088\
79657, 1/25, 51/100, 0.148400703099543360024275606930448027414120878380494700\
81099666994395887155067417320408701454050193499706364742678248052580255380252\
1839`120., 1.6922321914688355565317296038756685885638528369755699707421622283\
00811027593266124857931823747449089052722585535126551708921210257781798`120.}\
, {0.069594409124204723608649216410683121349313053840096326953289655330106414\
857468219596758032822322124171501387903332889631811512400552843`120.029328182\
65404, 1/25, 51/100, 0.146439055872363962410538175974089758312674255068908571\
17701312889639776366104759170835132708576371831612827317801228431425830639036\
171`120., 1.86371416381934535043318177371246771338703462926170831095007060077\
0466599643760407122715648040787851264989972755483938457914093583402`120.}, 
   {0.07419675078383921031397913524092443503230286450326262394231119531820646\
7976106678661378636302502229206234222279943281472152601130582317`120.02745022\
232526, 1/25, 51/100, 0.14408872994672682327035419092540347132930724583308872\
36874440404495086269241194055687622753150742664416082378418433540683971051842\
918`120., 2.05144943471192094131851803643300648849450688928923325665626118077\
599898109959805732774895962848152717412267411125172242528342888726108`120.}, 
   {0.07879909244347369701930905407116574871529267516642892093133273530630652\
1094745137725999239782682334240967056656553673312493689860611791`120.02579835\
670811, 1/25, 51/100, 0.14123703558165346256323831696415165312587502408565490\
56388625951836991913425566532630719888637020871921808410519335819992248528270\
89764`120., 2.259705471722605745793159642909021495014086028776153703848893960\
740539512033263360118993460785834708688826110632709113942510794498589874`120.}\
, {0.083401434103108183724638972901407062398282485829595217920354275294406574\
213383596790619843262862439275699891033164065152834778590641265`120.024334063\
4631, 1/25, 51/100, 0.1377181693190160163809570571863323450672080116228974007\
86018692748459256974399464550917006088033596621229096366987514805164866038358\
27`120., 2.494510320110060346091258280142710173095424722372489481595558178338\
255422069079164822721337195966000173322209392530898901755486521682746`120.}}}\
, {{{923.70455648414069442412861217288534949294527439244829888464142681312710\
1570161419977066722658695960218890038142426920321226387256727296448`120.21944\
524270995, 1/20, 1/100, 0.013830929392408034211141112726592035786616359967927\
74897931346383266157936644945050600134431165102865606149005266122154152480824\
2826106`120., 1.2949780242602432381776238595626529497550729354443075300959820\
76027842203782911932354807077154663703854203693807867210262042907082501287`12\
0.}, {924.8050604301620988692540105355575966658161041306991506806849450563927\
07359800719275537046850208780739441837951194824690862461288305332573`120.2191\
0559340539, 1/20, 1/100, 0.01334475321517852636667362155483403201612520988285\
13629028142991453998290272439041356812302155133118334274520576962970934996752\
65950634`120., 1.304657688802392219774421513316168720386827082550381499605519\
394255041442543807175298275301476204381721477111349993155979466303489620464`1\
20.}, {925.905564376183503314379408898229843838686933868950002476728463299658\
313149440018574007371041721601259993637759962729060498535319883368699`120.218\
76701597215, 1/20, 1/100, 0.0128335745992532690239177035499005758709345996854\
41623411906451924575867214385441587516196956764976630601104510177483672852705\
425173488`120., 1.31483484848832690927981181920157996502205422097745541294916\
3996931878117914799168268374351612803370521725948952007515099988911125854493`\
120.}, {927.00606832220490775950480726090209101155776360720085427277198154292\
3918939079317872477695233234421780545437568730633430134609351461404824`120.21\
842950524189, 1/20, 1/100, 0.012293818504780742718062349108016400358918872660\
54699907785599725167845820055682471211527940237432681504030745693437652385038\
5269005958`120., 1.3255810459439296852102465851559170954619765803234403984340\
48930072210344893104104700600719208715418578267011060255902786446599628415104`\
120.}, {928.10657226822631220463020562357433818442859334545170606881549978618\
9524728718617170948019424747242301097237377498537799770683383039440949`120.21\
809305608005, 1/20, 1/100, 0.011720982855941764987116606792515333540496632410\
78624555776692280216785979832022860910240291183584468290857566530917944728205\
8670718624`120., 1.3369863943758392182087766514036833806886434634380271909731\
02154300528570563510616879764175100616650827359054288160528090127600988413314`\
120.}, {929.20707621424771664975560398624658535729942308370255786485901802945\
5130518357916469418343616260062821649037186266442169406757414617477074`120.21\
775766338558, 1/20, 1/100, 0.011109264169973774283093974191998966804755142386\
38253016046407293582010756450183860513814683911690991350728465029439481186936\
7621182155`120., 1.3491670801720055751415070100354785787626446001311977661075\
80113271197960127625002446399521989020514453956701414493491332450475383238934`\
120.}, {930.30758016026912109488100234891883253017025282195340966090253627272\
0736307997215767888667807772883342200836995034346539042831446195513199`120.21\
742332209072, 1/20, 1/100, 0.010450963396749820771011788191495265035843158111\
25473660645927031270732351741942088885550924928055168268016341469925690807290\
6670592279`120., 1.3622772711946755556307519551968363146523455790118406843037\
42875578174364110500598092217323729705410459236574519696905068759841008821729`\
120.}, {931.40808410629052554000640071159107970304108256020426145694605451598\
6342097636515066358991999285703862752636803802250908678905477773549325`120.21\
709002716064, 1/20, 1/100, 0.009735490266097047783712532820797179574059025639\
14328520909686365468255364300766670748821886962360144537421685501574081490195\
7375616841`120., 1.3765290735265755222447234911452003769929171345095995884119\
61461556547705534573688164633088493874348624867653180213388780115106865421713`\
120.}}, {{7.26248886627890050383119724452686083884225111536853317452955988643\
7070107456226675119576584973711533696768121959802262927245282610130927`120.28\
201288576084, 1/20, 11/100, 0.01561839267718306983961870225744718648602201208\
54423198898916727724732909228454992188102684801935330046801763197827933929157\
32694472165`120., 1.303187232758252208399683091106390460096578199138226298374\
32526729721160073945619370406589280828200734644910604968312405935560109541645\
4`120.}, {7.27351071979276210736898099046407828799336520859031366039296832966\
4826596346603850252228876392052638075460088916046524552908054166901399`120.28\
141158889133, 1/20, 11/100, 0.01507908517215101828827436702862708610856015031\
31324604457566140215284974633634818232427596943925669729709493819513221625185\
05648180535`120., 1.314390384067649591189115531799830763293954821879131519082\
54812790158766818947336043236212571417932577072372090699229919294608029742188\
6`120.}, {7.28453257330662371090676473640129573714447930181209414625637677289\
2583085236981025384881167810393742454152055872290786178570825723671871`120.28\
081293920428, 1/20, 11/100, 0.01451132351360375938064574334071870272251016007\
26064415820050641142339697313303341250101525386441910308188781380279287594567\
43801263196`120., 1.326181824370042587292007980737832410888574657396642826751\
82160521005575123036891231351692408152251155481944452945000579157762659765827\
9`120.}, {7.29555442682048531444454848233851318629559339503387463211978521612\
0339574127358200517533459228734846832844022828535047804233597280442344`120.28\
021691869188, 1/20, 11/100, 0.01391101598689470913310973000561307593068735450\
61524132686725048705298764211690563537731868847742377462131997741748134724775\
30641660401`120., 1.338646685838006983486050289383188794335597653896951564472\
88444605051383198956313550691169478598588478695028793136815113311681364719283\
5`120.}, {7.30657628033434691798233222827573063544670748825565511798319365934\
8096063017735375650185750647075951211535989784779309429896368837212816`120.27\
962350951412, 1/20, 11/100, 0.01327300747195045772710715894651121334101589270\
22418820674695132280897726133097124802545725912719054499858791626802331269098\
74655485225`120., 1.351892247300414949209562061275510772009533835758869174982\
77792851058320954254948849727180171211045901012736424662599086088238301727686\
1`120.}, {7.31759813384820852152011597421294808459782158147743560384660210257\
5852551908112550782838042065417055590227956741023571055559140393983288`120.27\
903269399668, 1/20, 11/100, 0.01259064952399060567705274349770994108616359385\
64129814084020235392034709721124006720649210782791072197255259625785417333350\
45874015787`120., 1.366056891069095419661397730146019059097689456618941003894\
35130552160270016354688956871417995238955912317002994368919846902536451086852`\
120.}, {7.3286199873620701250578997201501655337489356746992160897100105458036\
0904079848972591549033348375815996891992369726783268122191195075376`120.27844\
445462904, 1/20, 11/100, 0.01185511788801277317483288522480786990329288195585\
15625347244473647332973306576730704901765302458268835118300794392585317396822\
05295447`120., 1.381324322649656860996631373514708377395161028815830860505201\
887226288251900305312594941936602607288868408351136431386451308196215435307`1\
20.}, {7.33964184087593172859568346608738298290004976792099657557341898903136\
5529688866901048142624902099264347611890653512094306884683507524233`120.27785\
877406247, 1/20, 11/100, 0.01105426855729107730183501300061683816709762419035\
71101382844667844430899101439190913484698128147006639340353706540740430042628\
30641929`120., 1.397947406604898752624731745236307361168109656901179364670520\
399401362824542364630891418827401141465979821546578242187469645773810883047`1\
20.}}, {{1.730829599147516953392268561860425805287633974516733064616265316470\
842699142243964675510993822406756893040210333117768366154778539705622`120.278\
23187818234, 1/20, 21/100, 0.021343753727546407597381248010858344563090398901\
68792365886324677216351284359542832176632144355250096084662829099884705043296\
1447374448`120., 1.3236861807503483655307414046145848620808174743283345631648\
57276380934467434827321029100664476489170492072262931343676661005186247485185`\
120.}, {1.7356936176298201123470004746231145071100857507424682508342032842235\
90964937075425999131750209065804140956625073197548202670848506929216`120.2771\
4068634191, 1/20, 21/100, 0.0206502609650885158755251482756148147125059217568\
18398333102973144352569941545643868277702509994666461607337589762648925296607\
808183973`120., 1.33996692385326288744634705336483984340139207600524125209905\
8384196799538428629435138749016592623839842899618089825434567769165668843206`\
120.}, {1.7405576361121232713017323873858032089325375269682034370521412519763\
39230731906887322752506595724851388873039813277328039186918474152811`120.2760\
5830516835, 1/20, 21/100, 0.0199171177155026343344174205847653116841594483140\
15171827827731751346128483436023885886012470344893738618901713160814074905498\
971317849`120., 1.35715725346317269791659496655067854162973660890460015647232\
2526206381571891806013516151421318528814252592348885656823248217284323130593`\
120.}, {1.7454216545944264302564643001484919107549893031939386232700792197290\
87496526738348646373262982383898636789454553357107875702988441376406`120.2749\
8462505876, 1/20, 21/100, 0.0191385019898185342979960364879125109771663596058\
63632111920647448138768801765080563817860772378392163749074823247569274451133\
991283796`120., 1.37539167765973351469272691309918751033190259747419924266385\
5751164567640327012763219676101824185562613922111989605055643128757284164526`\
120.}, {1.7502856730767295892111962129111806125774410794196738094880171874818\
357623215698099699940193690429458847058692934368877122190584086`120.273919538\
27188, 1/20, 21/100, 0.018307064664025483259236533774781452781626715583230485\
30086976910586625963163442809304390344525347534874355678406989270770611600729\
3294`120., 1.3948399837802569019690264821977002805194982300937371603517676023\
33111246607248313497953877442650835401990434357134624324832577863791656`120.}\
, {1.755149691559032748165928125673869314399892855645408995705955155234584028\
116401271293614775755701993132622284033516667548735128375823595`120.272862938\
88753, 1/20, 21/100, 0.017413309131151447603197108635027551823264145179579551\
99586110020236630211468432737738901744567280429496541367618315931739701429172\
8901`120., 1.4157215650063421623805243535572868373241077391786459230401845375\
82074949762598836128193684934567719555092279875454928231172651140317029`120.}\
, {1.760013710041335907120660038436558016222344631871144181923893122987332293\
91123273261723553214236104038053869877359644738525119834304719`120.2718147227\
6742, 1/20, 21/100, 0.0164446054700257892105543436459527908647015139632603240\
87034451995127443675751516478439813914438111995832295839372097947895031088681\
992`120., 1.43832818539786417379982039924145419260592045780401062971849174293\
8084937090827992395634408820241627357490066862065590750219987293117326`120.}, 
   {1.76487772852363906607539195119924671804479640809687936814183109074008055\
9706064193940856288529020087628455113513676227221767268310270784`120.27077478\
751688, 1/20, 21/100, 0.01538353627275465011972148745583706883445388972755159\
18388763031484100756990883546166116744539031098470640472882481220392146023154\
59819`120., 1.463062174516235220275022679229791243312186464267807658536661542\
834419558946939474848680223606547687684879466702557300231905444664304902`120.}\
}, {{0.6147850956093236200562636708238907920173293967024939734855049510092122\
80551759233673262523190104827186358668472853493786421628755235336`120.2659127\
5823706, 1/20, 31/100, 0.0343315844450892181977122520685452443887194275211922\
11034077912570379573770276368118558711632900545691924368461487353917367838536\
817705`120., 1.35034415295819029504832892399545132083709875260390116811880839\
803277968071544282340598340618438699500118418262637665283457757404223562`120.}\
, {0.619071200572913236685628728896180441517235745346473795619028185282776795\
940202252436756475055531079757139070927724080955790823536090692`120.263380465\
68458, 1/20, 31/100, 0.033373799288162754027691639188237033117899427054700019\
29683293084965248515056822131355984206425778638962203716811335847191844915468\
5955`120., 1.3786758096299546931120222397300583480517615412239290969214960261\
80693607253028670231105951980347893605075107731909016228522934498669444`120.}\
, {0.623357305536502853314993786968470091017142093990453617752551419556341311\
328645271200250426920957332327919473382594668125160018316946048`120.260897375\
53731, 1/20, 31/100, 0.032351232529169006996713881929003012236152219291765356\
17136818585745805084758131759384719098408112019643417128423164126007722859976\
9168`120., 1.4087640393674659397302591490000923482266801177118723684812449472\
83524523417088236373623512660291928726661692922950424312807472226390445`120.}\
, {0.627643410500092469944358845040759740517048442634433439886074653829905826\
717088289963744378786383584898699875837465255294529213097801404`120.258462028\
15923, 1/20, 31/100, 0.031253842130608648199249623477063492384368161217695618\
29632952869310236694140086270356264070975863501117417120592261632639570524940\
4861`120., 1.4408817867624136801946435735120400576857505666847979688626507677\
02685299422242716803654801607734592169006368541550621333057674383127792`120.}\
, {0.631929515463682086573723903113049390016954791278413262019597888103470342\
10553130872723833065180983746948027829233584246389840787865676`120.2560730225\
1427, 1/20, 31/100, 0.0300688742419461229201692970660782575020844531902429773\
05913722592659923456395838219069636894510749371383333240265042007524195367128\
693`120., 1.47537511147439223695475141461155065963363345697547934841832112621\
5374418487275701849413627757581549618839771570655715188504780664804051`120.}, 
   {0.63621562042727170320308896118533903951686113992239308415312112237703485\
7493974327490732282517236090040260680747206429633267602659512116`120.25372901\
319093, 1/20, 31/100, 0.02877974345594947152455020364061493869319950926254476\
68871278298224523153009871079472684439716245227537638467943593840461607670567\
59881`120., 1.512693218807819921855879169939500321896015649283494062977343433\
037846932205451686713302002083270130398457127888954888556843826163066671`120.}\
, {0.640501725390861319832454019257628689016767488566372906286644356650599372\
882417346254226234382662342611041083202077016802636797440367472`120.251428707\
60962, 1/20, 31/100, 0.027364246518860525463911351229187485199627498029800941\
45857974656534230726834729330899622075390454331150706195541320503960992881493\
4699`120., 1.5534363019595636661851084046783439351441861757330405849397669106\
64510031045991413294962699978795522399965340772087771916550856793403422`120.}\
, {0.644787830354450936461819077329918338516673837210352728420167590924163888\
270860365017720186248088595181821485656947603972005992221222828`120.249170863\
39964, 1/20, 31/100, 0.025791553238473773917694548505701030547419148370361603\
28732707978314240875498201050867507981653442285959321536450545661499063979317\
396`120., 1.59843602204283833179143237332108237842568092687189007416959499333\
886263178202134052282969663451005201583964569423844301280962627647961`120.}}, 
  {{0.23123149464939107297614366334465979885420764337103453148914244984999900\
1229805722767865776728761544776223763482718869971001710135868291`120.22282667\
419668, 1/20, 41/100, 0.06291469005278355794361897777309360283803869672143196\
02330136481630000013344989340151967712598666046771514521860865553435238023478\
07066`120., 1.367148238172515663113825417048369928542606287758224456429888446\
266955393239920406726956395221350573659409268747770841357757797323087981`120.}\
, {0.235902656027359845682356603639117984264141015310360564467496426572073144\
097434364428810586802887535990122829187914370013031177703633525`120.217099255\
51853, 1/20, 41/100, 0.061673473270182392465440636795468878738454906834644465\
15177065769608367428176756982088954930473503528952659482777387352543665123225\
1224`120., 1.4215836980830030929456935582257341573063684017447292911258377537\
12352101463119728884575471595770245545184229262868273466927110256096269`120.}\
, {0.240573817405328618388569543933576169674074387249686597445850403294147286\
965063006089755396877013527204021894893109870055060645271398759`120.211664540\
13813, 1/20, 41/100, 0.060319233983620990217812159275168620008001967404309650\
74611918568486421253207515927728153872708634002012249203273944571501171027656\
1354`120., 1.4797588063154600548735515427471501425470879913545991253412913452\
25875836405662242743165799320995185335497437994748973321354713974732644`120.}\
, {0.245244978783297391094782484228034355084007759189012630424204380016221429\
832691647750700206951139518417920960598305370097090112839163993`120.206500254\
14102, 1/20, 41/100, 0.058832484906466235082960349258529728455421465297439047\
55402421717939944694655117531148392946699466455678855944008515139081186255636\
1461`120., 1.5423057350075101967064061811669239368900490874994180878046429350\
04406985820279065176368090605403982056741189292392450360679268718828213`120.}\
, {0.249916140161266163800995424522492540493941131128338663402558356738295572\
700320289411645017025265509631820026303500870139119580406929227`120.201586363\
42103, 1/20, 41/100, 0.057188090530660239452038342904291724184694265765851048\
56534226753103534503679919282994292979609531487925581573057625401693227426587\
7419`120., 1.6100322784291302820701042404454345217050824923741387538132190642\
84732026485060711627915346765548988695126876613150384843306525154079279`120.}\
, {0.254587301539234936507208364816950725903874503067664696380912333460369715\
567948931072589827099391500845719092008696370181149047974694461`120.196904795\
11011, 1/20, 41/100, 0.055352832262381871739556138003121705620258367954420370\
83014711658264297657524917904839872778082809994506733870293560316465324724811\
5429`120., 1.6839956112048692699827660641103842363113835078702790034649032207\
16355517499220956455197836799313137425096272816843648806785651677474349`120.}\
, {0.259258462917203709213421305111408911313807875006990729359266310182443858\
435577572733534637173517492059618157713891870223178515542459695`120.192439200\
08293, 1/20, 41/100, 0.053281481633813686893247162334807038991743698154991109\
92274798253381839537105149528488895057746946592930715773979315614305767111690\
3869`120., 1.7656204232967097333643725686805912453856581311110244507618070048\
86369281161601036427452606295752870376556624816695413173499373835442953`120.}\
, {0.263929624295172481919634245405867096723741246946316762337620286904518001\
303206214394479447247643483273517223419087370265207983110224929`120.188174749\
56455, 1/20, 41/100, 0.050910110581935367479894530517444633820934229505838124\
12934351203530316046437868913222540781271986834835183309243057438906427448808\
5882`120., 1.8568987399653358873069418493614853603253531164856976287519746747\
28569143037094827154145816613658129572590557541112939554682376428610059`120.}}\
, {{0.07783120686286374413987162764742851727422412823688892260739434682412869\
7529860210064318189470007136449053784949748150744398472476569811`120.11159505\
677692, 1/20, 51/100, 0.12824696641727751302216223046203264542421631145552308\
76594408842595671422121987178659018440608114273878617486981690887259659902488\
46549`120., 1.335165098826544357450948436262076161705010533933835522822852223\
703893310973795746717099152709918512702454002567487914034660890434886771`120.}\
, {0.082491568720152078890147380078209853276905867784665499944789673198019980\
400970948369163187630291660511203421352378097798223922805375293`120.104465263\
63499, 1/20, 51/100, 0.126874720004644219994495958663822303479134606570111779\
37707557346618589619497362224784423389979018915613221800152110838401165471648\
4574`120., 1.4441377002358274343387407772329835415753158493279934118853140181\
21691653072481856012837141546025295406911260026052972585651298981094171`120.}\
, {0.087151930577440413640423132508991189279587607332442077282184999571911263\
272081686674008185790576184573353057755008044852049373134180776`120.098195444\
94452, 1/20, 51/100, 0.125308072883166723956843640636174399072687533682128587\
59391001313501466424678070194460481389796614945777057076490573641389689356604\
6334`120., 1.5604284245993182387809623152615919054224289907381662104758953592\
77411012294619861335670358849827273341827359977002595196151480184955599`120.}\
, {0.091812292434728748390698884939772525282269346880218654619580325945802546\
143192424978853183950860708635502694157637991905874823462986258`120.092638308\
69902, 1/20, 51/100, 0.123508758534115037129270801727023417960653987761650418\
14572608698310581938791922921790393776520936281020682648803008122104193277139\
3389`120., 1.6854466425120545756888172865058295572296854068415005634304344494\
79204501156537485702726206399177484004431305902528782583322759404782138`120.}\
, {0.096472654292017083140974637370553861284951086427995231956975652319693829\
01430316328369818211114523269765233056026793895970027379179174`120.0876784882\
6716, 1/20, 51/100, 0.1214261379281716841741959414106229156404402985116179745\
08583250016789472090356338916456212097510614755651077529415899628567956576666\
519`120., 1.82100129539771468024820441220931625381252917446504854659233731179\
9737854815201185944743512280906792400914962617166838090178415380451831`120.}, 
   {0.10113301614930541789125038980133519728763282597577180929437097869358511\
1885413901588543180271429756759801966962897886013525724120597223`120.08322431\
318616, 1/20, 51/100, 0.11899152893116607622058679475964182874020155235191261\
27410370267770277541774224247309996097709137406696129397581653018335669711257\
00782`120., 1.969473375064439835814504377608495309585869236794255466070574443\
044635686768860211262450264547153881645866309341890188474814083268040825`120.}\
, {0.105793378006593752641526142232116533290314565523548386631766305067476394\
756524639893388178431714280821951603365527833067351174449402705`120.079202006\
90106, 1/20, 51/100, 0.116108903801031284505277580724869795362253417601511473\
23370675145541205543653448177560989373172182111359676920110725806158706206628\
849`120., 2.13409379598805583805012682705329738798273491971240638451315294691\
0324494844221873785419568969841007509113750185181442517461076093022139`120.}, 
   {0.11045373986388208739180189466289786929299630507132496396916163144136767\
7627635378198233176591998804884101239768157780121176624778208188`120.07555151\
368318, 1/20, 51/100, 0.11263875987717833118657087802118941493160440518700932\
31661491202405207398847069205173851957366892029010580601843655102484892750300\
17015`120., 2.319416320460689809676970218208479558836544716081566253855095886\
485883197548657792494403700927717000299800389340793153474196647778613948`120.}\
}}, {{{1047.27673201350621727145307450965628529099269262969664341211069337708\
3772010732545663959955164676950873936483456599508477151099312293380996`120.21\
907993702736, 3/50, 1/100, 0.013420013419609023808922247428583605551500814692\
50501121198590696407351027648591352151221547730542713356218590469102553409632\
7995231439`120., 1.3061114862034220739796522362360800093989129028323417126096\
19984770634194108790179190746094369942770169634415007350201401563351347152286`\
120.}, {1048.3324458858812782979213392450350284791567427577667632453917472209\
29562751519200094323423112784238576909478022456205278986093920852577151`120.2\
1879309590638, 3/50, 1/100, 0.01294287533317003338486494215667626783206209753\
80424268690924675167540098335548135491980617666553127196115115801869397990794\
06294165357`120., 1.314864515941464540083170764414063839368727216217404953679\
69678849482033878494202703968115590588957531975708353139889316179203768024857`\
120.}, {1049.3881597582563393243896039804137716673207928858368830786728010647\
75353492305854524686891060891526279882472588312902080821088529411773306`120.2\
1850702068161, 3/50, 1/100, 0.01244162182821708613587354837740589789471173876\
90512451880841062939432235585599956048147305436842766127265572846968368407517\
81032974588`120., 1.324060556221713087042616473448325355938989881515329770784\
93778797933651338087440581039447610390070489576511428621492852706647865764305\
2`120.}, {1050.44387363063140035085786871579251485548484301390700291195385490\
8621144233092508955050359008998813982855467154169598882656083137970969461`120\
.21822170822779, 3/50, 1/100, 0.011912815383327763077943861082133223195336811\
66705674007755253439157723359036330093876236555697550086424814644057433166806\
332543142762`120., 1.33376308091711987659801339117238813089157572156816885662\
08796619840330241455755288478667393606631188790851210731574751313944391385352\
74`120.}, {1051.4995875030064613773261334511712580436488931419771227452349087\
52466934973879163385413826957106101685828461720026295684491077746530165615`12\
0.21793715543694, 3/50, 1/100, 0.01135212814848411363991199091288541559135245\
46877351378086880404460809851405482359285099696244027333302703996190523575679\
72133303924618`120., 1.344052019262005726226243269777939138231386604459815969\
76621267914570904386121542675072377432866966172981413438516482281592090866394\
0127`120.}, {1052.55530137538152240379439818655000123181294327004724257851596\
259631272571466581781577729490521338938880145628588299248632607235508936177`1\
20.21765335921832, 3/50, 1/100, 0.0107539826034434702285814117241798628446462\
67636989716806607773943533523264583838810080956363450924810151948015957530672\
564441631791432`120., 1.35503039989307039513373139143870460457469637913619021\
04246899337373817813761421559503826050753216664395194047989789112618393964651\
65666`120.}, {1053.6110152477565834302626629219287444199769933981173624117970\
16440158516455452472246140762853320677091774450851739689288161066963648557925`\
120.21737031649818, 3/50, 1/100, 0.010110981320704518995143722024277458972401\
00580952627134547468567637886625381769454659513054642774341292296492787267519\
768883661529162`120., 1.36683489505820306376965678849697070028843754998244429\
90622184010988878016370341680041169776445207227155469482051166207086621898019\
16367`120.}, {1054.6667291201316444567309276573074876081410435261874822450780\
7028400430719623912667650423080142796479474744541759638608999606157220775408`\
120.21708802421972, 3/50, 1/100, 0.009412951521329246285855140428784790350382\
82191327416630915049903352448415141624556834413091471004034368245064314603913\
3376679012606062`120., 1.3796534890358930971083012667113182311686503424938326\
81589817989675342388938158012193323641405473324699793761038059931420283656570\
619221`120.}}, {{8.2762561048719809876987617006737417436601443256833596338995\
29162445129439649689688961339311015738079949803514065772771488108112357007581`\
120.2813245100491, 3/50, 11/100, 0.015063992457095544307003010744923264821917\
88497895290320916331321853854175918281864780147561456674069104912844674856182\
5188671513339118`120., 1.3145912722824355638358489635044827631662855951400782\
75417938988446883242459248440505411197831255186644249479710269270679990250886\
569655`120.}, {8.286730433214960475482676582718307243581976270212889720383284\
39422060019581399771767638906430187605515078749949477385959196982016696232`12\
0.28082455664446, 3/50, 11/100, 0.0145363212747764726456812972180499089094046\
99360122654200124288914889565552109149511238987157640199344433711931637318098\
423744147507222`120., 1.32464039501839021580684193217592561211814081175951201\
89612871836704564186675173589689659018534936553451965483085950442937811783987\
64084`120.}, {8.2972047615579399632665914647628727435038082147424198068670396\
25996070951978305746391438817588014030351771484923774947695831527976917058`12\
0.28032643821764, 3/50, 11/100, 0.0139813877089753321183834706921864667781165\
30506150866112669439792184864741709210945372051030302970915883151214536268652\
484684795352477`120., 1.33520774422383847407024928297597004174807118372828680\
67917544487533199617579338600108210391175681584978032194026618014692546229441\
82596`120.}, {8.3076790899009194510505063468074382434256401592719498933507948\
57771541708142613775106488570874152005552755470352776035799693235786871797`12\
0.2798301443589, 3/50, 11/100, 0.01339528780435074925311097977874354910073519\
94480300660935845715266994774442033096907375068002476407667170831061160269727\
70919899336863`120., 1.346367953572196804911517473268985116397837105548000918\
51593087893204394637548482473927037890162274005491430122836154944645468442600\
319`120.}, {8.318153418243898938834421228852003743347472103801479979834550089\
547012464306921803821538324160289980753739455781777123903554943596826535`120.\
27933566473943, 3/50, 11/100, 0.012773104694309288185175576391602401191634803\
92647833561489195740876381595119980135864794959376815628533545295172227474341\
2951656654352`120., 1.3582150389033448526490461877812494138235064376398449994\
53177885099471588405578524266570634923532031367582266867487826899976603489932\
692`120.}, {8.328627746586878426618336110896569243269304048331010066318305321\
322483220471229832536588077446427955954723441210778212007416651406781274`120.\
27884298911049, 3/50, 11/100, 0.012108499435784374657645095553490322580072108\
76608697100625251572464555564816967375821691867978037319487797755759549337012\
8378095834848`120., 1.3708702304659002818449633769112712705652336549572835280\
45039545101230934027292226877232866275243802865506315231720918174989279835379\
054`120.}, {8.339102074929857914402250992941134743191135992860540152802060553\
097953976635537861251637830732565931155707426639779300111278359216736012`120.\
27835210730261, 3/50, 11/100, 0.011393061587905247036293417550978936904978061\
83133679920140797711828364895149791517075463495841970810007532094652753012687\
2454392167279`120., 1.3844944050195177597403896853016001883061315380698536050\
29742486338845375373147279628099315572293852795640240530823672400425656531850\
663`120.}, {8.349576403272837402186165874985700243112967937390070239285815784\
873424732799845889966687584018703906356691412068780388215140067026690751`120.\
27786300922484, 3/50, 11/100, 0.010615220890333960232782162148957963125736357\
42098713291709081198894485126221967705469419651249447829463305765009095020654\
2896304906968`120., 1.3993089214224493443716018675946795742417418259842833980\
54767622307590300834411741641049287838561929320357678866903432017459951998712\
83`120.}}, {{2.00239579616543362943765460793425304201164406688776944582836120\
6767730225679370781172022465931896695465290065141516115604558838632117246`120\
.27756478748849, 3/50, 21/100, 0.02027469579101909918958145537055103982027295\
11105507086494765790632982895813777425393449330755622743468619815022751224829\
5315051518634`120., 1.3363121096262516215678524060744454086438422792716555918\
91027219181825010252049790803796930791038471587595374293643899890719965290250\
376`120.}, {2.006923058033777285156222449044077570793027293162893772370212089\
164344166518528615700915184989854611548855612037529242596647802240953807`120.\
2766890373391, 3/50, 21/100, 0.0195990919155869698168841877253232111248763491\
54491994599844212360002787301020813323322048827886252762957689070196725277645\
385722169742`120., 1.35062825612229724655255908116898174303773523423468181348\
54822957679494963667083795773435751011874828049155413851151805804606500824896\
43`120.}, {2.0114503199021209408747902901539020995744105194380180989120629715\
60958107357686450229807904047812527632421158933542369588736765849790367`120.2\
758189798862, 3/50, 21/100, 0.01888610617704865429106095857428728836281947892\
04341488147083922225138409243901809304694186281628871411800754579671502807729\
33773674032`120., 1.365723852751928269195676198416604806312629833124368189208\
63170818282802329696012144231892837795748638846843806111986291010728485620293\
4`120.}, {2.01597758177046459659335813126372662835579374571314242545391385395\
7572048196844284758700623105770443715986705829555496580825729458626928`120.27\
495455807365, 3/50, 21/100, 0.01813029545614258622764269259193562259732257548\
76960224865986152236375294767940187799351133556745281053937230529481294458350\
20250860037`120., 1.381713150020440985212363003317408817378836409605131565717\
03017512012393640537370726213467367380226329209274897551040215740838377726179\
5`120.}, {2.02050484363880825231192597237355115713717697198826675199576473635\
4185989036002119287593342163728359799552252725568623572914693067463489`120.27\
40957156266, 3/50, 21/100, 0.017324794382644967422106938712047563434285817009\
17951197580645601031644797189358229723026270886989066208490807439771581492610\
2428051731`120., 1.3987402596870718952113660754017840034867004317171580024338\
28422971201917434272477805143766024782752476564666485137132012697892959671317`\
120.}, {2.0250321055071519080304938134833756859185601982633910785376156187507\
9992987515995381648606122168627588311779962158175056500365667630005`120.27324\
239703806, 3/50, 21/100, 0.01646073876810106667369176261008957337137674398625\
03385354212110912345986393214743529864178067010532538901572716284383491173581\
84766043`120., 1.416991259522739707822190514861706195174189729261835016499379\
573671247251839258506575881363059739781273027211246014485026060262699090502`1\
20.}, {2.02955936737549556374906165459320021469994342453851540507946650114741\
3870714317788345378780279644191966683346517594877557092620285136611`120.27239\
454755534, 3/50, 21/100, 0.01552634976871780030888617712540233326912759606256\
26414577947384073006959920586187958748721694959094227529150376177786813467777\
80299566`120., 1.436713420262209628619480058982437783508670484463907813094457\
111620121450601760804280614523888104659098149579764081644690118963526177048`1\
20.}, {2.03408662924383921946762949570302474348132665081363973162131738354402\
7811553475622874271499337602108050248893413608004549181583893973171`120.27155\
211316709, 3/50, 21/100, 0.01450539787533789718324304909982360779895363250882\
75486000756617107655606466667528528742019011396747236804430414403107103416221\
88229486`120., 1.458247451228204965960018992436747844953438235900443940858066\
211336683399711803261115162156859001698814782306517081301177577056500699201`1\
20.}}, {{0.732567661729815147655549204057201896463508111643613012164805834147\
329286445262676285677747807044273191048235582717424829800460345613191`120.269\
72611767275, 3/50, 31/100, 0.031876053164785273022260008978745886497933112831\
99332799230483457707080421036046039879114648800627840271199626421566443382580\
908466838`120., 1.36699852570279059273405722354550937369761230886060504231664\
9260585149760070368320483796667277782025022350986741710060821820246058336863`\
120.}, {0.7364882577600480149201606632192678686649250529237224221761415439859\
87131473773927575343804464817239936870114359937921215221253375558425`120.2677\
4031235928, 3/50, 31/100, 0.0309356905511626497494148526391485592510586480794\
96624812375801591894355661114858625219433770944358946408465376842419701198575\
333147955`120., 1.39129059714806543174865417399649122449041479109146834690128\
0791407550124450419263622920849923328455307030901678758110959525251414694397`\
120.}, {0.7404088537902808821847721223813338408663419942038318321874772538246\
44976502285178865009861122590206682691993137158417600642046405503659`120.2657\
8443338714, 3/50, 31/100, 0.0299353113174067168477130505545402951295682610150\
60458621482279869752047437642047093538124829475960539345261826331982546800049\
145816744`120., 1.41703561867165117456756487219864519212858590631165140520743\
5573781593807617366735275055776118037042277389485723268015588809932481583996`\
120.}, {0.7443294498205137494493835815433998130677589354839412421988129636633\
02821530796430154675917780363173428513871914378913986062839435448892`120.2638\
5778993053, 3/50, 31/100, 0.0288657884552414881891351119227095212567796264436\
78731485940459541728001523490247795088380453649176192329664516456703098618331\
783996741`120., 1.44445542661338018676561468997454738288385150589714221526104\
2800724064928964485161210076066164543250298036165651363180751315659138412726`\
120.}, {0.7482500458507466167139950407054657852691758767640506522101486735019\
60666559307681444341974438136140174335750691599410371483632465394126`120.2619\
5971281395, 3/50, 31/100, 0.0277155570772444089984556983510483050040892442918\
77754647627975623636123627917919924072787576725764953187750685036345186311288\
498407844`120., 1.47383081397916280047781525999694041931509210427479698229310\
1238523881382836031496893070773812711002238268320018037514117607656554498142`\
120.}, {0.7521706418809794839786064998675317574705928180441600622214843833406\
1851158781893273400803109590910692015762946881990675690442549533936`120.26008\
955365158, 3/50, 31/100, 0.02646961417329586976228182258014172250920682843047\
58174295269180089773122502765626912003655016777420470814988398300048476535175\
67736827`120., 1.505525639286724382615701723210325175889158993352742304023723\
707163307428158446298617787384096447547021969236764925066530267796988690517`1\
20.}, {0.75609123791121235124321795902959772967200975932426947223282009317927\
6356616330184023674087753682073665979508246040403142325218525284594`120.25824\
668402782, 3/50, 31/100, 0.02510792539053785356807511877420435956541261664876\
90507496885013845360380363714199842816044564039100106322282208899052478226793\
78412867`120., 1.540025195623868418483034594234933410592159686607158809414576\
082479057597402995888022416285772625429174537365922741878282181942826578344`1\
20.}, {0.76001183394144521850782941819166370187342670060437888224415580301793\
4201644841435313340144411455040411801387023260899527746011555229827`120.25643\
049471729, 3/50, 31/100, 0.02360274538350441675520382203425126759137582502491\
61443873462161826082935482337862273469710750093244510270254085874093926148866\
08525702`120., 1.578000687709078640866514896150678193933220195842001801505816\
036492903458028814725633650569136787694233893641916557305133364181794709774`1\
20.}}, {{0.290224306345900328768633683074378202519413210225251089989427011616\
797250343918962218983187237276148653281728249720566413322820747355699`120.238\
02381962021, 3/50, 41/100, 0.056755355460665359758670211617722407987914555430\
92159097898708340940177917653738192789039194016420099857944210268859029905240\
1796355529`120., 1.3945879027085242851392538903893445673842996341187699698359\
94769212083099817650636362090023429460509660716366897529471116923488062235699`\
120.}, {0.2945587246170850757186264215734410260307691888507367070255491003512\
02584813841344339016693015095381869678777300813001347076164830026668`120.2333\
8410396967, 3/50, 41/100, 0.0554841225539524655725650354885492707857455560309\
29945220807931483052200921560463637693885315126235344495995459743050905147668\
496728935`120., 1.44035187336353072886076994308717120034641209749136122548418\
799798761501047163855068545090657665179817674943188786627488617382876738805`1\
20.}, {0.29889314288826982266861916007250384954212516747622232406167118908560\
7919283763726459050198792914615086075826351905436280829508912697637`120.22892\
589530441, 3/50, 41/100, 0.05410818966286040678004900983296880962784923683544\
72334923552638342696250813764886944504446450683244510677635485328096919825328\
56981603`120., 1.489161150268978651862271548981853722265724097988480896523123\
929961630486963775456474759927829870816918205058386622332689223225378863988`1\
20.}, {0.30322756115945456961861189857156667305348114610170794109779327782001\
3253753686108579083704570733848302472875402997871214582852995368606`120.22463\
852531673, 3/50, 41/100, 0.05261014094683928140305568512620600880438752513370\
44493750788567936132126259973865879697644836024477531873272640353186412785469\
47372444`120., 1.541515664297955390943125431969631112994428756281857069115177\
895891419917955985119940493601283665421427208149094307845665026092544573307`1\
20.}, {0.30756197943063931656860463707062949656483712472719355813391536655441\
8588223608490699117210348553081518869924454090306148336197078039575`120.22051\
216136394, 3/50, 41/100, 0.05096763897985023595423783037423942136226750728049\
17405602304518661417905948528023934392832509243646472002006323703399298827103\
88455451`120., 1.598052499501613568410942674071198537416703112047191575196855\
365275539273016328066554311392901191744431369510763904541822934166065432718`1\
20.}, {0.31189639770182406351859737556969232007619310335267917517003745528882\
3922693530872819150716126372314735266973505182741082089541160710543`120.21653\
772486177, 3/50, 41/100, 0.04915133635363796501352003178491742988658994055805\
24795290464395743224776563556570878908925602476526049778099585859004065542233\
70353364`120., 1.659603024502787509052430601396306027463758993082415815333241\
401367120974283064010578410056532931929221505192933384136800107488557176309`1\
20.}, {0.31623081597300881046859011406875514358754908197816479220615954402322\
9257163453254939184221904191547951664022556275176015842885243381512`120.21270\
681919545, 3/50, 41/100, 0.04712152146475215396907936503047919160008334245427\
87518652210317675840117939384297113653492124029176563479577169933244774806258\
80862141`120., 1.727284213426071105411992879494261680563969747669883162702856\
179846798282609423213607440303169510686612269648634431486104149861114372327`1\
20.}, {0.32056523424419355741858285256781796709890506060365040924228163275763\
4591633375637059217727682010781168061071607367610949596229326052481`120.20901\
166586196, 3/50, 41/100, 0.04482242854145457232524771354960722589437661637629\
27979128582721789345917551156497697643560554547210331829402146620485803357334\
24495843`120., 1.802652791105208078010683892437622835224069266196303438007251\
748524256508059040227483782662362848243996315280049775281284470924273346662`1\
20.}}, {{0.106001064309458662624601803158363204633271404908522576279819630598\
019776992285418910512336480830088394440369303023217390239048339621238`120.155\
84966127494, 3/50, 51/100, 0.111927436208649860360398386197727201456219274656\
08241477155621774633720011991909416489653979822217654913927232078576067639049\
9120619811`120., 1.3906021318412374705489774596571961408795896963551331401483\
38233796968250635235335641286928259723623138127329322234013113566290616359132`\
120.}, {0.1105861900371420023741235256742147446889306999939093384415209049033\
79048178055952225775243247475522061998909312358219954630936779018255`120.1481\
450475157, 3/50, 51/100, 0.11042766398939267176225283520680594460740360447443\
84492339504714725704401252779501353757780971485991379850592149491853132640323\
7637403`120., 1.4804573940440777925940417050202376740910808618489945003958457\
89553439214306255601371761521333180918386163152165549215657789375002250754`12\
0.}, {0.115171315764825342123645248190066284744589995079296100603222179208738\
319363826485541038150014120955729557449321693222519022825218415271`120.141172\
6953056, 3/50, 51/100, 0.1087454979384208723771706983417307124855272879738715\
72238383429505682510505191090595148886425712347515565486719906786319109740167\
329835`120., 1.57643168884646568302676333341472459592242644900508838806353858\
1703632595618176197644936710211852204912038361073828640639541420868690027`120.\
}, {0.11975644149250868187316697070591782480024929016468286276492345351409759\
0549597018856301056780766389397115989331028225083414713657812288`120.13483216\
335206, 3/50, 51/100, 0.10684659935298383461322024676842177733670613124213651\
24679714003763438734121432060883373588918092710620614585181005523124298669483\
61448`120., 1.679642623356904921044120895425904859484214385932037553918689543\
683678938024825790629672481378387418129539179554106270717179231393503163`120.}\
, {0.124341567220192021622688693221769364855908585250069624926624727819456861\
735367552171563963547411823064674529340363227647806602097209304`120.129040699\
7891, 3/50, 51/100, 0.1046859546290207367140351598951602134356348010181297847\
18333639581299562105657638923468076036460968673070863732002247958049916205564\
704`120., 1.79152336081025977726500981550475494971549265384520048558394065439\
8581384694822432283001438652195537900183558340019086181742500346742746`120.}, 
   {0.12892669294787536137221041573762090491156788033545638708832600212481613\
2921138085486826870314057256732233069349698230212198490536606321`120.12372948\
894355, 3/50, 51/100, 0.10220308286616098830682004945579225727237704649533282\
77653383659336387922998509649170776011504546734923387220159794127680545536913\
29462`120., 1.913957324859514923637254188121227590110533883571040763557809420\
566912140302857127080378644945916392708949251047905460024961637496827321`120.}\
, {0.133511818675558701121732138253472444967227175420843149250027276430175404\
106908618802089777080702690399791609359033232776590378976003337`120.118840819\
85437, 3/50, 51/100, 0.099314221898056992001534115969473451015379343322937984\
29933022956029771722482901321804454916898830040791959928473385800072783580324\
9965`120., 2.0494947466700966708179075626547785219533499088353534613390756202\
58819854349528091924793776750671784969503538352373588847344214702509482`120.}\
, {0.138096944403242040871253860769323985022886470506229911411728550735534675\
292679152117352683847348124067350149368368235340982267415400354`120.114325921\
59404, 3/50, 51/100, 0.095898864800541054895668712741216997922747714394372370\
57452030687936229204046267418473537300695144053556130256343152941518260814832\
6914`120., 2.2017203595794580174932686416648230390024800417247325270526493427\
22312908672274898996584536111281800850316633907436195492745815124840677`120.}}\
}, {{{1164.872171420448536286852966005251481964224751463132851227644109837635\
450737228371578354825290517155729623697251832036902353914685889367338`120.218\
6659640966, 7/100, 1/100, 0.0129420437426648233164806984950940307759109709329\
61032734599916294433944840826943629899579701550115266142061496738944639232590\
208283364`120., 1.31467472876807815303458974696132995538208605224214656095354\
8073804273320517958438484673501547812953354953917851133721822283908463471553`\
120.}, {1165.8740427708971058850256605981368260483085536457739552701146373337\
09974725675331754029380527391223571425433170250336718402526224574227858`120.2\
1842177282058, 7/100, 1/100, 0.0124773856877583576252956103172923645925379968\
19952175162558840777325768121501451979890015998978937168112608340062624715324\
22802643349`120., 1.322613889501703870103816285314277054900156457109370517551\
15236530332688399158732919521783701567785214358431418398981092076264154699545\
7`120.}, {1166.87591412134567548319835519102217013239235582841505931258516482\
9784498714122291929703935764265291413227169088668636534451137763259088379`120\
.21817813773772, 7/100, 1/100, 0.01198959728117353658734091050413572396845202\
80909503529333691754693400292260378438098473052132487750803542558311005466104\
41913816108284`120., 1.330949453238645427519199062923213132336526195679518371\
05111263160918785871879467922294866388411736502690437447757499716552169954184\
9398`120.}, {1167.87778547179424508137104978390751421647615801105616335505569\
2325859022702569252105378491001139359255028905007086936350499749301943948899`\
120.21793505691176, 7/100, 1/100, 0.01147538985695654138218617977822034852801\
35358309428849070900028064329516567976229196190387357205510041930467009522116\
44045811431194767`120., 1.339738042570176468086284195141248582020361712109754\
24991732757868721154007317047067707295718212672606260445626832746248503420972\
2042847`120.}, {1168.87965682224281467954374437679285830055996019369726739752\
62198219335466910162122810530462380134270968306409255052361665483608406288094\
19`120.21769252841551, 7/100, 1/100, 0.01093062377500374810641095300075924971\
49493575661393642298230141065884260611096497054123266657526556124294129811763\
15614496077092149202`120., 1.349050944341738123126437921828249614047747662796\
40451242848610822464306268027061406856770500146763649376783578265961513935359\
6901155956`120.}, {1169.88152817269138427771643896967820238464376237633837143\
99967473180080706794631724567276014748874949386323768439235359825969723793136\
69939`120.21745055033091, 7/100, 1/100, 0.01034996511803760175114519789466732\
63045839075321944160025984174887232013486227688222230626001193710130621660161\
46186551744010685787393`120., 1.358980027673730776898951352934020111357194409\
85374166313719655316847941960128959559552976373721084956560801453871272207467\
6895436919032`120.}, {1170.88339952313995387588913356256354646872756455897947\
54824672748140825946679101326324021567117615627804341127623418357986455839179\
98530459`120.21720912074893, 7/100, 1/100, 0.00972634095892641280439847742447\
22490129703220785353164381805113908649449724644723177323240801587612128264756\
31335872020779647529313033`120., 1.369647135003470199169333918409411812651265\
28259042417705543919701873414339109048804284047732023692235509572914352869653\
9287435689555486`120.}, {1171.88527087358852347406182815544889055281136674162\
05795249378023101571186563570928080767119486356306222358486807601356146941954\
56683390979`120.21696823776955, 7/100, 1/100, 0.00905002673892334692062266111\
77332697863838980961938148712082597905040115986677986400838996095629009054409\
00515634162839022802615066168`120., 1.381219816576136739353371840770192958920\
22357272425638010282899367823961432537589478476677702184596207458772110023732\
1291499603967800587`120.}}, {{9.240797808986441500383550062278383248729929488\
68136526112676521244172745555140672531091858437408539698162486346143830098071\
2473030747942`120.2806083448141, 7/100, 11/100, 0.014467188631943109486084554\
22727875680904979224788207136448312713135263623179003031470246371220411825410\
9516114752995646136226275822392`120., 1.3233424581670205821463038126289200199\
21968289231953951464566278070878732625517647544749106473212074565324609432055\
412463356534553367889`120.}, {9.250673883838936566376067193646862451546333082\
16546309785461003099341874659861694729458385362226400220270874366876663383814\
3573064596978`120.28018748864251, 7/100, 11/100, 0.01395434008967850759179010\
04854184263035089807400879208329858898149828656915763999473816924799176620477\
85241348957340629131309982466933`120., 1.332405203189411800678070518196658137\
65154102973771910191332593988405571329650852280741499988953940704107835833757\
5506798950928712572068`120.}, {9.26054995869143163236858432501534165436273667\
56495609345824548495451100376458271692782491228704426074237926238760949666955\
74673098446015`120.27976793626651, 7/100, 11/100, 0.0134154663601269061174354\
37317908665903313714087347162364388761792049670997582766335543913445417668083\
164139247232817071383814034748274`120., 1.34192804344958014934517853135054575\
45472059069334418013621627786826720346390284570954756268727867829291869704898\
40650442199375340478066`120.}, {9.2704260335439266983611014563838208571791402\
69133658771310299668096801328693037391261914392118621212644876504083423299553\
005773132295051`120.27934968144193, 7/100, 11/100, 0.012846853146109922412381\
13242788200471385424751752599626859059850356183993907812005597824425582131507\
0057847563177700452146141723683769`120., 1.3519769830982618234305836577789419\
51895348232252171476887104944938732065038542467554182563889483506228164511764\
524961589467622516941777`120.}, {9.280302108396421764353618587752300059995543\
86261775660803814448664849261974024761324557966136679981786596038429075163241\
0436873166144087`120.27893271796563, 7/100, 11/100, 0.01224382369301342644522\
50849975214392044531022554696311945398058378206618202605075948722510999078664\
383892776283646558016298296149238`120., 1.36263514432695912530176307140542299\
16685675510211221199145858411326348796714948446874962176914585341963748481288\
76080201234049515813089`120.}, {9.2901781832489168303461357191207792628119474\
56101854444765989305200183910787457835229244930614978423087044264498079965267\
867973199993123`120.27851703967501, 7/100, 11/100, 0.011600350249887234348361\
79377057082175485110598843019827364057230740309503382257976649255692685698799\
9217408658995271613294776203910936`120., 1.3740096802374464294302800412879895\
15918233307297738626113356509740819589932252016992112646874070026235175848439\
504112278775209163077046`120.}, {9.300054258101411896338652850489258465628351\
04958595228149383412375187520183466805721291019986315702830812814470540829812\
5299073233842159`120.27810264044778, 7/100, 11/100, 0.01090843747024844190338\
84092413462012397149169074510109028421877587617484529432289364733772626936700\
51676629981082061733411828240459856`120., 1.386242746111966880554600123804759\
04840153844563154205482216127654794474277600429451282916975218488906543541658\
2365146352962976643988406`120.}, {9.30993033295390696233116998185773766844475\
46430700501182216789423035664928818782791965754691113356335292120249127366309\
82730173267691195`120.27768951420165, 7/100, 11/100, 0.0101570892377197427692\
23874480242845227343633847891503955521634174486032423025621157044611942304538\
796765855696066812493255714387155945`120., 1.39952988415809644821593045793504\
05073368772250454641901128603471516719017685278567839607446258903083544652853\
38006426214798281493596801`120.}}, {{2.26086802736163199532645113976744639179\
90250243402972313950467177243187617946912438049537660107602512190908872672121\
85615563964153379693`120.2810741692535, 7/100, 21/100, 0.01926545965955500735\
54862153206033010926565242679432480041726529103720868326831804146037153062024\
16556427763574014738675409387180509374`120., 1.345902497174692556803145073073\
58043513429477559527540915707689928259503608658694385811043602275617635016222\
5599731022047257437989764364`120.}, {2.26507556227557163000385164695495347404\
41446508789563112116476868983057726275181067107612223329718226192106839656564\
61276870921725319215`120.28034051828473, 7/100, 21/100, 0.0186106739086268593\
20306370965673150579830289054914983812506603694243077873936221122662761050869\
901329739256342896798844044298560065912`120., 1.35863180228721138983950018614\
50633833209382021489112936925647223245774736294300869441668188754870150744483\
46161721154497622441795769359`120.}, {2.2692830971895112646812521541424605562\
89264277417615391028248656072292783460344969616568678655183394019330480664100\
736938177879297258737`120.27961081827118, 7/100, 21/100, 0.017920616014056926\
50938945068521221196105239689276019565582560538858394874355434956174089877676\
3320942295811720668790728864490854307597`120., 1.3720393372527243268614772561\
72667512144641995030651810449055632181071579675458836329478302400374404109605\
413155073987591631108021449649`120.}, {2.273490632103450899358652661329967638\
53438390395627447084484962524627979429317183252237613497739496541945027736254\
5012599484836869198259`120.27888503636096, 7/100, 21/100, 0.01719018262406135\
69934549961336430015419697488519620799321851700564568008541903454166502754892\
84852985292817586712207901481056907725117`120., 1.386223839694084298839714274\
39877763317506980397832045780962241517115877888224115634208260920731816099639\
5300495834917520001680659456283`120.}, {2.27769816701739053403605316851747472\
07795035304949335506614505944202668051259986954281835912996065368195700740609\
89288260791794441137781`120.278163140076, 7/100, 21/100, 0.016412940639966333\
58352900642331581632348758435111742983152364614778085339003538477250675767082\
97491983165279068041614906844104309475`120., 1.401309786913522109263280382184\
84464666793562058317940621078071459353670770541853978434821401969006923269319\
0845318221427971169813036708`120.}, {2.28190570193133016871345367570498180302\
46231570335926304780515635942538159588255583339910476218181082196898707594335\
63922098752013077303`120.27744509730653, 7/100, 21/100, 0.0155805889253309250\
92177861363429398891595126769436672524273714914422781965432091057313708868715\
700548619289101325037972084263710747485`120., 1.41745781636684533472532788941\
49464127522227985871183950905747234887499336048302327591439779082054041676634\
9920835295655478157511957924`120.}, {2.28611323684526980339085418289248888526\
97427835722517102946525327682408267916524212397985039440296796198096674578778\
39583405709585016825`120.27673087630566, 7/100, 21/100, 0.0146821035419712861\
71588089291490075049928403469393763220846902177521947402084903380241019188936\
004515848658887275731014303108941316238`120., 1.43488127263797411313141141912\
59329970423794739413124186222303509357524026749358144875674521499994074570246\
14170847199823046097090599319`120.}, {2.2903207717592094380682546900799959675\
14862410110910790111253501942227837624479284145605960266241251019929464156322\
115244712667156956347`120.2760204456843, 7/100, 21/100, 0.0137023046355955629\
95390188907822314141648366938595231423580372409228827670018868929552336107925\
008775030731369845528961422351634446478`120., 1.45387395048888026536129643322\
08284124206635029063658318222254511583921751845354371048457608202043723491264\
53214034316568818276558617444`120.}}, 
  {{0.84517476183558840214169491037089288077474660905457422432998828809697112\
9116855660601202694279054478420685498812723886520724064366996167`120.27339697\
543512, 7/100, 31/100, 0.0298075499478947818377629407398657916738240607620109\
08855660314483547690385794439556827312200596785012695121361563828012702910954\
412535`120., 1.37934266527326173708655880405584625366020137968768679853143275\
0069354557598756945746137924538951903449018416583223199908129795562012844`120.\
}, {0.84877234105808129607175386572845790421675058749792778388382227147557258\
8067127254557013927302357279293018824321366339081642037773842826`120.27178613\
198343, 7/100, 31/100, 0.0288914962577603464169982863088364728453388904426897\
82025439005683167993674343648049781404689905656508390952031784913107828465155\
008528`120., 1.40054813798918683580074831574921826529061795109985154122396185\
7303991310592747747338181659945643028923782690080764020831178353027654076`120.\
}, {0.85236992028057419000181282108602292765875456594128134343765625485417404\
7017398848512825160325660080165352149830008791642560011180689486`120.27019476\
391013, 7/100, 31/100, 0.0279195798327589036386956660932636908448967714646441\
95210919542347392561998793195775851441251340674839422238208595136321134998187\
378117`120., 1.42298420126229843717957656631281181058724077196609152253419198\
1446535808736775243319686074851053068662035132624393581367781139706210421`120.\
}, {0.85596749950306708393187177644358795110075854438463490299149023823277550\
5967670442468636393348962881037685475338651244203477984587536145`120.26862250\
965381, 7/100, 31/100, 0.0268834246972329405998679744617868431481914279937109\
57843019503962987443268277220542128691773298056436381853459537869286014973026\
55185`120., 1.446836256652158395059050957337886350469622511554563611105376650\
462452271746759606230857987251697968106792968409855966465385961483567761`120.}\
, {0.859565078725559977861930731801152974542762522827988462545324221611376964\
917942036424447626372265681910018800847293696764395957994382805`120.267069016\
78784, 7/100, 31/100, 0.02577243460856019148762244232944079309189056321186125\
45270823084621662649297383858489885882437239608128955575037961054033249603536\
98562`120., 1.472338695136840903142655287642934374738598441409367322334298398\
35543779737708927562565297024970462620481119650128834167923574144107533`120.}\
, {0.863162657948052871791989687158717997984766501271342022099158204989978423\
868213630380258859395568482782352126355936149325313931401229465`120.265533941\
72687, 7/100, 31/100, 0.02457288601577459724807141746196820493976069902979712\
80033132507449199715293485980132095847975861080485775418454523516232175534793\
13317`120., 1.499794867593230382109695572017863687879508123230252777165073198\
240899171405073651455774239861559765529761116923238194214886571448936416`120.}\
, {0.866760237170545765722048642516283021426770479714695581652992188368579882\
818485224336070092418871283654685451864578601886231904808076124`120.264016949\
44478, 7/100, 31/100, 0.02326648475668842380123688255505854973553171183268392\
05607103675474454064505266036884570453872026290790978212189494003438641438556\
88881`120., 1.529608845066817542515213736940463423927166538407408341260902760\
90741713142293201283738568962804236007462129953743164400689536855105563`120.}\
, {0.870357816393038659652107597873848044868774458158049141206826171747181341\
768756818291881325442174084527018777373221054447149878214922784`120.262517713\
20368, 7/100, 31/100, 0.02182794106918734683947308955237171068213839999998640\
41655655799009575838694352690567193892729985266519419045795728414982539148764\
77162`120., 1.562338751476410470675677126994832152789779043281802351179687655\
643983240535097551760205756080236893456194538362145317456061197116460677`120.}\
}, {{0.3477113305534356810316872141003540244760468035912282194249565592289225\
31019322614697688900843456846223500924451050105128545948652067769`120.2473846\
0931857, 7/100, 41/100, 0.052001521977860247476185932296707691284284901074567\
11670968513043192790605324149512086328891615687245402946628026574837752996511\
5505175`120., 1.4143399780532874886271393349766415081267999827528517732865425\
50613008914090014751907658222459480011207466341763639967354033613101500592`12\
0.}, {0.351723270738362731756815278921815696942510633625667464912914321838944\
123931048751432439686966464211260876598635592880489324061529765181`120.243598\
61749204, 7/100, 41/100, 0.05072641904885060965450826477264430264636833589148\
12965961588125678564883212693653110691554879611466843176640788514759659737155\
67928893`120., 1.453712821138599231409893515485085318692297475341010919922688\
869215089588073812114838696819656831095502600767840986136565505104932265358`1\
20.}, {0.35573521092328978248194334374327736940897446366010671040087208444896\
5716842774888167190473089471576298252272820135655850102174407462593`120.23992\
964662614, 7/100, 41/100, 0.0493541069202569651920977167029134987963930740608\
25020912690117097211181477626258559597884384764392408011118853658234475442024\
005528498`120., 1.49562553155122536855150258354087292351429737004061797083903\
8172208272394146492393743363371011424303856540933666608514124529771255792328`\
120.}, {0.3597471511082168332070714085647390418754382936945459558888298470589\
87309754501024901941259212478941335627947004678431210880287285160004`120.2363\
722287273, 7/100, 41/100, 0.0478688529305007089326634872065217440064781320923\
63484515747052299566936299811709441109200033773363819289534672465930784218673\
474868857`120., 1.54048579080282920734236292865670190468249268777577281248000\
1702698756322606767869180309279289778485541568675979780514680812930263970104`\
120.}, {0.3637590912931438839321994733862007143419021237289852013767876096690\
08902666227161636692045335486306373003621189221206571658400162857416`120.2329\
2123832817, 7/100, 41/100, 0.046250559364706648255618299247260947652792406073\
78639694890434481753520829422860516832069056644365196933506902591535027394664\
80532439`120., 1.588812003658465142409610538775292178352858834123953309550645\
974180337845589895656376251414870241562035687288722081220810189137071431086`1\
20.}, {0.36777103147807093465732753820766238680836595376342444686474537227903\
0495577953298371442831458493671410379295373763981932436513040554828`120.22957\
186558818, 7/100, 41/100, 0.0444729320328497143878259312298858371823537942194\
17056150855776140062932137747227598294845000069477415819153634630928434619341\
89533509`120., 1.641279135636246127614643773057250375860172165863616928958243\
022502943833627484686249075213783256627248055957828571490120322977351262827`1\
20.}, {0.37178297166299798538245560302912405927482978379786369235270313488905\
2088489679435106193617581501036447754969558306757293214625918252239`120.22631\
959193045, 7/100, 41/100, 0.0425005472229423101981151248353289606831684072098\
62603379421440843065843098367046109736229100282769328903032820422404127757241\
49930882`120., 1.698791872212635635402365135731812441973924407735083872230131\
392439749457854310477403356688868646337278937028184622368620236582781231063`1\
20.}, {0.37579491184792503610758366785058573174129361383230293784066089749907\
3681401405571840944403704508401485130643742849532653992738795949651`120.22316\
016793638, 7/100, 41/100, 0.0402838909347491303108578072996113444837649491325\
19195627267411945578229797154931679323184951141676129568870701646176360279088\
805563689`120., 1.76260791885919763714394759445196900679114569192803942698020\
1003552370072619692493471403840002078767606270738438720897625126625263936154`\
120.}}, {{0.13488999477622476351196568058306356297007709715966574904984683027\
3841657819438450797262617696342751386125865908751126411406035338087413`120.18\
266596460359, 7/100, 51/100, 0.1000805580216063455797260536736135755488621081\
61785613141507664236775783215338601136495114836870536525073648784450312376729\
114088383497`120., 1.42874680555531575886713591974897584230476214319163959066\
47586349383003011239653812560696677754585468932270944605574867346901833124652\
28`120.}, {0.1393270035171711192299008350106181721281633018319025449356932160\
72314253655016664621336956350029658925384903842860685782048308157817348`120.1\
7549378553241, 7/100, 51/100, 0.098494747127772538947581624863747212505649485\
71198321100082114903459275774336778764458895403068053404254254801913772114619\
5321886208703`120., 1.5051529102252204887511496919144099925021152196082468528\
98541773970825240761713220637831919318522996393958750436528839427630645045164\
843`120.}, {0.143764012258117474947835989438172781286249506504139340821539601\
870786849490594878445411295003716566464643941776970245152690580977547283`120.\
16887034572133, 7/100, 51/100, 0.09673760971081048279830432982236256319597434\
79863780305231142865781754592460523655644573431621173494289225088393004587083\
44101910880038`120., 1.586745139770285874567243355366401107419000516623583784\
64547326692472216261812469223265436890089572481452563564067027131538350054168\
2182`120.}, {0.14820102099906383066577114386572739044433571117637613670738598\
7669259445326173092269485633657403474003902979711079804523332853797277218`120\
.16273430052915, 7/100, 51/100, 0.0947780607245797124232796951049182505221155\
59931880624676712952474016707110345109598478900855852891035451777288887682005\
361473910216436`120., 1.67443669460010925152549940565158050381415110307361012\
44810975866641219167546739689348060086804398271612736899701013988101934380399\
84736`120.}, {0.1526380297400101863837062982932819996024219158486129325932323\
73467732041161751306093559972311090381543162017645189363893975126617007153`12\
0.15703321036975, 7/100, 51/100, 0.092575636759129084466486247291499675397435\
56509495210128639150885842755968396275738782878944583052366985737994019889388\
1831256393053188`120., 1.7693967124842942699047936145636690569379961864870547\
89399846468837505672392575017768911680030494140861729971481539532663435074054\
459677`120.}, {0.157075038480956542101641452720836608760508120520849728479078\
759266204636997329519917634310964777289082421055579298923264617399436737089`1\
20.15172196732587, 7/100, 51/100, 0.09007635778987223201472902907888831760501\
10961655457510504221066667313283144996372480423318136183357957645411458270699\
72352766379198298`120., 1.873158613687370354934879969936390458889249137501243\
02649129398042112048746917195095949162714308215462203690850443077609763923693\
0092906`120.}, {0.16151204722190289781957660714839121791859432519308652436492\
5145064677232832907733741708649618464196621680093513408482635259672256467024`\
120.1467615465407, 7/100, 51/100, 0.08720601215120950684028238200664801816679\
19884134870043195796958968462352716555700344766138829049815290995149261521632\
80602203898150554`120., 1.987793946239218524991274828193857068935267742076761\
08219822881299894422165979700045398550022499374867362642410947893151980500411\
8478781`120.}, {0.16594905596284925353751176157594582707668052986532332025077\
1530863149828668485947565782988272151104160939131447518042005901945076196959`\
120.1421180062446, 7/100, 51/100, 0.08385864395931001967260084473774776416548\
69580738253810823396757830993028939513085984057338507332664758540504589769478\
57039252210378183`120., 2.116206989693112597404843409485945800449772312884558\
26743884662127792401391105322045534196675614120912271653056366533632337328463\
6963679`120.}}}, {{{1277.6732681105727191127661734570093485799845773322259591\
97767426003643334641479359729345219604357995168841800319872687368234258528815\
575977`120.21821104888073, 2/25, 1/100, 0.01242223702367182160027360586102024\
28924152304000256398429382490099902118545688600872748057197691598132956750402\
97474529324504990918197`120., 1.321284866432960581342885586569778740885788150\
96384497844655624315341181592536397041376228912952361859380019456017434232363\
3549240449039`120.}, {1278.61610851329919407444532552378687389637068184031429\
16477546887789960550228259479077339060919288014249722485946773053830376638332\
93083077`120.21800205453562, 2/25, 1/100, 0.011972431771603950512700776902860\
82809095470261857248275276711521584353527225130022656095284986798213773407744\
8070530444734420510093817`120., 1.3285001511828767381595316577490837124008542\
27729362444541805383355773600985934293624171053649109877587720427779608812682\
080843575380796`120.}, {1279.558948916025669036124477590564399212756786348402\
62409774195155434877540417253608612259257949960768110269686948192339784106913\
7770590177`120.21779346848797, 2/25, 1/100, 0.0115005359140440864285941288584\
27404037927773210259761653800180563806705304607483478061738519554261858414196\
854349171993903798775386298`120., 1.33607134417195146897910378878531329019882\
35842486019480611785620843911377878245981800003434237012433861059371219615557\
83495316798768229`120.}, {1280.5017893187521439978036296573419245291428908564\
90956547729214329701495785519124264511279067070413937233145144286541412644474\
442248097277`120.21758528951844, 2/25, 1/100, 0.01100341537203247385564932220\
12353114481536615667694262103622372769382009275545515568789536089566350174585\
21681865137700796102959757531`120., 1.344049152008095598991720027091584603027\
42653782962851546561375397646719430457039857182660306392543494209040005647845\
6107631948967662165`120.}, {1281.44462972147861895948278172411944984552899536\
45792889977164771050542161668657124428999655546412201933635934190911594274478\
79746725604377`120.21737751641268, 2/25, 1/100, 0.010477125714642550865226390\
48673965612659425562262749534501749243302212200508237521375027193667170299247\
8057376129148301628003099876129`120., 1.3524974024147414282952434168340852077\
56304354550844206538686498130342687870247709667967653223850904559832366551044\
975895894257678675218`120.}, {1282.387470124205093921161933790896975161915099\
87266762144770373988040693654821230062128865204221202644949404169389577744225\
1285051203111477`120.21717014796126, 2/25, 1/100, 0.0099165853627438929946671\
37133192787798368602781422532858178080437710326477090956428813660930707254214\
35452064935894936217687391505883`120., 1.361498337421074701023011416172536200\
23475777072177494472825670032281758693429988654045937049877099737585004596963\
5941512934018365552547`120.}, {1283.33031052693156888284108585767450047830120\
43807559538976910026557596569295588887996773385297828327056244899687003954570\
54690355680618577`120.21696318295959, 2/25, 1/100, 0.009315057088594077162015\
79668527926256889580665768814413743673746832279165545421193222122452314794435\
3891040567300972597455191874519046`120., 1.3711610121917472055791748105248901\
89336906425834279071271003075004775776879741995206807397545976526981864667055\
312724389062369358627041`120.}, {1284.273150929658043844520237924452025794687\
30888884428634767826543111237731090547697806602501735363896175493824350501347\
1858095660158125678`120.21675662020799, 2/25, 1/100, 0.0086632794106298402422\
01319193515068396301406143386310322472596336355843889096398482770802319883066\
18355077932401894507658420403185962`120., 1.381635365910733722226123448918125\
91315502026044529283100315302753557317596783617433524202279487506972223535587\
3710937459342449748130168`120.}}, {{10.16583296119067698244596603618089820503\
71963347852855838402796292214531800965801488134653816772947712603240014738899\
2784939763793839232`120.2840246391831, 2/25, 11/100, 0.0138457099639128212598\
08714490466287233435633097200325955112134411687976766751678179916191250262082\
113294145355743358604622457682048159`120., 1.33008934870060918931746587219447\
44984221641397037810722129001999607413817411086510653570274285068603432059087\
54293120087184859100679642`120.}, {10.175085914663580324619451948098039684274\
02834673157089866663414358492819112243375461262566373637485236014319485682431\
0118365730095437358`120.28366018700073, 2/25, 11/100, 0.013349869384668845663\
05502424626338747749351117615218704262481312603841696939868811723124607385685\
9622221897278968511583589853940044813`120., 1.3382918883201997899375365357140\
47803550746445111332256169541765788397415403927977158509170160073752298326963\
211191538755507990874339568`120.}, {10.18433886813648366679293786001518116351\
08603586778562134929886579484032021482873604117859457954549334599623882397586\
92387333822252482397`120.28329670181569, 2/25, 11/100, 0.01282925825256164494\
09169719812520068301794574484735261946055554324849671814159962133759371629613\
84106458541169072802884979853906143579`120., 1.346905135215822637788864407847\
97500450338678791648489875752986150473521091290160618699466950073811531224069\
9736812386485330265384251402`120.}, {10.1935918216093870089664237719323226427\
47692370624141528319343172311878213174140966210946227854535014559781581622693\
074656301914409527435`120.28293417965769, 2/25, 11/100, 0.0122803510776026139\
40765127997908383207972318835762938930013423239402988109438189358986998290168\
790330941741010343677614707061007689943`120., 1.35598781799319480904021302094\
09590736007448515579560787829304166883849826067244549886870172826778763117018\
70705017317004836641862571929`120.}, {10.202844775082290351139909683849464121\
98452438257042684314569768667535322419999457201010650991361509565960077500562\
7456925270006566572473`120.28257261657878, 2/25, 11/100, 0.011698709775268475\
63838403758976107355518374096385482803419199614751239300439195820283064238247\
0113166348233466706906652204661497387138`120., 1.3656138799003799308264992236\
01824878097459315823740606421209681956880130375987738522477181545066163986495\
550646335980502696334068196382`120.}, {10.21209772855519369331339559576660560\
12213563945167121579720522010388282352258481778092667919726951767594199683885\
61839194238098723617511`120.28221200865323, 2/25, 11/100, 0.01107861543944257\
27469748420699687495158894382154017358192653098322951227228242961080317607254\
05456587669937641366877824474314301255065`120., 1.375878619893752631722774427\
74322736793899442727209612112713467141495763518887129609115937178720107910541\
576985285085765014308519170551`120.}, {10.22135068202809703548688150768374708\
04581884064629974727984067154023032462517017836084270740317752578592391617714\
9622146320619088066255`120.28185235197729, 2/25, 11/100, 0.010412484039759659\
37150117824812972630930036031019363052225870397934021483233024587394959351195\
2823567638790537168385612009785554843967`120., 1.3869084379312324440604371816\
94798692290187294817948404681556964959952182050633382487155894924476550217906\
236061376091139679218354505179`120.}, {10.23060363550100037766036741960088855\
96950204184092827876247612297657782572775553894075873560908553389590583551544\
30603732174283037707588`120.28149364266916, 2/25, 11/100, 0.00968988746878944\
06146051183170542206354253403321316219433321069734118686574415823710198237497\
72475696716547973688952139601632809475731`120., 1.398877163528566278017910411\
32994524539370300948068254075973000338189393536883176759875966829818500463415\
771321359484286281111188259382`120.}}, 
  {{2.50877336880361383648598498459649801002624056631422732070834923372648911\
4581668594430441675908881171178900656309346336531082447973938072`120.28033766\
570773, 2/25, 21/100, 0.01830012988719586468153319379998157706210470368392133\
15170250941565369983551924553743477484483118491729894448638696912800976213070\
89335`120., 1.353256559445857575674696905355692741265087073132275125876544545\
295023743916605090809639576617196784996712583032090857867396292008774202`120.}\
, {2.512676396874941604783830333711788301027390630014869939845583997404354985\
726258364435112548191038662224103798303188168224292450401692345`120.279726268\
30773, 2/25, 21/100, 0.017668067836223680923111742956071078530793796617945231\
05434255646696903720132244206304849095774929175345479989017452992070614837147\
6692`120., 1.3646599125826100063854597685622429713486805786042928292391437707\
59034225918881455120125994916859233986820506380681178786513920350214138`120.}\
, {2.516579424946269373081675682827078592028540693715512558982818761082220856\
870848134439783420473196153269306940297029999917502452829446619`120.279117622\
89132, 2/25, 21/100, 0.017002718745332993909463322236777560371831985378131430\
51646178273279834784956874287856724003110879059031473580909450781153586980256\
7933`120., 1.3766596549802991426576923458333999849134573790169991658941123338\
64295682449103743746200955483552680035331922636303121934991107682401313`120.}\
, {2.520482453017597141379521031942368883029690757416155178120053524760086728\
015437904444454292755353644314510082290871831610712455257200892`120.278511710\
32596, 2/25, 21/100, 0.016299290591539720096120606155392363654988133446218136\
53034694453897820301693183988408925119619779348793330620818960280507287112698\
1849`120., 1.3893421362543047984885367311557343041776166841297418266676668845\
16812947853402701309338603342794678197129770659946960128043502083403994`120.}\
, {2.524385481088924909677366381057659174030840821116797797257288288437952599\
160027674449125165037511135359713224284713663303922457684955165`120.277908511\
66117, 2/25, 21/100, 0.015551745364133079812873269639378133540766684716318187\
53789497911229592744507331689265601556261975723168777756877735583782891355609\
9948`120., 1.4028161711261620370387399562056063909339701243849512079949719464\
21047463453378904234953586335779065080471924136801904801063625104549483`120.}\
, {2.528288509160252677975211730172949465031990884817440416394523052115818470\
304617444453796037319668626404916366278555494997132460112709439`120.277308008\
12627, 2/25, 21/100, 0.014752295218682172795172726575803989551807590033963134\
73838654451439026819148425460483274433822543082582288574301028974093763944828\
4866`120., 1.4172221252601822229449516880682534950851646736679895373471514455\
12606109486892719446834751227288164614323971805155429441653435687251589`120.}\
, {2.532191537231580446273057079288239756033140948518083035531757815793684341\
449207214458466909601826117450119508272397326690342462540463712`120.276710181\
1283, 2/25, 21/100, 0.0138906025968882926804302407061690832017472751354437712\
49024952836299259967227812541595263653774427970720021225547970922399563358547\
149`120., 1.43274633984642871359264214907637261631929610037536965614530411159\
7825451185256061492752066106535341929810374521578909435052753615409442`120.}, 
   {2.53609456530290821457090242840353004703429101221872565466899257947155021\
2593796984463137781883983608495322650266239158383552464968217985`120.27611501\
22498, 2/25, 21/100, 0.012952439451034767050284502622071369837770041729778768\
15046054294319929127329976227841389793104393221145186591280277920490949833536\
1066`120., 1.4496453109758184384153791500188525595074056513640522453151158352\
63960058663031410971715150880908287019468219958524149208949724735397507`120.}}\
, {{0.95347122318450316115299852028981326316274266411832336587608805800116948\
2601804984786382726010734970328922582632007529367401405896049817`120.27273858\
719296, 2/25, 31/100, 0.02799253559500342667734291539346629281352023012128980\
02732504852326892343525862735427509945555054855467251970947388779620629488233\
92514`120., 1.388684404849734594919005814386586044042019953073456023770345082\
835425708501449864799762478268094136838196009054819383332272310747658826`120.}\
, {0.956778828272735423305429234027003860927546206936506260481063119663045086\
137712344055763892945810492244758475405406229871966901885718413`120.271428572\
41101, 2/25, 31/100, 0.027104697215001210868223748008431329358405073771461195\
87600676998729992511207292956070694766412031206069870056125420848389514132552\
4005`120., 1.4074246465601666236937243403117769254984677256484708251877916621\
91635231695582964889625224886832725712052535626927637565376394815814791`120.}\
, {0.960086433360967685457859947764194458692349749754689155086038181324920689\
67361970332514505988088601416059436817880493037653239787538701`120.2701314830\
28, 2/25, 31/100, 0.026164691390387235063162174907629220494433361022528360855\
49708085939407188595362827274060924389582380251695652610427108739066317528122`\
120., 1.427224638367214827588416677370908148751913811266372882409888202673487\
625615069753894687376150781134705642652433406981900521978875265421`120.}, 
   {0.96339403844919994761029066150138505645715329257287204969101324298679629\
3209527062594526226815961536076430260952203630881097893865055607`120.26884712\
29878, 2/25, 31/100, 0.025164780823943495545700840324468022384432532964388098\
52838342395333110874492861979228829084656879933712162701974918102118636726401\
7953`120., 1.4482423798008421569986367712714009686230477499781298373857779929\
67359708142635766934669642843708133445158426391526850547918833339096369`120.}\
, {0.966701643537432209762721375238575654221956835391054944295988304648671896\
745434421863907393751037057992266153725602331385663389854724203`120.267575300\
28632, 2/25, 31/100, 0.024095188648179128595328467570628818264270781027725558\
64253088196867582456872531471510023741785080514262892108492810953088069461790\
2295`120., 1.4706774364761938727460980684101500474121545061473873885491617037\
70294825283425846547109520856662001782393838447679581637875173342282012`120.}\
, {0.970009248625664471915152088975766251986760378209237838900963366310547500\
2813417811332885606861125799081020464990010318902288858443928`120.26631582686\
484, 2/25, 31/100, 0.02294326775501435367015757481865030378124192473605128383\
28813173071300635704246025753278931351171363936488933533993111709669899863182\
88`120., 1.494787845334522999095107421306692666495809894762458530360943171686\
534167296804678369483525550842008830027062093843684823767138120176102`120.}, 
   {0.97331685371389673406758280271295684975156392102742073350593842797242310\
3817249140402669727621188101823937939272399732394794381834061396`120.26506851\
850682, 2/25, 31/100, 0.02169217995178215341859479205977612237384715227168578\
12228175721587942945982048369371247430973970777530105707363084151715651232719\
61589`120., 1.520916986120916713088772473736508082826893999016500428111806218\
701104529410958715060094358823278658975503702300112637477872391102821789`120.}\
, {0.976624458802128996220013516450147447516367463845603628110913489634298707\
353156499672050894556263623739773832045798432899359877823729993`120.263833194\
73807, 2/25, 31/100, 0.020318678327780907699289941984691195695571423579175420\
93991231389892792926397603485261467181813465840561788508187959769101851195666\
923`120., 1.54953868089860184461286409022122551952786621129908416830071659394\
5396022852477578515922663363684704098478309188774569546545825158657174`120.}}\
, {{0.40367825958561359835451704996005609073625044181172672655833524196324423\
0994374827230772596466261341276280910236196652803506171893825256`120.25608093\
781258, 2/25, 41/100, 0.04812359483522301516359376268274458797044596874446450\
77105216826465962801318213845488226858241890094129463898022210644578737203161\
86563`120., 1.429073152300699107925010631668288340279805620117500715869347152\
24965912330198983616891581279279801776485258537428218302684836881795129`120.}\
, {0.407389831182810984286717763498922142037401948174862168294021878812326200\
577978391177322729923558572913659331238817532396382122518613161`120.252913892\
09038, 2/25, 41/100, 0.046860820177652119053483785807233585866743791930079142\
40019959218852226085997845972205701254592569320976117436334225378116066871540\
3374`120., 1.4634926796125364501997816414817449563954871066861151186775393513\
41151223821972196415744470632493055552666056658191257360018209733327398`120.}\
, {0.411101402780008370218918477037788193338553454537997610029708515661408170\
161581955123872863380855804551037752241438411989258073143401067`120.249826345\
73266, 2/25, 41/100, 0.045507562878901401298471802190926888526265647399046329\
99938371972211602672431297213257173031704900868909349615134354543023395449135\
5274`120., 1.5000692884072534827683409271650373533726774207340564052037889398\
83503090478147343159012404648921564946016612799001006672424434622393916`120.}\
, {0.414812974377205756151119190576654244639704960901133051765395152510490139\
745185519070422996838153036188416173244059291582134023768188973`120.246815267\
27275, 2/25, 41/100, 0.044049490956716651733742012943549191523888142409688218\
32391318194949049298731202974500790000781398712719373770769099592239556290790\
8797`120., 1.5391430598463796927388106269948715715847763723409620931375340884\
0803513521040467478103453289070730164513353582446747591521333343261914`120.}, 
   {0.41852454597440314208331990411552029594085646726426849350108178935957210\
9328789083016973130295450267825794594246680171175009974392976879`120.24387778\
092768, 2/25, 41/100, 0.04246835029642694520036370574294590827216094648992000\
45046986393570724908505392388120780687410364519284393218173125186748400653737\
17256`120., 1.581145692441288458559794533137376907005336958408359089730619824\
276682659257631698821833875506073229696224177050299937309972516026764607`120.}\
, {0.422236117571600528015520617654386347242007973627403935236768426208654078\
912392646963523263752747499463173015249301050767885925017764785`120.241011156\
53131, 2/25, 41/100, 0.040740332691681550276459299432086593024819470706361378\
99652169815958885148082378781155517625929829660566073646901748263117761408227\
6758`120., 1.6266382494857717092238972380437575635966224382050685101660419970\
73815764531572276459978032103213548437810971129775841997695652823054174`120.}\
, {0.425947689168797913947721331193252398543159479990539376972455063057736048\
495996210910073397210044731100551436251921930360761875642552691`120.238212800\
25238, 2/25, 41/100, 0.038833467638450084254449810868434525141639290585555535\
24226102764051418087757791653722925142360518418906112141790217107234388992311\
364`120., 1.67637133796343991792627198566023432035283987630522763100961920615\
4866306662531229893787082894804532860610419131942866473128957781570884`120.}, 
   {0.42965926076599529987992204473211844984431098635367481870814169990681801\
8079599774856623530667341962737929857254542809953637826267340597`120.23548024\
602542, 2/25, 41/100, 0.03670322038330111516540787485095316773799049142502575\
81166758767960845900013393304741408711975417943821119367322787039913774301776\
24888`120., 1.731386414573948779236645732939642632991810893576952570814595215\
593305626026171441188823479912592524611036936403021311557394791195292896`120.}\
}, {{0.1640307556342902954646556991167748698661847910568818141616879173804977\
50967042732490069609395879295459282734490192916501991913016622756`120.2055155\
9474534, 2/25, 51/100, 0.0909558830948846967264139879650137287676380489198077\
92770080380130791728890160152970578838433184210414643593439613753224914376429\
400064`120., 1.45650088942161172146827164693594743392734571260014869023470881\
8783719491100194132279143254327159224283230363253872099572142232480016214`120.\
}, {0.16828174965030571323149020131328042398511810895884462127768571430205262\
1822160817384679787564241300004200448146803810695376717380335766`120.19892685\
710174, 2/25, 51/100, 0.08931637685539565518341515843883490407558349696666319\
42047445083038327323658844779326519402326352012835483636317113624451305648028\
72593`120., 1.522826222878065802371961983243009858671571964935583797988256042\
811436315996339458890160043452271810202095325026333608063904026424559323`120.}\
, {0.172532743666321130998324703509785978104051426860807428393683511223607492\
677278902279289965732603304549118161803414704888761521744048775`120.192754148\
74829, 2/25, 51/100, 0.087515836043638675863316486283038019921406451827401396\
13840051958346392022382628309219236747129267347583183238888021538993015670543\
7665`120., 1.5936009594451229033748722132357367269495553674157531207909278042\
75831937133352294453705150943345532255809348963362178316527046330871256`120.}\
, {0.176783737682336548765159205706291532222984744762770235509681308145162363\
532396987173900143900965309094035875460025599082146326107761785`120.186958703\
31257, 2/25, 51/100, 0.085525930120873505158312394756607758621631129599349002\
61644944978497829340133123545277621499498378473711536534642712459681501056656\
7285`120., 1.6695873004999763725891397975367189170524337327070370344357079842\
54134746061113811131275788199673846935351922050093819132966451561131446`120.}\
, {0.181034731698351966531993707902797086341918062664733042625679105066717234\
387515072068510322069327313638953589116636493275531130471474795`120.181506488\
13611, 2/25, 51/100, 0.083309981547584863649153328179146163552788900177684689\
53464527599026203773730496007705436976766447043335473172780479791438296132612\
0024`120., 1.7517593576351708431826124362229966180782827310869178315197376928\
89417832290416060480874850213318699145497360248522414929991209767635579`120.}\
, {0.185285725714367384298828210099302640460851380566695849741676901988272105\
242633156963120500237689318183871302773247387468915934835187804`120.176367494\
84984, 2/25, 51/100, 0.080819334646226113541785567075550403984501248203061415\
31446470611811101969595207739787465495693809447286258451493801285068669821913\
3049`120., 1.8413922596626180090536198362004113922410705994280290778252736044\
96047502717068634788492112571220034243538027309072031168765951522065326`120.}\
, {0.189536719730382802065662712295808194579784698468658656857674698909826976\
097751241857730678406051322728789016429858281662300739198900814`120.171515155\
10463, 2/25, 51/100, 0.077987486009053375271416334689090349833806148105644827\
13801100126448953930733302434870468619191855248669448318887362726220989061744\
1023`120., 1.9402049019131237591123589514092965783634363202358631825321341543\
89245054547420195964072068759748175250167476763862095792829370919892682`120.}\
, {0.193787713746398219832497214492313748698718016370621463973672495831381846\
952869326752340856574413327273706730086469175855685543562613824`120.166925856\
20687, 2/25, 51/100, 0.074720061288665988119602787084778165589502976036769067\
61510116380125584225050577075300605419891497657742463054548299038483724149931\
5412`120., 2.0506014535504719694685267600159756875444006250241919411964267473\
68902964558403922457372920505281403465493751989812058089968455134295464`120.}}\
}, {{{1386.525978794090695761390624877339140844159080627755317085183682471325\
773405288250418037480282539531438814684965208522119443363250849553266`120.217\
72041594828, 9/100, 1/100, 0.011877171359999679952490743186524853026351165392\
45714995475462670324417808340099732380048636438323859498865182060499932433960\
1077611367`120., 1.3263500233871245429234954957554007680498923105031373112990\
51203638460133882391596037087891172439324562251545354884915727461399041941653`\
120.}, {1387.4071731362281593524384658130494674035455241075528779517941364126\
78103702632383346397069329135492746351137490514047477015567137422326411`120.2\
175409112996, 9/100, 1/100, 0.01144386350942191894281608946862945544337004385\
29333002774603690632785128495731228383355666501070210943594635658938397941131\
62293824839`120., 1.332915728981311293157444141658925237033022689812632912361\
10885860062936922870261064472882303814726088220552552109963444381021304647429\
2`120.}, {1388.28836747836562294348630674875979396293196758735043881840459035\
4030433999976516274756658375731454053887590015819572834587771023995099556`120\
.21736170854835, 9/100, 1/100, 0.01098953169673868324410049008560153726406713\
96616955022250258907162500523839265661954750453086060260143880297905349554677\
03204837310663`120., 1.339801759885028895863128102719356104626086705135247900\
83496119681242767684639762222893954714237192811250790258494696602195605365093\
7526`120.}, {1389.16956182050308653453414768447012052231841106714799968501504\
4295382764297320649203116247422327415361424042541125098192159974910567872701`\
120.21718280691837, 9/100, 1/100, 0.01051119863140118335366916269682894828640\
27680661814049779784706179467387356829741980485078948192227473149878577930301\
96876614214058641`120., 1.347053651592670103369365450587546334151004523170636\
55971482928500383486367307993614622332532364839489909260599079336899840442132\
9813318`120.}, {1390.05075616264055012558198862018044708170485454694556055162\
54982367350945946647821314758364689233766689604950664306235497321787971406458\
47`120.21700420563619, 9/100, 1/100, 0.01000511769800807973757125702234177756\
99422461124961675223598596230492655848276055290131577706824934157061564415708\
34397147119508520946`120., 1.354728714359292603085693470478210427192995928041\
86825272282602563945283057544439434425708345574200320611757458159713318312597\
2073950839`120.}, {1390.93195050477801371662982955589077364109129802674312141\
82359521780874248920089150598354255155193379764969475917361489073043826837134\
18992`120.216825903931, 9/100, 1/100, 0.0094664627976618921086258329441063750\
50010562566739225756485968155844101576022761846844637908881555903928873051862\
986154314619219324225`120., 1.36290078172071400574798724286953284450706516774\
50571499758640937908271303117790927227645297702137147457925370075790314581547\
42329217872`120.}, {1391.8131448469154773076776704916011002004777415065406822\
84846406119439755189353047988195014562115299284033400117041674264876586570286\
192137`120.21664790103473, 9/100, 1/100, 0.0088888362762074072118746243989635\
62832243198346798196817691549862163950067407013866123197208501849767717531805\
217296063778057377691491`120., 1.37166774456674267394930303653070315527282765\
59670114337648498342267181562564754375245134904753999429683913267379664642861\
73339766708577`120.}, {1392.6943391890529408987255114273114267598641849863382\
43151456860060792085486697180916554603608711260591569852642347199622448790456\
858965282`120.21647019618192, 9/100, 1/100, 0.0082634446456262691274440077805\
28563463408575821137651354010442913533402074839244660414795120821298007124203\
50799756749801771049128041`120., 1.381164172394841569402660065199498341518007\
48148097500109192682170237248041038314444351178177670190518795204456781170030\
1625857532508735`120.}}, {{11.05832325218162233800076559598225833914506640857\
23656334094816942299649155999428795941050319489802283056583736565233938278062\
16010421772`120.28323053661535, 9/100, 11/100, 0.0132111887719619942727830936\
61310041174530536462867940403973856671218339902170521139295711790326792545073\
749129993607536047507007169362`120., 1.33526292176907278924144001747035069818\
02574666043138462375357922901111238129647931639113830742211646917702930376151\
95387618604750068143`120.}, {11.066945067724022946487918707838771983961683140\
20372471393106676651129182276559183742394019268157171526730879793232667807002\
3621874451113`120.28291947957933, 9/100, 11/100, 0.01273386930431342908292248\
28851286191710445647472886351794783183097817354673611432993439596530120138145\
31437623798057672359903927865239`120., 1.342704657071344869113475574146896277\
86957827464625251398812327636666044188749471538190983651277816234974799489808\
8212818994976991827043`120.}, {11.0755668832664235549750718196952856287782998\
71835083794452651838792618729931240795253775353414163202228959222208129962312\
241027738480454`120.28260912894137, 9/100, 11/100, 0.012233033797317685850183\
93049136058456595594389003004351399343542395655911883832206511074445905305942\
7915909104161320400911606304260783`120., 1.3505144244674961813734063877018096\
78200789241486319725828777617800801231693213766771893885132567378417387293196\
450592366553669719464737`120.}, {11.08418869880882416346222493155179927359491\
66034664428749742369110739456370968897530836105141467546891906096464839332465\
54458433602509794`120.28229948221895, 9/100, 11/100, 0.0117053430378662854870\
19689292726900304783081925148066670746528588141387167221846935193691549007228\
495793950069926136522980461153663077`120., 1.35874470620924454374433089769913\
33031279981837626492670953399993962150115269091326079286314976468172775117603\
95376400389731466878674436`120.}, {11.092810514351224771949378043408312918411\
53333509780195549582198335527254426253871091344567487934617615226007075973653\
0796675839466539135`120.28199053694146, 9/100, 11/100, 0.01114659415799122474\
36602500270663072031762219555081359642677025739258655271795251678501786657600\
84430843356942566596029356055421531762`120., 1.367461568861843554064667452110\
01730686086016440795260680302397058923249660508250647314939849789945843148482\
7684395354810404728901437713`120.}, {11.1014323298936253804365311552648265632\
28150066729161036017407055636599451428187668743280835611937663113910495035539\
815038893245330568476`120.28168229065022, 9/100, 11/100, 0.010551372293082152\
53279922872266971806331200408634785913309472772732877887835199191195014308911\
8167035314996756717977421820124353741124`120., 1.3767501440413807060908409617\
08764031053910647470619504146935590233994602966113197074513845583396746146330\
481385721759414540072224926034`120.}, {11.11005414543602598892368426712134020\
80447667983605201165389921279179263585938366265731159963445291500755609193113\
43099281110651194597817`120.28137474089836, 9/100, 11/100, 0.0099124978801698\
59534554632233542224828206229376000942072589014290555013756586374989564120591\
694617088095591549452868715029909929673152`120., 1.38672332506014632259245582\
87565610907765504226453831674348606260766490585200526876594540822024757738301\
01698902149202089585376787278507`120.}, {11.118675960978426597410837378977853\
85286138352999187919706057720019925326575948558440295115707712063703721134358\
7146383523328057058627157`120.28106788525072, 9/100, 11/100, 0.00922010072944\
68983150737828900488880872626222553703867828767708774413068860060647943844038\
53390448856784905266017072548366458439320022`120., 1.397536337141190649784077\
83088147571820418904939243340152256592052001650468416794686607506760723591414\
7373328836749665226150359935549069`120.}}, 
  {{2.74793790705821463348365193048582300942760592479651931559355473818196943\
8573470189247417698576319882118514626028451387455676080300816389`120.27958043\
731337, 9/100, 21/100, 0.0173705411069945366837072978419605224826639767961018\
60858463638254066539909363770395722338573032509981997366554673218932903723061\
211067`120., 1.35888679844182212124448426115758951045812945306029823777408054\
2051469301648591460539072874154881449645523042618677114333120078966100533`120.\
}, {2.75155073281992679387165337630965678963111821748793972680096524847728248\
7719881937068603450203737240878882456729453965027289944464541986`120.27906546\
663318, 9/100, 21/100, 0.0167624541258898411625972057013255570335689154876674\
89774546402315193487886439453596460032919975172718412045087968094959147189194\
88036`120., 1.369155679083808149795022253070658051243600419156773620415630236\
798008861599444613515824310612399231349773466398468802158922911899870795`120.}\
, {2.755163558581638954259654822133490569834630510179360138008375758772595536\
866293684889789201831154599639250287430456542598903808628267582`120.278552454\
02203, 9/100, 21/100, 0.01612296125387103549156804576967090322869796625400286\
75052963226847443994579992944676067110508169882390061634376374737836451079949\
69685`120., 1.379952936000044085574910895287308998840053580851246447789627614\
595250472763469786062347208622363946209501073851196046692781658924711835`120.}\
, {2.758776384343351114647656267957324350038142802870780549215786269067908586\
012705432710974953458571958399618118131459120170517672791993178`120.278041387\
97752, 9/100, 21/100, 0.01544755963262703830733556036024594699247030754225631\
40790793078935435534918381502060493472543122460718945882202439903359714228503\
18362`120., 1.391354728048282713710467202817415292291640849706656651360238675\
109396074142983987626271213414555596532620620868391153859723402363127921`120.}\
, {2.762389210105063275035657713781158130241655095562200960423196779363221635\
159117180532160705085989317159985948832461697742131536955718775`120.277532257\
08973, 9/100, 21/100, 0.01473057753237499523978993494416805284230128360494364\
89656920999237288508920328996584431306654669310351910633654402311865835814628\
04597`120., 1.403456996305242343802209981183192815546436350150607104756324741\
118187133441317816460218043004780905530225361321972769510447753735669404`120.}\
, {2.766002035866775435423659159604991910445167388253621371630607289658534684\
305528928353346456713406675920353779533464275313745401119444371`120.277025050\
04028, 9/100, 21/100, 0.01396470207682831148133658699476420253642705514726068\
98949541495038562063795241394606012966884134934872640314452921226907646837172\
62683`120., 1.416383458658961580197630937142411331530279093982408624391778165\
571909589478239573364914746598758496545121199787130000129477015561481108`120.}\
, {2.769614861628487595811660605428825690648679680945041782838017799953847733\
451940676174532208340824034680721610234466852885359265283169968`120.276519755\
60153, 9/100, 21/100, 0.01314022961750898097226829679351412685168251557497025\
44651597716001101707405397742329432061727364202212636078713326399193517382023\
24236`120., 1.430298299834297049338564161889630754974160640327826783569621994\
037438864293523722357515789127222465694226385556217019822378962345019539`120.}\
, {2.773227687390199756199662051252659470852191973636462194045428310249160782\
598352423995717959968241393441089440935469430456973129446895564`120.276016362\
63539, 9/100, 21/100, 0.01224380942313669308129709086326269786199939900535341\
75749464202672760425564009880793063217179715787952927994480619668211012707334\
43437`120., 1.445427439625414277043577035302098162166966234751523862768180941\
756839571936602948779614956146352384241621389519948213092082892153026495`120.}\
}, {{1.0581252180327874271722158866730908773710381688455085638214254089212183\
28147277508302988481842929893603321278446073848368249866945802251`120.2762578\
8596806, 9/100, 31/100, 0.026356840747370608461112244467312461217317563442911\
66462793075884769613864588575543664281237905457535950623573962671350967970222\
6849289`120., 1.3958092117907124049290141773251849603652422681767693619520605\
4872625454080492924539044655341230203446437025361951052692527539292056842`120.\
}, {1.06116935506077440376632554705299799518632310290777950331460260021307202\
0927210391225376688414803484623024167339674221733837764880198711`120.27515160\
000615, 9/100, 31/100, 0.0254995123568609080288136208314223590297822103689703\
99232628059472490320569195180761322621455505483662688580561556095436874357994\
284`120., 1.41251714706936215369157585739224753608982404986861656079862925919\
5760976267267504043229823987554762320295702642209883931090963745197005`120.}, 
   {1.06421349208876138036043520743290511300160803697005044280777979150492571\
3707143274147764894986677075642727056233274595099425662814595171`120.27405442\
98658, 9/100, 31/100, 0.02459335587756371952257454097464715093725395938457824\
50274547519693825094759559354726362239555094418022263301225934132093203358280\
12452`120., 1.430148868508247104382288118395054975519246670284189741783160944\
749604661191686968811858233115096781186730159743484357129841661128599598`120.}\
, {1.067257629116748356954544867812812230816892971032321382300956982796779406\
487076157070153101558550666662429945126874968465013560748991631`120.272966259\
87901, 9/100, 31/100, 0.02363119141157054412144985431050280833168107118066919\
65358885538525143926253229943765785933984473266303318609366963160585277472839\
6283`120., 1.4488409436021294093227828322635256999204704709675432191777881774\
7012703293459895218687407647007017992866986985373392218815618961382354`120.}, 
   {1.07030176614473533354865452819271934863217790509459232179413417408863309\
9267009039992541308130424257682132834020475341830601458683388092`120.27188697\
638081, 9/100, 31/100, 0.0226039543841310331367529635373625369186787215627635\
17753226345873808270452880889380410672594709044906666073026644107266998847435\
036698`120., 1.46876574477566741409908652386471794264278210305635887735085081\
9080049633615516740677994914743293441392343404806182699422898169854615251`120.\
}, {1.07334590317272231014276418857262646644746283915686326128731136538048679\
2046941922914929514702297848701835722914075715196189356617784552`120.27081646\
766486, 9/100, 31/100, 0.0214999296958440091249356005905664317667481966720531\
16242518844974041817436760773557225813118288016427494176579675403956217186231\
049234`120., 1.49014598581874360176572346646953326943570184128236106884322575\
4733424982024541878558627609601612011075062643452787528939626087918814755`120.\
}, {1.07639004020070928673687384895253358426274777321913420078048855667234048\
4826874805837317721274171439721538611807676088561777254552181012`120.26975462\
394051, 9/100, 31/100, 0.0203035345808357981177722859836246933308828578105031\
81928341774678689068036182451980415641200146816784184534125229527137668280920\
422043`120., 1.51327781900141110875972778789685380050562392621324364454931261\
7869840976072168696689012874856094515554780906974172005497659611508626142`120.\
}, {1.07943417722869626333098350933244070207803270728140514027366574796419417\
7606807688759705927846045030741241500701276461927365152486577472`120.26870133\
729093, 9/100, 31/100, 0.0189932761584152378591141201071992667060036043043614\
89510583895616753915996956689197913951991666918837147430499022619813269557379\
066534`120., 1.53856958449580074740860517166559595543464311530610618812182260\
9009869868799395352031676451580227487118945399302298137701856469734189997`120.\
}}, {{0.458209104952999409099245005911463624976465736950200662226572627776762\
397881772448139550164618725790287739283928715635919337774001002431`120.260077\
32996749, 9/100, 41/100, 0.04483498710486003187615727695543130017507584765097\
65488235322957127121163031774270310121168288261146226974693708760521948785950\
28984967`120., 1.440288262515400784039107847348224948722366956748956770062523\
496521554123101355473416552855527641092110572094707812247325210064348186928`1\
20.}, {0.46164343590900278869362295739022221071555328395332433282784943928710\
3868865253609709413085477817181589703841637821587302262062821460072`120.25743\
598278842, 9/100, 41/100, 0.0435948388195344999095767770832624540311580264684\
69253740154237654463214458526112578370193601406604267895970723722791907328172\
572911867`120., 1.47072892188669800955191726270529678751470230815258952968831\
2888453672798226226398254126917037455930392669840048480510341045701514792013`\
120.}, {0.4650777668650061682880009088689807964546408309564480034291262507974\
45339848734771279276006336908572891668399346927538685186351641917714`120.2548\
4926161414, 9/100, 41/100, 0.042270268868163852560278801596366426953328399561\
17845766407985516137610518191310809974669853238214551806316962195127404633236\
594646124`120., 1.50302748834699093121568331325915830680697884509778876879481\
1120495354701998475079161356298814824528432140323109150681531494303711009211`\
120.}, {0.4685120978210095478823788603477393821937283779595716740304030623077\
86810832215932849138927195999964193632957056033490068110640462375355`120.2523\
1544470421, 9/100, 41/100, 0.040848134758226484178692537444154731487988728898\
64495230591925411041947223574654900912895850676615936374541865060391394734487\
9149943868`120., 1.5374726039849519030286865918601688366941405460843147059196\
44843217000019659818739470153441198435872037785562710109458969520183873597145`\
120.}, {0.4719464287770129274767568118264979679328159249626953446316798738181\
28281815697094419001848055091355495597514765139441451034929282832996`120.2498\
3288363748, 9/100, 41/100, 0.039311735186852843647466337248247289411379978277\
71453239475058125652173348706744179067057223419387923349714498281028274222121\
0482238496`120., 1.5744301603528791404518528846601430311184112800530285988531\
01273045969084638746087368513969952305980699763151698381757721377700846435748`\
120.}, {0.4753807597330163070711347633052565536719034719658190152329566853284\
69752799178255988864768914182746797562072474245392833959218103290638`120.2473\
9999936884, 9/100, 41/100, 0.037639338505701582794258288474720022962325037489\
25247641243066300174800105865908492685832803493961867613750923502473916022325\
0566100315`120., 1.6143750070136229199589033878319372257392893584968073483317\
46979047513070535420552209308350088691949639761097621883738944711582380519643`\
120.}, {0.4788150906890196866655127147840151394109910189689426858342334968388\
11223782659417558727689773274138099526630183351344216883506923748279`120.2450\
1527854233, 9/100, 41/100, 0.035801834498777405808154778323708447176826217570\
72608747990483887508037278379288955958001620176948497686347749433038121796447\
1817612227`120., 1.6579414586972445434779888040050401935758640070696203803654\
73283474456088406473788292543257943719846620292027151764300525503746085426761`\
120.}, {0.4822494216450230662598906662627737251500785659720663564355103083491\
52694766140579128590610632365529401491187892457295599807795744205921`120.2426\
7727004113, 9/100, 41/100, 0.033758777443823607984414263882128944861479285774\
69790025508676569504409510963612998228708214659273048229296193175380587261439\
0392929498`120., 1.7060082437111959757747734884259349414210319856213001117081\
05017204451524997130141248544985429499290117973216244219694216062244437849395`\
120.}}, {{0.19315369395902497475806797237437519563150949667948676457025460833\
3384817771265219649293600147622776421245531342680771411208069944750599`120.21\
696187050172, 9/100, 51/100, 0.0836102261970059526862873814349755543660601308\
46871930131676146311575993604606342673250245718974592012196916818765592501343\
30361601713`120., 1.477454644735246841083180735730214781728667817980951596677\
18560406961407881300542283124127436987012991882600064608456293313759852965162`\
120.}, {0.1972010379427684689905360884041620838396956613052112380605939404424\
24079676705153956181071283615887550802588361720837624944911941863897`120.2112\
2387845737, 9/100, 51/100, 0.081941798651016316880423029392534045653939059364\
10134947566677296883324609603969997785882382218539488781868015225868882924646\
4014449443`120., 1.5358772205491849025122411997610962170523580469606905060560\
12386501326640364739968277991038068513921531736475681539218429824487183807872`\
120.}, {0.2012483819265119632230042044339489720478818259309357115509332725514\
63341582145088263068542419608998680359645380760903838681753938977194`120.2057\
8707680994, 9/100, 51/100, 0.080121911258019543293046184182455425094276009460\
56909068548210199170167194003620907497381892228516501557574444436387675776600\
988168254`120., 1.59815752631800077118261453756238040053207805291939462912738\
4146710783831172864690320707483848673941733925414880726696719594168635598595`\
120.}, {0.2052957259102554574554723204637358602560679905566601850412726046605\
02603487585022569956013555602109809916702399800970052418595936090491`120.2006\
2796307671, 9/100, 51/100, 0.078124602138259920410927312741610407351206028693\
19216027875428816157086129201013726421681502379515096978833330206404937432335\
6785948219`120., 1.6649420617052809468543164575524145346134918751421126991060\
41545555018549791444044303226649736403307323553706323995746763838261726219521`\
120.}, {0.2093430698939989516879404364935227484642541551823846585316119367695\
41865393024956876843484691595220939473759418841036266155437933203788`120.1957\
2545466642, 9/100, 51/100, 0.075916405916248010687057556521828269558367975118\
41114580670350879955931447956551321531058453713577061527076511572937852746205\
9213726333`120., 1.7370556912565413698762351427640529834884827501980414674529\
24932514421625937171275603795605900005379743318508171781301103154130628116381`\
120.}, {0.2133904138777424459204085525233096366724403198081091320219512688785\
81127298464891183730955827588332069030816437881102479892279930317086`120.1910\
60581109, 9/100, 51/100, 0.07345312753308966515138646007775680444409716868524\
56017373408036066059396937205764519437935190581159412534535921026414909072585\
90004247`120., 1.815576229496291570953891863082737869247226122384148278083239\
880327117083984108850026222318620558661963453918578357976778540094781855782`1\
20.}, {0.21743775786148594015287666855309652488062648443383360551229060098762\
0389203904825490618426963581443198587873456921168693629121927430383`120.18661\
622263895, 9/100, 51/100, 0.0706746433146865763633361685025225190768869582101\
97996430436084169985993484907118369135414454794883285228955305741861911546826\
861058405`120., 1.90195376635583815856207548359016332639556598343646280061218\
4789318089213973069792858297917113974875973098144847661032235726370650986833`\
120.}, {0.2214851018452294343853447845828834130888126490595580790026299330966\
5965110934475979750589809957455432814493047596123490736596392454368`120.18237\
688710407, 9/100, 51/100, 0.0674960513614637098142699870302476387627485735049\
78700181654343926575368434976282502226259951823334150913952042640455735385403\
842762708`120., 1.99821226609394363841763328741025459073861906699639288624996\
8029191302038743273925033495194719671676579371245768532398553118406594167132`\
120.}}}, {{{1492.066220546798954876924650978474678751419768828369681604447092\
640409853496097717732671911894803722892304560701098052265313448360516813948`1\
20.21719789941567, 1/10, 1/100, 0.0113167706147331570658853076147862930479706\
34211015683492437490067762561892775606673570612574982230453196556891303382925\
500075140219077`120., 1.33017815148544601317947011575287182257385944891793525\
53421595165837591683952878829237215220716395148245126464550719851766450960671\
25176`120.}, {1492.8846930862570412818973849664405993872291515080117096269299\
96326179923091916218926221668600129740991157890635389647173463603199009399804`\
120.21704341958254, 1/10, 1/100, 0.010901136313673848279590898807062202457905\
86458948878217863944418226102838603059810483781221313174730534577000343555568\
0325340989040168`120., 1.3361564051287879345277552026649612350680732985209926\
52445714446542778339489869649080047989395751489052695643294035209533393665913\
454303`120.}, {1493.703165625715127686870118954406520023038534187653737649412\
90001194999268773472011977142530545575909001122056968124208161375803750198565\
9`120.21688916388256, 1/10, 1/100, 0.0104655557490565960283749872914810561747\
78871625017196978895087932727881841395559832060793161247332512678420919474915\
892015503730074418`120., 1.34242341113887476513013643386033861453947763950186\
33731960262366353807501289379122956442531617564298535770482663076394129067523\
45429131`120.}, {1494.5216381651732140918428529423724406588479168672957656718\
95803697720062283553221313321182010781777188864550503972836989763912875994571\
514`120.21673513181858, 1/10, 1/100, 0.01000720869516386257990193003399517725\
29820157296960487582918143097723107827837264766126542100160341768977941838263\
96592602857457297266`120., 1.349020137378076387906004336089508145500240581404\
20952399030682781029799695478054058550545078514929349230899563103541544915877\
7731262797`120.}, {1495.34011070463130049681558693033836129465729954693779369\
43787073834901318793717225068709387161077952877178804382644318979140677144871\
57369`120.216581322895, 1/10, 1/100, 0.00952254657301600749336231369301166858\
27080609132135109275199016469907100214588126334571748793639345637848536846891\
52646706049711308678`120., 1.355998139074371353331600196769621994053314521508\
33027878215339942191143121154302625562369821936626705356313651973963587719626\
2780271117`120.}, {1496.15858324408938690178832091830428193046668222657982171\
68616110692602014751902237004206954214338133865712103725560268060642225529797\
43224`120.21642773661762, 1/10, 1/100, 0.009006998882160461792520153904244946\
82484154647053128118696729235214821072393341425410317098990462327977628188783\
4971550462788753327636`120., 1.3634238273294478955545743758703924962243542803\
89629226872028658867091069871159819176486500743298096698000459877345568660863\
559395853094`120.}, {1496.977055783547473306761054906270202566276064906221849\
73934451475503027107100872489397045212675983148542454030684762171421437739147\
2329079`120.21627437249379, 1/10, 1/100, 0.0084545074742714501605825041936053\
30109435487485946130600411372527246229411460515072335952803094941560536515099\
475665612858249296344124`120., 1.37138524120986260313165211586373883966300182\
57473964038645843386631398070331688170643053926647315850836958855274184176126\
25384920515562`120.}, {1497.7955283230055597117337888942361232020854475858638\
77761827418440800340666827226087520208832085849584277870241139216622364532229\
964914934`120.2161212300323, 1/10, 1/100, 0.007856746447305937329957927305289\
89877451532577874615989756102438177821270461055606720978791865489961889572203\
7201211175229424521789663`120., 1.3800033918563226666623579166250858961598281\
71025267323796585023225508986770212948499904065702229459067241534038218824853\
265743601047875`120.}}, {{11.923479555672607235279374917333601647473557622637\
27444510562959102849968680561996152172787439848223090117005357844090101061560\
0692461727`120.28240999282845, 1/10, 11/100, 0.012571621803222115001586330848\
95795742355838041240348495290352474973565817575186500667393538321269015831533\
6463966307784579859384684087`120., 1.3391652467494801411110032178430469257575\
19845280867719017322512174591150366954950332771709272959468139029592482744625\
652155059997298555`120.}, {11.93147365364887875020051163722881844247308026289\
30608972022915794585470017264836648567406856997655334923092858831855716696441\
83216641889`120.28214352043283, 1/10, 11/100, 0.01211386153890908943878618965\
23950460815626563364024929929957299338186844990307349616174840662797270487572\
04857548335259027427776298283`120., 1.345927142183770296635620835913993361333\
35399421278562163830504626616194311069493272552642142813403116015997633834292\
2110507440278455542`120.}, {11.9394677516251502651216483571240352374726029031\
48847349298953567888594316647347368191753497001048836083448518187930242328672\
765740822051`120.28187756794429, 1/10, 11/100, 0.0116338281508818106897293136\
52959398364714049159548813490863194586275514919923486921881440444467993786850\
363688825251214527150808793696`120., 1.35301972785700127959675183359159839281\
12881404401057964503027815062785010673064035465369098558389178193393516177953\
35244395345522304463`120.}, {11.947461849601421780042785077019252032472125543\
40463380139561555631864163156821107152676630830233213867458775049267491298770\
1348265002213`120.281612133793, 1/10, 11/100, 0.01112836511407066437068812719\
47613617917395995558740883181301725535070245865001953381282357068400332622887\
94527200983060141592784650322`120., 1.360490050165606746294125455045714277672\
37823524470624627375260966497037407217183826553097569117031526423133540477262\
9276656686954237229`120.}, {11.9554559475776932949639217969144688274716481836\
60420253492277544748688946489074774861779119603615441265726982797419583646729\
930789182375`120.2813472164157, 1/10, 11/100, 0.01059350005992835419147410826\
15459818160852648915721212806663474585896707463173209602694294574816433984367\
84111272478899567963347974402`120., 1.368397323776094762082549975984573882957\
34019766395324898128823972119795267804168122820295075889037823780549524829817\
2501019939309094255`120.}, {11.9634500455539648098850585168096856224711708239\
16206705588939533178736261409938478196791930904898743856866215102164254305758\
513313362536`120.28108281425553, 1/10, 11/100, 0.0100241158251396979210976358\
46080821408730850591930160538531519308805388050447103176084313937556578961692\
223888673091105179472887867519`120., 1.37681783935585880716868471657492129586\
70150790701321178104541695238574112177159479855524542267554063262883770301689\
52279209840994941176`120.}, {11.971444143530236324806195236704902417470693464\
17199315768560152160878357633080218153180474220618204644800544740690892496478\
7095837542698`120.28081892576205, 1/10, 11/100, 0.009413428552125672556364494\
31758457032211494539462267628345268423107179214561461066135284149483331857436\
6011874794491540880592681168341`120., 1.3858527504248421210049212871808527075\
92150956022968754056329262749599880743664110621976399568876977592863783067818\
035544830834457531879`120.}, {11.97943824150650783972733195660011921247021610\
44277796097822635100388308912516658848668175535074653490391446797116535956238\
1567836172286`120.2805555493913, 1/10, 11/100, 0.0087521134236685926925691189\
85852718148487333084179168192251415718155511362934083050604532056562300256754\
689167255396934233146203260125`120., 1.39564111836014548911255254020106694432\
83020623216634964422243377126256631454964297611978359614300114258487060249923\
66343464082323913221`120.}}, {{2.97973658025258341143766000559315503775188857\
21992096301376522819315899856382800037866417386437746682941349884204110968584\
28358721042093`120.27880083980148, 1/10, 21/100, 0.01647215058881605475947912\
76738844894035632519234549561501581686017347325920557399110787795548007737042\
66244828128921629969588357737521`120., 1.363143077242922687023762325690207693\
08173980200902638862588201962077160741520235873084894343367137737017864465101\
3177872356713044637292`120.}, {2.98307298233362598527290121699191109549956753\
11139404160627955504461562821544784409716905711800884193630546987283325705801\
88305564667476`120.27836379847376, 1/10, 21/100, 0.01588884268826273162343158\
32985336241089637939823536755573360568025302990515597836736906783456293541857\
26213069926582034359441228327592`120., 1.372424474413126543466689376854698262\
44584499369187309457999853417600132286462397877758744087353262032467894334712\
4791262433284955627069`120.}, {2.98640938441466855910814242839066715324724649\
00286712019879388189607225786706768781567394037164021704319744090362540443019\
48252408292859`120.27792817155957, 1/10, 21/100, 0.01527591961260789447968047\
09646843037706625608238702741789867807356792232548057121579178500079760850210\
4025725044048922886430921245148`120., 1.3821765686806917032091540903999425339\
82504927917230457534766036416698890041534678863823890774915755409996913444392\
302394998314452066208`120.}, {2.989745786495711132943383639789423210994925448\
94340198791308208747528887518687531534178823625271592150089411934417551802370\
8199251918242`120.27749395198565, 1/10, 21/100, 0.014629149505640272978714160\
48182099851451595580278500295016360389151448474532203338002578935224048632366\
326996485877550047935879380255`120., 1.39246694971923398045683031980524700395\
79951966680004591475716733105754559151141698944890643658359802495722512812611\
06799743373192806427`120.}, {2.9930821885767537067786248511881792687426044078\
58132773838225355989855171703073752526837068789029672569813829652096991745468\
146095543625`120.27706113272713, 1/10, 21/100, 0.0139432034327584969761804190\
22047170379514234156834544671978846080845649279803495763403737950101808850477\
633938910897173969507632380152`120., 1.40338074082291843714960123374026809272\
14813806372980205998985683178469743663788266063787782651301045412077950239121\
74344677211054117993`120.}, {2.9964185906577962806138660625869353264902833667\
72863559763368624504421468219272189711885901325343423638733539960018465467228\
092939169008`120.27662970680721, 1/10, 21/100, 0.0132112123989602040076431614\
28832665114802408102903933019157576803141771485851296867721751269148075674518\
746326011575074135305108622405`120., 1.41502768038885288332195412668554176753\
91189910522306620025226859055541568062600669732640409153456039731464564437942\
55650618638312353304`120.}, {2.9997549927388388544491072739856913842379623256\
87594345688511893018987764735470626896934733861657174707653250267939939188988\
039782794391`120.27619966729667, 1/10, 21/100, 0.0124240643170879702247657214\
93253431744481226082320948146692157550929643803128784388580353291794592842029\
751573777171806026250313243729`120., 1.42755336104975334541174308421423727516\
24130146144384040595220297637471921299571454171631631563204227716546948426022\
47905301566716705158`120.}, {3.0030913948198814282843484853844474419856412846\
02325131613655161533554061251669064081983566397970925776572960575861412910747\
986626419774`120.27577100731347, 1/10, 21/100, 0.0115692259511163237548261054\
73703492561246373284697689945383187062218899713719171933265008114093272986444\
850507415050657902138075629083`120., 1.44115806371929043214655534788798750527\
48307795684785580549697857303274395691053064031438010798752638470178533230692\
63705930394272947462`120.}}, {{1.15966187707385477949846818614144485651191835\
05807335665068724481634943391988785466051808478484684765769901594946255032119\
94160553512169`120.27552642849709, 1/10, 31/100, 0.02485572279708669925748031\
37319733003839865476564071219795913253444922990404590251478684057883380047791\
90990975783614739757448326390984`120., 1.401225815667073670603488277993787450\
89394000033733511377064479532270349614484497312519594254124790347700721332670\
0753985653615901675011`120.}, {1.16246446723471158267631225632120090681099865\
58807166781040241710593354367729910104960717416248994302634086524970194332917\
58880866831122`120.27459980765866, 1/10, 31/100, 0.02403025095632667824906812\
60499752558916941076414446890060966717374763813037359649101181729676627857555\
02254436169480122312845095895958`120., 1.416218455819330649032053699202233964\
63691198831470443845770142116326221073798092102917257511790192749502062222272\
3202209881910764941357`120.}, {1.16526705739556838585415632650095695711007896\
11806997897011758939551765343471034743869626354013303839498271454994133633715\
23601180150075`120.27367960271461, 1/10, 31/100, 0.02315900547181907227156062\
90237262259544515414683782762737868854576714922877624543612882355970382942784\
44991581855539599650377106478482`120., 1.432023742349822892001485756456813072\
74090726169218554318815803279664526198637443206659838780849160982717965126716\
5395764147933737911102`120.}, {1.16806964755642518903200039668071300740915926\
64806829012983276168510176319212159382778535291777613376362456385018072934512\
88321493469028`120.27276574521527, 1/10, 31/100, 0.02223530241351996418544699\
57900336342745211562621872152322433726426774133393838285642247604100694420347\
52623441278796070211862394011247`120., 1.448760975361093012125577169158749356\
19874687087307620107226958987356083618105995814742722053727070884089322045878\
7796947109225680173506`120.}, {1.17087223771728199220984446686046905770823957\
17806660128954793397468587294953284021687444229541922913226641315042012235310\
53041806787981`120.2718581677083, 1/10, 31/100, 0.021250709101004666670941521\
43241486109274568895319135600613265767190675230116835412396905247680444097926\
7711236503898724373178309142709`120., 1.4665806472889999124202406074426801722\
63849546386864883043319897097301752450699586296194659504387491985616626223441\
126448915703987292331`120.}, {1.173674827878138795387688537040225108007319877\
08064912449263106264269982706944086605963531673062324500908262450659515361081\
7762120106934`120.27095680372005, 1/10, 31/100, 0.020194334715240694333225166\
58935787049947344255860549737478783609915430916069487449143120351177339012625\
4749251184578060922035038219779`120., 1.4856770891455856475453369973045317009\
17667746878893890206743224573111282460327765836737715822698062498446656576533\
15655752484142299896`120.}, {1.1764774180389955985655326072199811583064001823\
80632236089782785538540924643553329950526210507054198695501117508989083690582\
482433425887`120.27006158773753, 1/10, 31/100, 0.0190517033241011645637603132\
14393981109014937978591631180460659718193857003581495658678792421396946167215\
154687062065041513733048404219`120., 1.50630855816334944706898793436650444021\
25262166058673348264132536626487608254603556745732695230802532874792145049113\
70588204941330631501`120.}, {1.1792800081998524017433766773997372086054804876\
80615347686934508434382022217665793841417104283485152381919610511383013770347\
202746744839`120.2691724551906, 1/10, 31/100, 0.01780286348754809992958780781\
15950441029473562196953643946427944388491001436614956266355473468020593710999\
04835035412825193270654076839`120., 1.528830927907064756157455199016650228950\
98068476200876347023117129615130165944436201619135669740667718702037171954700\
1463833914220037397`120.}}, {{0.511418529690926652938480283230006514418300445\
31967375985314752026116550819489648276967684252688012932557743806170377347780\
1977194118413`120.26388505133203, 1/10, 41/100, 0.041966587130650131622623515\
93015459410207724787033604158015812289131149728187797758399271750612245151270\
7861703722705864062027631432284`120., 1.4489078772315026436378342471483303304\
55613527192821524520606070660445454997905522468299414819065838190105365956705\
10998569283006299664`120.}, {0.5145974105953803415116745970468299807509722872\
93044459614096847841535708909061559266030669096485379177391016264112597115419\
770991954292`120.26164784858373, 1/10, 41/100, 0.0407557399622140385871963559\
19524943017936182317358647265584504802387395973386031786193689218739580065484\
745691912800982124085225236153`120., 1.47606574466729503464639017624374198757\
92006232196566118111123075742953268779925790486334007241229029203775309614349\
17561771478459702737`120.}, {0.5177762914998340300848689108636534470836441292\
66415159375046175421905909623226635762384495666090629029204594466521420753037\
564789790172`120.2594493721241, 1/10, 41/100, 0.03946596278891055537386729400\
89654646534450374046021301495957922890781601857269252897593038901210566863074\
21544853599893558376083189778`120., 1.504841667078312724757342595877981111758\
53751473554273791481771659921579153940460925093305178575087521174336009656296\
6152638620257538821`120.}, {0.52095517240428771865806322468047691341631597123\
97858591359955030022761103373917122587383222356958788810181726689302443906553\
58587626051`120.25728859759303, 1/10, 41/100, 0.03808514086899023876669402934\
78914341410371023453316163964560445725142716883150844327476501423886188702570\
95788491872361578243763332602`120., 1.535483960936492180561871554671988576025\
48989771493248367151959005443985127056805031804936376164312770067487846121162\
4590146070839429921`120.}, {0.52413405330874140723125753849730037974898781321\
31565588969448305826463110515567887550921488053011287328317508713390680282731\
5238546193`120.25516453733347, 1/10, 41/100, 0.036597906042503281559712264780\
93787894624634594900602909400691720256962458636832377562299073468742885864876\
5573909211690816813783195554`120., 1.5683070418258032894484431063066899482803\
44106729881840684155373114537217727244002848679417913845611355050384616410368\
071535981059143409`120.}, {0.527312934213195095804451852314123846081659655186\
52725865789415816301651176572186525144597537490637858464532907374789166589094\
6183297809`120.25307623872625, 1/10, 41/100, 0.034984297941105065365348751526\
62810876940136774562543015544834437882330834368957338228111982691368714001670\
7223321344079498610115399364`120., 1.6037184749302237021366366831565465085314\
57186674363695749596497575323064781885848412368978158877565641014227114166060\
54188710007850063`120.}, {0.5304918151176487843776461661309473124143314971598\
97958418843485743386712479886941747799801944511628436458907276156715303508739\
981133689`120.25102278261677, 1/10, 41/100, 0.0332176300651695768590578856700\
97019310064836284814547928902654139776932081665378855799030989969648982303245\
963444538987680014074681165`120., 1.64226203283303423958532043673037860249996\
68090036627940339781398965720276403481743326602862688006860798591074285071447\
94116062887081582`120.}, {0.5336706960221024729508404799477707787470033391332\
68658179792813323756913194052018244153628514116878288272485478565538941126533\
778969568`120.2490032818271, 1/10, 41/100, 0.03126089822358650832798543656439\
98652907014707346357374946951122583134718181487642984326668775657353050330524\
94874426993482336446047361`120., 1.684690063817850765503507285547610126138393\
22007958844275342266109822819188130233696485463249068036573299763421612621410\
8112787240002298`120.}}, {{0.222104971089465213407743537722728427330730419394\
46630005851644169560389529250695006577287871443555733278543062070299268624563\
388873964`120.23170068452598, 1/10, 51/100, 0.0774935327997720692223534082281\
10615389871631578499622842721017482758421728317623808992651268811912415038126\
127788774623324134576471336`120., 1.49366204193934153998625045275576261294925\
47488856732922100990182096168145098960437716669655057869404355255040358283141\
55373871636220415`120.}, {0.2259427735634532732448031759446831974319686214964\
44092799320148659262244676648115712937267669598756161562102743457967952681628\
457492788`120.22653160550013, 1/10, 51/100, 0.0758150231733980343677972697401\
72445094463975441756967668454561473314300413771365320863786469214887539355154\
915149233946327195182480297`120., 1.54568268066075267796004358523167059881894\
63203054566264882625603522270443430009586391883165279095572382976233852545519\
14208462773033723`120.}, {0.2297805760374413330818628141666379675332068235984\
21885540123855622920594060789281360101656624761954990338774866212943219117623\
026245937`120.22159299793805, 1/10, 51/100, 0.0739939541709952784566959519795\
54464978975153326845937337301535287694103724751274455002047334084763841213002\
242239062897407538165450884`120., 1.60107823588976636695638037427619525515247\
08055794697083376628260305077642434000948688326052999315086230041767346208009\
63952616378075592`120.}, {0.2336183785114293929189224523885927376344450257003\
99678280927562586578943444930447007266045579925153819115446988967918485553617\
594999085`120.216869485029, 1/10, 51/100, 0.072006425484230875733162423244871\
45253648855957311824774168495096723353903057183045848659008160327780325756188\
6218907258283277127546187`120., 1.6604041068305096308231394055485312320079180\
40474673772135511223742127188573033105607163578822481311923436925529277006709\
050145931844885`120.}, {0.237456180985417452755982090610547507735683227802377\
47102173126955023729282907161265443043453508835264789211911172289375198961216\
3752234`120.21234705197092, 1/10, 51/100, 0.069821737625609524652361523985614\
03725268644131235523627562192284171497922044093339655204073861286500267400114\
8969868303717520962844321`120., 1.7243678468480203023068822791151740523726132\
76657408110956043081148758573038494565848335100044318224090794052257569667832\
159621422918006`120.}, {0.241293983459405512593041728832502277836921429904355\
26376253497651389564221321277830159482349025155147666879123447786901842560673\
2505382`120.20801289611238, 1/10, 51/100, 0.067399496723488901173640617353311\
38611647735605915210242431189500066705911077133240750846136453736625079379912\
0508730440663590194820623`120., 1.7938924905776203298649680195465798370016538\
74223556021322781277749614732520662736277146527656079082982809106800055429344\
387188219432512`120.}, {0.245131785933393572430101367054457047938159632006333\
05650333868347755399159735394394875921244541475030544546335723284428486160130\
1258531`120.20385529671978, 1/10, 51/100, 0.064684960634331183800700905759348\
57511031235637999622633753970677645608126687514386740422002163344050124335170\
1370044372527444361337175`120., 1.8702177540667384032132817914634465968650812\
76953365334150025935312081815025457390433715307998137975682633025283343319693\
231913403384331`120.}, {0.248969588407381632267161005276411818039397834108310\
84924414239044121234098149510959592360140057794913422213547998781955129759587\
0011679`120.19986350140178, 1/10, 51/100, 0.061601137614008641966014354717447\
79148863076395990348155454569644232997096914598367878368274408883990837462003\
9612338230344802943936273`120., 1.9550708127984270536166146254665503020778118\
71707499818118093275390623167151905785567377305762488654160822925130787474510\
034340830195663`120.}}}, {{{1594.78249888861196878415867864819705856930718329\
50904112970829071737868519781989410429416513324643930445342209868749612373662\
68831593118847`120.21664621318892, 11/100, 1/100, 0.0107498810194802762046950\
61888205849509358566450845456679517039373553932647795750089087773375612923038\
157367678338421300276403806041636`120., 1.33296686588538393897631749660857045\
58179944268764263759883087229987724176096867566927081444883593169446598205442\
79689207763506880291007`120.}, {1595.5385471451461606068545224654787011815320\
34369196318740678515717039628098561543481455986127247916977197742978518601212\
250150407828621623`120.21651312374051, 11/100, 1/100, 0.010352689414389135814\
20983913021540646855411282205421433841593997625557063935064544992589942480581\
0054976772584034195371159194500798532`120., 1.3384115195824251178260511889844\
55294624895223807297522744049057859198251100558758034351992078909278932648984\
077189022032515548887855047`120.}, {1596.294595401680352429550366282760343793\
75688544330222618427412426029240421892414591997032092203144090986126497016224\
1187134031984064124399`120.21638020107643, 11/100, 1/100, 0.00993662616510144\
79336751174097826996891870136421319680199553351593376101525989492239574698772\
86947039715181248505407494120162596134527`120., 1.344116740918669230022388159\
51703075291867805539060207148715877866104292711887988922307269811619663973389\
3062308244244664390251194109628`120.}, {1597.05064365821454425224621010004198\
64059817365174081336278697328035451803392867483584846557168149648425247869618\
05881162017913560299627175`120.21624744487717, 11/100, 1/100, 0.0094990266248\
99907734848352100055053024370516998102975606230752122275391604034226725649700\
004054616042134774595208488967559269839063246`120., 1.35011943636072067783079\
58622723442295089333328034135404635460401530985983590857519887026266516762216\
10099648136083250321801257659608124`120.}, {1597.8066919147487360749420539173\
23629018206587591514041071465341346797956459649350796998990511598488775188308\
953449521136901795136535129951`120.21611485482401, 11/100, 1/100, 0.009036538\
28142266914238998490143418475836331006798741661876835248720595714555911386775\
0767164377095333236437867944599222376297950598372`120., 1.3564660453294888151\
05338701347857815209078692760190779210569647347586463597651077095011787697997\
031241110872965498291852771428999349523`120.}, {1598.562740171282927897637897\
73460527163043143866561994851506094989005073258001195323551332530638201270785\
1830945093161111785676712770632727`120.21598243059911, 11/100, 1/100, 0.00854\
48435644925572435790189893340928052359422694822940683341233295309934652129526\
57404228679438862082042318755676192142381760391109919`120., 1.363216382717166\
20237622580703698722586038717862713778953099173911125822099183336453497515389\
2635193411237236937932061320402503906060193`120.}, 
   {1599.31878842781711972033374155188691424265628973972585595865655843330350\
8700374555674027660101165536640515352936736801086669558289006135503`120.21585\
017188539, 11/100, 1/100, 0.0080182201183906887425340855316347040226758842107\
88711461711146417040110129435089442041105752056977197886636060883599126641457\
503921618`120., 1.37044973483832585214277283270262370069540261086465077988762\
2084835816282225015837251423699762096877649614641021332394432339420518073536`\
120.}, {1600.0748366843513115430295853691685568548811408138317634022521669765\
56284820737158112541994895949060573178874928380441061553439865241638279`120.2\
1571807836665, 11/100, 1/100, 0.007448804276952025063650084508501009181523035\
55770218217851734086352558417175122056232727144599723484949533660839932238826\
9034481012167`120., 1.3782750704217558523432821895086466132462017032078193303\
62654984140763834085707440603453770907086590096487756691111847595518177271049\
222`120.}}, {{12.765337410652277618762916391456980032289515429276076757997007\
222971594656339507455646884618699309091246456247924639180586919485851962323`1\
20.28156337559372, 11/100, 11/100, 0.0119327141916118374131701784770449310984\
18887450352532369898891126516311408586522056788787375081522139568373281694676\
930818037299543179`120., 1.34201680207032122226868553373950843311427510523827\
07632839893482487260891022779440187643639200232534756062089469479024961841257\
74469156`120.}, {12.772715200712349387408058356947401852768120324465165718484\
95368463120993710790299047033135960661087813506869866701780821194640949750952\
5`120.2813345703094, 11/100, 11/100, 0.01149520194413534076721604180616418016\
62754579045943013030532138566842672770923239251839190047229761211333541373625\
75118219550937707575`120., 1.348166492742819262742999478925624612816384897735\
18665536299582352505852642383087083597990903518115578710098008042291058385417\
3095740595`120.}, {12.7800929907724211560532003224378236732467252196542546789\
72900146290825217876298525293778100513912665023681149409396435836973333143056\
727`120.28110614947062, 11/100, 11/100, 0.01103664015490726628778998935142429\
84761808581577612275281509634434983180114893897271659589428498354830636697285\
20247461452187611290445`120., 1.354613881579983883270683421197958396168141377\
74149283513929483773807024286289366859694143548404476542920132682651455049401\
3233467080352`120.}, {12.7874707808324929246983422879282454937253301148433436\
39460846607950440498644694060117224841421214451912293600151775063462000256788\
60393`120.28087811207773, 11/100, 11/100, 0.010554050716351088875727501798222\
62527670092449656522423219745823594953456178863545337953658040401309132057593\
6362653500065336507412404`120., 1.3614012349587220007445060613394750380726928\
28490800865763065388714868649103394499083115217242996478488955294419582384660\
684364181590736`120.}, {12.79484857089256469334348425341866731420393501003243\
25999487930696100557794130895949406715823285162388009060508941536910870271804\
34151132`120.2806504571347, 11/100, 11/100, 0.0100436862324761662667808836297\
24304440588627340296680477311128616430759741609206212044804187213760171095870\
356849651867038274016732182`120., 1.36858174434515615445149924796355146513870\
93220770299799466489880360165262036199536096399418688000294018493509308749328\
3445390146320776`120.}, {12.8022263609526364619886262189090891346825399052215\
21560436739531269671060181485129764118323235818025689518501636532318712054104\
079698334`120.28042318364896, 11/100, 11/100, 0.00950071992166782540429981318\
84181236977892021673669442954307860065711527915598790334161022386734785331900\
3724165933703765765568336453`120., 1.3762239313542223360885265789858807430972\
40304956035960508442924074987712122438727369908798834733279433598627672053147\
978474902143084627`120.}, {12.80960415101270823063376818439951095516114480041\
06105209246859929292863409498806645875650641431198125781309523789109463370810\
27725245536`120.28019629063157, 11/100, 11/100, 0.008918753658149771365033714\
18043170936638604342236288872788833423280333629307658350281783172505780685554\
1870167153402380945160046026012`120., 1.3844186366134011061538673019352419854\
33149393540973874631258124954917646572127665222360941100451332991695665503874\
067126042050912977096`120.}, {12.81698194107277999927891014988993277563974969\
55996994814126324545889016217182761994110118050504215994667434031212895739621\
07951370792738`120.27996977709701, 11/100, 11/100, 0.008288993909665327546959\
26248830448987386383029262935330430269465810166403509793800516537018582830758\
8198414721215917590216079413366136`120., 1.3932907272132328512823633562609211\
30050702105326997961549629768965972166928392024166558115891326914488218680664\
944705544755250052017227`120.}}, {{3.2052386054491036026073495120983422061290\
51003554009160427674761292008893546018741466618392748620186659105408500437970\
615124544346293946`120.2821236006077, 11/100, 21/100, 0.015602265715203161569\
36224393822940037106868524321192812963255738789442770062569380616129730855741\
4443719050478918987585885590503728144`120., 1.3662756447799800091292094107534\
19544602583013693279499452648515934249109043099372608645811367286877301258805\
294820239335131121883434558`120.}, {3.208312014451873157331175656084019439077\
44959827728817498147458983167877074988829108345446336896815257851481268399742\
6654345301362166949`120.28174317969354, 11/100, 21/100, 0.0150442194228148094\
42480426909242181615765037734471107566877736225453008660320219462797426494365\
481590169912302998892060817147180398528`120., 1.37468633503200157710985287782\
45198137378316461869043639657108614681681082717507468987185951494324507885699\
36421019926658954582223122273`120.}, {3.2113854234546427120550018000696966720\
25848193000567189535274418371348647953757840700290533989316118497924216867556\
882693566058378039952`120.28136381891554, 11/100, 21/100, 0.01445826768089105\
14217065659119745383067032814252728271536139186684992952138343755794713228131\
45626007470854883114387016083697899399359`120., 1.383518045307201078602045746\
37108674136068993754452567809669557496825591394107208313677625222188710977044\
4184958045570154799766039949231`120.}, {3.21445883245741226677882794405537390\
49742467877238462040890742469110185251576273903171266046096640844173336210511\
16338732786815393912956`120.28098551370425, 11/100, 21/100, 0.013840434188128\
35343045608498663279682012958885616962033798138436009407957256636050759668507\
370514292245019219884489636107889093902085`120., 1.39283103806875310721898272\
44267341559341364412303060118749172393194358170152499433137947785393149277180\
30518664372627161921696736686488`120.}, {3.2175322414601818215026540880410511\
37922645382447125218642874075450688402361496939933962675230012050336743025234\
675794772007572409785959`120.28060825951725, 11/100, 21/100, 0.01318571291727\
54285164845088614003516625726717511795230322043995113904146400701117405344388\
87462555901321776310955904468139017884029219`120., 1.402701191887633786959489\
11459472642639726049684646085520270842564087707626274087653687379744484612209\
3748919400434419436766371096960195`120.}, {3.22060565046295137622648023202672\
83708710439771704042331966739039903582795653664895507987458503600162561524294\
18235250811228329425658962`120.28023205183882, 11/100, 21/100, 0.012487652543\
60906633048570841402930851039676321334203684943909029239529419308730948609570\
2327311552951909676442376878151041084409971989`120., 1.4132263052927398886927\
64123221668752592527425542940288674366350389051162685497934306263873872383031\
476713723673212629746348487422008081`120.}, {3.223679059465720930950306376012\
40560381944257189368324775047373253002815676923603916763481647070798217556183\
3601794706850449086441531965`120.27985688617993, 11/100, 21/100, 0.0117376969\
88179538619270673120564543346594200355142657887364250180926866874873080505941\
520781713071200838999358671402279841163307009648`120., 1.42453610063334264893\
37762081454419908531829400731531229441780516689795293373242362145470528496678\
74028007953380897700067663224461144777`120.}, {3.2267524684684904856741325199\
98082836767841166616962262304273561069698033973105588784470887091055948094971\
237785354162889669843457404968`120.27948275807785, 11/100, 21/100, 0.01092408\
05030866598670229864528956649437691243706965654934171198536929747807141008034\
27968726889657970778493655516613919150075138085515`120., 1.436808986291291261\
17238664035867383712990530467286986383363723974959508680870512959247902035575\
7308558129725376309076850592957479685393`120.}}, 
  {{1.25850173913918948620643107994308559412166580727531009555852563559305566\
4690415452755684541365400253652103448969555188209308736907196505`120.27893957\
016751, 11/100, 31/100, 0.023460443870299521044747259626482409546573710979788\
91027934804747343457889069522710201318320943453285989672313609971403077479191\
3242682`120., 1.4052828133089301837860871239260164155663776972755036734809403\
7378250659190168438011652443467927892213271726964333850352636142111940717`120.\
}, {1.26108140747485454141873810560449001646975860375957983443281010194299576\
7451298608583519151155160985546398264706400637094187083110756934`120.27814003\
007184, 11/100, 31/100, 0.022667578882202731452135933573144279581209864614524\
95969775782283709430266096596117432682067208364058867253712821588751559213068\
9799755`120., 1.4188014345098327582269377561824374026284911375503044264524378\
37652638203253949050493072815232981396752944926184497381254430812328265096`12\
0.}, {1.263661075810519596631045131265894438817851400243849573307094568292935\
870212181764411353760944921717440693080443246085979065429314317362`120.277345\
21465472, 11/100, 31/100, 0.0218317604276778272855482686263455709680211253187\
67622832304753342004773299808861112103755607326329284458472057433352665080975\
388969129`120., 1.43303994218707499088076792528904538178571379318127928748036\
6394060022970778802861963834328601595917707594384567553308324655766710714701`\
120.}, {1.2662407441461846518433521569272988611659441967281193121813790346428\
75972973064920239188370734682449334987896180091534863943775517877791`120.2765\
5508084128, 11/100, 31/100, 0.02094675242303197805437470819063498383842074243\
52303332650071308408739678325790182867304454820634649367438745471390480878694\
62297312783`120., 1.448103399832052106631411717442500579585794822452172128695\
63961975132428001370090728341414495196926581094410822736938466933638988046326`\
120.}, {1.2688204124818497070556591825887032835140369932123890510556635009928\
1607573394807606702298052444318122928271191693698374882212172143822`120.27576\
958609352, 11/100, 31/100, 0.020004691443984957220390646808756467886865007787\
31300271048767380518715901175370662763110903340395676823426939274931440183869\
311460197`120., 1.46412427985836940769240131155793230726092225724630445795656\
54999739511620475330522474153924244350249639380774631303043914109918871778`12\
0.}, {1.271400080817514762267966208250107705862129789696658789929947967342756\
178494831231894857590314203913123577527653782432633700467924998648`120.274988\
68840186, 11/100, 31/100, 0.0189954274750092427176582427647290473610051708502\
31975251706927066436359406159849606788178306331303112167341097367412132657907\
295703463`120., 1.48127356363376876950085859394552189767330203991898498247664\
9468760464796303533651120405566755386431754288921794667385281771638481070226`\
120.}, {1.2739797491531798174802732339115121282102225861809285288042324336926\
96281255714387722692200103964645017872343390627881518578814128559077`120.2742\
123462768, 11/100, 31/100, 0.017905476899855846902255015099807434585762920456\
00430690476307311839479980492867696063504899730270575837233297265096292502586\
4247418774`120., 1.4997783688144626774090249629295876473862729097024041837342\
72616298510153176467915310928808743223475478241181889368178560537331027989133`\
120.}, {1.2765594174888448726925802595729165505583153826651982676785169000426\
36384016597543550526809893725376912167159127473330403457160332119505`120.2734\
4051874049, 11/100, 31/100, 0.01671626677461601622936833013375056840683112216\
77500968393937609124204031601899310239468413633558290286429349901246363856735\
50985826791`120., 1.519951505896354407786733943800755112521587799227844530699\
20267574255749505571552036242282262640011800641134520541201019150655467967022\
5`120.}}, {{0.563425323567188923317878203092372345696104191540800474499914047\
06493628961450824178889265192900261629580076146260168065856830743262865`120.2\
6756072769601, 11/100, 41/100, 0.03941178784797089529718980290625004258635901\
89391656382928265775175174696608401305817674675341512997386090823341756057257\
43990424835219`120., 1.455537168901122402755797253082693893627869822658296013\
32720434149451705450836493347400727854732455101039974287864705896674181608885\
5405`120.}, {0.56636853360899256404494338543070997524804822558841463966309606\
4370752033011792296663461133998303968135326351492333215030241870473638076`120\
.26564288799803, 11/100, 41/100, 0.038234613546988015701110984212167014365401\
41277360821197526676728220295096177266735098653792169639602866081622130779167\
595068682152707`120., 1.47992985744182698923421864784812049054974741564547212\
18723204133515646011545613500515449548245098074960429358432793341178892649993\
64526`120.}, {0.5693117436507962047720085677690476047999922596360288048262780\
81676567776409076351538029616067605319974851941522064749401915433514647502`12\
0.2637531797414, 11/100, 41/100, 0.036983515580769452466807240248380964878023\
77892675452758375051337147960999206769649836377917744609382839608380207614630\
5095989851172407`120., 1.5057442580597159885233714451643324489937695634931560\
00550693431103071843495984665890527077088721203040023316761058212516990264935\
873065`120.}, {0.572254953692599845499073750107385234351936293683642969989460\
098982383519806360406412598098136906671814377531551796283773588996555656928`1\
20.26189097096996, 11/100, 41/100, 0.0356472803580695511686010128288321940638\
51581944677630583761527418158804835863844415038014696130409979635941666739679\
871009936088415679`120., 1.53319630194054715072034144970755986776347709781012\
86712924884840070762996454224084620573976312278519668331676622974860162056054\
82253045`120.}, {0.5751981637344034862261389324457228639038803277312571351526\
42116288199263203644461287166580206208023653903121581527818145262559596666354`\
120.26005564899913, 11/100, 41/100, 0.034211702751486164066209738157042517420\
99616656831009309614960849337178526266928200104478014938418390124776661706633\
7283884101328342471`120., 1.5625591419423835163919869333516040207718661627805\
15727063337867173549107753311709820508135225126707092187216704719765916381928\
057628323`120.}, {0.578141373776207126953204114784060493455824361778871300315\
82413359401500660092851616173506227550937549342871161125935251693612263767578`\
120.25824661967036, 11/100, 41/100, 0.032658359709717518894279730909526900998\
39945464636690956523758169893353132884482687266470104121302868623348033985708\
3916473574695370896`120., 1.5941865132569473476275853082628503105200240319870\
22212798370221594641737585391587789394020044355167587029831944880497027307287\
522435192`120.}, {0.581084583818010767680269297122398123007768395826485465479\
00615089983074999821257103630354434481072733295430164099088688860968567868520\
6`120.25646330664058, 11/100, 41/100, 0.0309626572390250452822604728564136238\
79975047609370618079826713694911202518560953866783438127941936457451649753421\
086865396520738735632`120., 1.62854989733749893543730398725070947752117576614\
14198668578484234425856973049914177621914577425791616741411457573753086675250\
22738021779`120.}, {0.5840277938598144084073344794607357525597124298740996306\
42188168205646493395496625910872026414112079172479891670722421260283248719694\
632`120.25470515070478, 11/100, 41/100, 0.02909054632332498613128315544270466\
76041319124538981629527635562557934133868550492098335960066604430402515549145\
4078058823297508988881`120., 1.6663009490604320917461709826534477586052711988\
67235674076622076256108100693604882653431873687409457009431454261933820017424\
931857894701`120.}}, {{0.2507993160332641514105504163307212593132890712564207\
71259075865844229431892738980811204386251568679937832380066272310159866142125\
152153`120.23669887276476, 11/100, 51/100, 0.07226444049840623778552259049708\
99123608150332375041057581556105632036233014921227731627617408932760812722746\
73400111498350854263294928`120., 1.506389831357094580939150592375337785910118\
21916656760280130463685867655162658934576030985130973995558516360239808518004\
2839105741433403`120.}, {0.25442846079618243777746127349634554963094743716438\
32735540661902712220443675632961398717671572160172811525912993218686568611366\
38230386`120.23223294868446, 11/100, 51/100, 0.070590147866354200268503570772\
54666049335349518570361571006236310515620851580012414678655143990476480859259\
4563811424965208105509586401`120., 1.5530943830713622124413103941302813247427\
05464741027871311843133622758740542786650764506294923076706893919648052363431\
640897626642333833`120.}, {0.258057605559100724144372130661969839948605803072\
34577584905651469821465684238761146853914806286335462447280253237142715385613\
115130862`120.22793620124465, 11/100, 51/100, 0.06878156728882627860261668848\
24484143732700844744257490064393620845815686136087347974901534849054361848912\
40755597837747121247297730749`120., 1.602774174762912132481246795193871245653\
38097057467319754976308096348505433594044755110426821458284673341823175513359\
3216999561588530835`120.}, {0.26168675032201901051128298782759413026626416898\
03082781440468391252072693172119267972065289685106919677930137654209856508511\
25664386853`120.22379899723636, 11/100, 51/100, 0.066816610677711835596026951\
16359489794950433724120454731890504204046701147479976935778097680876384994261\
5047998014637257639790961571178`120., 1.6559113262551480549643712923715529556\
48143404579975505595480177745321406828984554603300986148612540018555367828628\
916484507604348266583`120.}, {0.265315895084937296878193844993218420583922534\
88827078043903716355219988179203624212587390987415802931111322499847054414784\
6120177465087`120.21981243484943, 11/100, 51/100, 0.0646669886620633212328036\
66806345048248682427574974002506186104123612389154799157530323170335628710168\
994302423112890238594223815580286`120., 1.71311920126446402721102395815887267\
74384401493123480309184770091118895481596618646751479646707660989468803859718\
53742878197699843719691`120.}, {0.2689450398478555832451047021588427109015809\
00796233282734027487979192494266860557454541290779805366654433436231520102644\
84111469054332`120.21596827440561, 11/100, 51/100, 0.062295591120652014862804\
05390748933270526174892349987488235874795087283743197714231574305496990342704\
1747870823781222688800266077975662`120., 1.7751968139413781086631324739794475\
47341409181386312665273011679871893447063502522936622667309875629328532609768\
349348250655904832704568`120.}, {0.272574184610773869612015559324467001219239\
26670419578502901781240618510674168487278320867168545270399775364746456966114\
1836109203621554`120.21225887693063, 11/100, 51/100, 0.0596522851416753652541\
44867833078168092069092329042174013244552016470818728510127017607768687157421\
38389303629459794593170435597721925`120., 1.843215690612744483640753811494021\
84199952523048408768326704645360354545347383415943534415435658743469199849719\
5963887957374652853659166`120.}, {0.27620332937369215597892641649009129153689\
76326121582873240081368331777192165091881118760525911000413410738586976192196\
38831103716699787`120.20867714953619, 11/100, 51/100, 0.056666795919502636446\
09241122182230655214194601672967570861471383209154309111759694104823925943442\
0016606013010088862209586373848055768`120., 1.9186663078511541684661990386816\
78220442485333603351398382003658409121843899190530771972969294200613741413120\
414365088198053360943718187`120.}}}, 
 {{{1695.06615120775309036822830177048252634848203479353832849428180401909120\
3366236923074571283728776430081443349920085948228253199821456380764`120.21606\
751895982, 3/25, 1/100, 0.010181819762703047532984977553206889423824541299406\
19162926843467451448751809374608853438603527464286455490947075108958475127994\
6622357`120., 1.3348834002263665518698706980629356803244386593995739823190409\
74008961436576347614493927987496314517341293150256548994284391390696495909`12\
0.}, {1695.760877315827948980898904398910189899661725411318164359568892032200\
302100226059699996199411309500823584378922783928097516363248431455744`120.215\
95283973888, 3/25, 1/100, 0.0098035714149878192474089709888129630875894281311\
17607199554603112494183698680300737494169969050739462666745920121794800074608\
747063584`120., 1.33984122584828858575734983029901201324977159669165161606867\
3975430579888316490496211543847488197625811344674232802093664826757729745858`\
120.}, {1696.4556034239028075935695070273378534508414160290980002248559800453\
09400834215196325421115093842571565725407925481907966779526675406530724`120.2\
1583828468079, 3/25, 1/100, 0.00940751508295487086059639010930559900868747032\
24307062519673745188168450711007544770524917731856113096077724191305411213915\
92458284325`120., 1.345034311515269414570882665405235408226178119550452373470\
67431964444546730045269687530730333614549366687170345690715241872371637480141\
5`120.}, {1697.15032953197766620624010965576551700202110664687783609014306805\
8418499568204332950846030776375642307866436928179887836042690102381605705`120\
.21572385358007, 3/25, 1/100, 0.008991139293272345838219694626532236009426043\
17696405526671652699671168909741635834683536467481102754473737768531824057684\
515992336338`120., 1.35049592948892747222331186247675735138090655147745986485\
78426218981529672057160140283569049260188808165058466345291487920876654009897\
36`120.}, {1697.8450556400525248189107122841931805532007972646576719554301560\
71527598302193469576270946458908713050007465930877867705305853529356680685`12\
0.21560954623165, 3/25, 1/100, 0.00855128449409543264925906806475641704935874\
00865572942752927820048715622912736108521381738845678579986893528626951039200\
64911455548154`120., 1.356267942535479005325157669300448845980510628692530362\
16644942033944588714896540007747262456444927481475713010043738513803241914150\
522`120.}, {1698.539781748127383431581314912620844104380487882437507820717244\
084636697036182606201695862141441783792148494933575847574569016956331755665`1\
20.21549536243094, 3/25, 1/100, 0.0080838819415022303286133878018808872846378\
69587977233432638184437003430877199528020134242477052560546128795955164960280\
951751144009254`120., 1.36240426588253107760307715384709753544315664029343918\
28235237156022060682265133707152442533927614562345342486336291359509136406158\
25135`120.}, {1699.2345078562022420442519175410485076555601785002173436860043\
32097745795770171742827120777823974854534289523936273827443832180383306830646`\
120.2153813019738, 3/25, 1/100, 0.0075835394934754713767189043736569741392763\
66703802425991798872718775561655758731691574099351528268931759061421622295462\
848711787476499`120., 1.36897635920514313649471888807963523959253374360129771\
06010181438040578817754220704908915892909583412066398852818171692663328664022\
98847`120.}, {1699.9292339642771006569225201694761712067398691179971795512914\
20110854894504160879452545693506507925276430552938971807313095343810281905626`\
120.21526736465657, 3/25, 1/100, 0.007042847858371929748159333220830540398101\
01706004803985654420206098874101270883394784344625829105982475579976305979312\
6118767348418867`120., 1.3760824255675186495760979599688429474976652436387061\
10446476924054664709472036177998907653387847080991928902963492612182165421639\
565686`120.}}, {{13.587108590974978733785722216984839101162492479345601090517\
06510290226043284153774757036593799257459038514227450106793719178246883422684`\
120.2806910974048, 3/25, 11/100, 0.011298662486592239153819598601823517069972\
03373490392344441760834460279143363612299740124016200054011647033692169084416\
2714434587095491`120., 1.3439837309890281770621065889558686488721396849811556\
73110388987911991470305389947974194776437602649470120001502335907544084604231\
590182`120.}, {13.59388717299425314981134134009741007043420602363241515151993\
5286854211793712181592966475050444086545212995289035256373301203826549837339`\
120.28049439763919, 3/25, 11/100, 0.01088182200711468480134571433324816480358\
17860771179945096266038349469305310869462676470503588194111726991180755718731\
84435950374330538`120., 1.349578844831197232129102833247888228170295777854827\
48417214964684346386912120752637086575104318864936299367246679824037885310713\
8404264`120.}, {13.6006657550135275658369604632099810397059195679192292125228\
05470806163154582825438362584162895598500040848303569444809410625184265447838`\
120.28029798285966, 3/25, 11/100, 0.01044513089515296086707086109006717910989\
86276849837117127319649712108060371834765851999385644248586872684804743691652\
58572327681579156`120., 1.355442286505069253959200592051631078942853179616956\
83162448383732862322925382257491241439475106023553376086803650706072547040344\
9222465`120.}, {13.6074443370328019818625795863225520089776331122060432735256\
75654758114515453469283758693275347110454868701318103633245520046541981058337`\
120.28010185242725, 3/25, 11/100, 0.00998578474518466560132685624986725068460\
36050495800634873177056838023428832495600714682968771572457825510323580393865\
8574684699688395`120., 1.3616120845739387830790689351969193058075057092244972\
63199022295920213371128298927973037645919244749713063790724068492521111362524\
036944`120.}, {13.61422291905207639788819870943512297824934665649285733452854\
5838710065876324113129154802387798622409696554332637821681629467899696668836`\
120.279906005705, 3/25, 11/100, 0.0095002550820075869363336977394673552008467\
22799576770650985766296134941785120101464607313589831493125097239959363086570\
102065939683974`120., 1.36813609203827219789595163961876467948753182025875349\
88495067926350901024526161182964016406936088227094967141776351719957199292779\
47475`120.}, {13.621001501071350813913817832547693947521060200779671395531416\
022662017237194756974550911500250134364524407347172010117738889257412279335`1\
20.27971044205788, 3/25, 11/100, 0.008983997556075555524305941382324565558765\
11627668502917187138334750085593572383084667642233054116622650972799728830128\
743036820136632`120., 1.37507594664093414191107484341132767624466300703009739\
37411674569913515703955885969714131328172948494978928647132067115121607911454\
19257`120.}, {13.627780083090625229939436955660264916792773745066485456534286\
206613968598065400819947020612701646319352260361706198553848310615127889834`1\
20.2795151608528, 3/25, 11/100, 0.0084309890272830733239294257632984569289745\
70784908418703268750829798384887679965675993914316833243496923635459267070716\
084350922002346`120., 1.38251335378219914826309648221180382414151768824957760\
90215755520870445672840635536933963628801755130424371742537222158124796074344\
64747`120.}, {13.634558665109899645965056078772835886064487289353299517537156\
390565919958936044665343129725153158274180113376240386989957731972843500332`1\
20.27932016145866, 3/25, 11/100, 0.007832952187264193727766716577396272903914\
71794660622556538989513039600223281633503098505658042434020076422286281678513\
4136475193510304`120., 1.3905606108515137874850041513718276773468058026942479\
75793334006767039262595980375926760492532256701267554675263268013763959881107\
665051`120.}}, {{3.4252974410503812832508876516914070545672739814034707253916\
53621639827304772094107996998318323957912150524908829798814612285526136038698`\
120.28127396292491, 3/25, 21/100, 0.01475920782180271965899563988810040376801\
89811137218438409094587185749357059822389021830755834115906105187985322410054\
02837229565399589`120., 1.368470084320638780774976104925404692480224728247237\
64413663523101050142207448654079555251921444656948411646412995589104579322660\
4624686`120.}, {3.42812102203116614316732480930505454821297020922059345985561\
9452191546048845029800703111143781636715300972804551504976980891952183865343`\
120.28094819243296, 3/25, 21/100, 0.01422666563620849024770753053903552735652\
17832595115369117260005065771502707304735758395523285307062243754098808731965\
60311338081494163`120., 1.376105379356169611520069038051546847840256551369948\
25828627923161348501227769200441795755450160246335120686359598154776876140540\
7913177`120.}, {3.43094460301195100308376196691870204185866643703771619431958\
5282743264792917965493409223969239315518451420700273211139349498378231691988`\
120.28062320172242, 3/25, 21/100, 0.01366785367596319056241914339684566592421\
92712020619109527225697686846373079415753987483894149410395858131392895506142\
99203348969423272`120., 1.384118390136511412699537381213901032402498945159264\
38438245730867506875635981735594899972094420449097679220000111799022006452286\
788521`120.}, {3.433768183992735863000199124532349535504362664854838928783551\
113294983536990901186115336794696994321601868595994917301718104804279518633`1\
20.28029898790622, 3/25, 21/100, 0.013079037682136943771732265966830380353326\
01298355461740244254531155257652050187342268499897230729556788743971289841580\
9231928865230007`120., 1.3925630314450575777343394307664688064349190074452899\
42915153260041713747784828942877489776124846466264658986924900644858743143453\
339269`120.}, {3.436591764973520722916636282145997029150058892671961663247516\
943846702281063836878821449620154673124752316491716623464086711230327345278`1\
20.27997554811185, 3/25, 21/100, 0.012455517201756555724390447784560968530807\
13147146326322804839788686408542607595580497752205835200486418739370065453845\
7446350239727009`120., 1.4015071767428477368973844704856649637192094419266310\
52806101720775519391261011253499109617604560070636401504474468113859597429271\
593115`120.}, {3.439415345954305582833073439759644522795755120489084397711482\
774398421025136772571527562445612351927902764387438329626455317656375171923`1\
20.27965287948146, 3/25, 21/100, 0.011791235820043335231242544729090903338347\
71602590727304772525786629732172402878625581555424823142009773898539481537654\
7132610474235613`120., 1.4110382905941622507755664785329069748981183657138287\
76343478579338915101242826597332707493221944123338938792974028710671086534852\
094434`120.}, {3.442238926935090442749510597373292016441451348306207132175448\
604950139769209708264233675271070030731053212283160035788823924082422998567`1\
20.27933097917158, 3/25, 21/100, 0.011078162706508946418036848645962023050652\
57203683847931603108282591588251238172483278479761543748087343995594944223221\
9155244207952894`120., 1.4212723662205874951056492275802366115479685136375883\
28936449157057177730111006192886298313829048601805054594162882253619208407003\
166045`120.}, {3.445062507915875302665947754986939510087147576123329866639414\
435501858513282643956939788096527709534203660178881741951192530508470825212`1\
20.27900984435315, 3/25, 21/100, 0.010305256494434694970679463118738325595172\
94893210493001329009573221003295948463170781097438639124466483517612495217912\
5763841550326066`120., 1.4323688996922500379569681316999897921628284090246358\
50037501029364374662336887085034388703900650177206521837708251519619566886455\
008753`120.}}, {{1.3549876295503633890025736601540844300184747329489097898954\
37766926057714000000883103239955899592696729249867696751492144390742510339462`\
120.2781422077424, 3/25, 31/100, 0.022151614991861502111366356429738428173171\
84623804199533701888136800207616871824255564670215282210506476238037796026114\
2566369853009337`120., 1.4082297008959420950331221639624150205732017793853702\
47431548311493106714023299151083930628697354863263460828632419623137443814888\
194507`120.}, {1.357360568496498967122171721604617672639876205631048057144298\
9325295510435931033310936422294965499607149077739858139290018031119716444`120\
.27746146031599, 3/25, 31/100, 0.02139171129498982102583795620718288245194706\
97711589870032748889123226183791687370301142077867452875358156686807174414887\
00281546365278`120., 1.420463684910711715470201424014048900910589916648792480\
55091748913491698559244722822560227984860246186745028773189515960487648327991\
7325`120.}, {1.35973350744263454524176978305515091526127767831318632439316009\
8133044373186205779084044503093507224700565680274876365859215481432949339`120\
.27678414872237, 3/25, 31/100, 0.02059147719227606031158793724181522919585233\
71955643992064918044566824896493971644812296626602950143705945388472643187035\
6710769698586`120., 1.4333388429881616714502445262794138366329020302876239980\
53939342773403631282032403776478475215018480689201901002638743077656053143986\
024`120.}, {1.362106446388770123361367844505684157882679150995324591642021263\
736537702779308227074446776690464488686223586563938802716627850894254278`120.\
27611024619779, 3/25, 31/100, 0.019745085616706228999488394087368913219439964\
32271218236725761538376148172076630993901172120917487199145778125114737189226\
2832234029512`120., 1.4469482838385308248355276203060495434055300065895453633\
48439822939664064612912362314896633179164688681153854044449488962492118902980\
709`120.}, {1.364479385334905701480965905956217400504080623677462858890882429\
340031032372410675064849050287421752671881492853001239574040220355559217`120.\
27543972626361, 3/25, 31/100, 0.018845192085874556274740021763908739653017059\
68652385928336124086841837364918905486825453377866202927667285084000372876353\
9621020438072`120., 1.4614093617095533756581546878080516695854185478345226175\
35452046193874750115877269308480491153598441847609681454137918494137368036200\
923`120.}, {1.366852324281041279600563967406750643125482096359601126139743594\
943524361965513123055251323884379016657539399142063676431452589816864156`120.\
27477256272259, 3/25, 31/100, 0.017882320639210330504275587193415146866448875\
59978369528498379358672879768305411304346539923847266334871519495858372360318\
2036427459294`120., 1.4768734864588637348713656629497873379431441216573483663\
61264090995058879596124184027393774981976515805924961886363261374592140964598\
354`120.}, {1.369225263227176857720162028857283885746883569041739393388604760\
547017691558615571045653597481336280643197305431126113288864959278169094`120.\
27410872965478, 3/25, 31/100, 0.016843888824971955692234149764699333733906472\
91534716079430937798461698793731083697394649461811254579930732261071255265792\
1955451044847`120., 1.4935416993289640405795995566154550703639603436532489915\
89056728120269925209308066442919753541297706395266285884816552283644327372767\
196`120.}, {1.371598202173312435839760090307817128368285041723877660637465926\
150511021151718019036055871078293544628855211720188550146277328739474033`120.\
27344820141408, 3/25, 31/100, 0.015712573094845392624575695448774077079213993\
87063103075578472337043407058304417162681693228445325419060503796954591015418\
1540546990352`120., 1.5116907843910325455669941800394079005525342482701824816\
36640480196523325198005178294007732917051111453874176753548401514151116058619\
492`120.}}, {{0.6143422195434679727393174538818234661418278844986439267654621\
62347228282956591961864766722659308862974828843370061289472993165556585753`12\
0.27113931345427, 3/25, 41/100, 0.0370998024900159304270912784157837037148258\
38981539531361315785247664276967083164450881684829325778000105857742222599223\
512866911071562`120., 1.46059324828000598797705775868693651768579119322381317\
49599122508688383761825493429529687434910235491490718052342027676743666190070\
92694`120.}, {0.6170674837969504146760397405647263622797555847055320275962638\
00423012532809527360356799000540834712978408742764689178538205669304653312`12\
0.2694795795772, 3/25, 41/100, 0.03595916175888850621950525713329394290913418\
08479685809939087562810340366355123750023202475082040411060177894128651033975\
51479015147582`120., 1.482618106793741709070115780530536598236922261324404969\
31036667991420638490912627290581345733463850570741254021109721414736971331643\
6933`120.}, {0.61979274805043285661276202724762925841768328491242012842706543\
8498796782662462758848831278422360562981988642159317067603418173052720872`120\
.26784067744919, 3/25, 41/100, 0.03474918864779546928439245754482364161091740\
72461645272220069471620280610115883830865722347896584174396148425759719480303\
62566704223662`120., 1.505901147938904833538540004771114060749002485630664437\
22641357724965678046206667092894078476055694850469555706496121669973929806543\
9053`120.}, {0.62251801230391529854948431393053215455561098511930822925786707\
6574581032515398157340863556303886412985568541553944956668630676800788432`120\
.26622220586592, 3/25, 41/100, 0.03345946964765603101737224860262481079230466\
67863278612390967256119576256801797223284519779060881400764767891656235508340\
61966029344741`120., 1.530631772564033467885300861545819667881024563262096016\
23777933152312986052342174342447786431825848008807874321752123190242756406735\
7275`120.}, {0.62524327655739774048620660061343505069353868532619633008866871\
4650365282368333555832895834185412262989148440948572845733843180548855991`120\
.26462377413156, 3/25, 41/100, 0.03207682802898378614185460416137708508790359\
95029635018674515846241166123488800078494913417343939479913669128366774837560\
57159932050563`120., 1.557049384780564929896510783191680213272888988923327068\
02358987284203739574644218677222487834294184265926095806184447374042900996884\
3922`120.}, {0.62796854081088018242292888729633794683146638553308443091947035\
2726149532221268954324928112066938112992728340343200734799055684296923551`120\
.2630450017091, 3/25, 41/100, 0.030584194447764362118939369912174658885233983\
99706335095751979547573932650414005031170728545603655568845679403866680257947\
3838301162882`120., 1.5854637650530149951349804301781715126400454360943372718\
58018894197800863528225037880708391179606045271649260405053945799130565033295\
393`120.}, {0.630693805064362624359651173979240842969394085739972531750271990\
80193378207420435281696038994846396299630823973782862386426818804499111`120.2\
6148551788457, 3/25, 41/100, 0.0289588096485810158002855198225204637577381421\
87210600335282673720999156460246875408441899298870320082680385219842226519214\
181711652957`120., 1.61628746670332808237072386764883144331799914826361919900\
76698644728643792991378087153688398734346278127097598487880507893079245124564\
76`120.}, {0.6334190693178450662963734606621437391073217859468606325810736288\
7771803192713975130899266782998981299988813913245651292948069179305867`120.25\
994496144502, 3/25, 41/100, 0.02716920440100711459932845054840508485961417137\
97358737785155010582716770902063537551403879632834778577991075627272035711599\
03049016309`120., 1.650090209998319449758186299403407122993505243917637559446\
27163720453234086290417782091602879875077541770431592491318627643572363499954\
1`120.}}, {{0.279192526335805484957524767408186962941838785387088992326859338\
63237331789500504872102079237929553583746674552198854691837661812495776`120.2\
4565671130561, 3/25, 51/100, 0.0677001785886013546708263594347714374704361975\
94883527995210432500575454062831834987949852983046839013949324607739269918176\
968395717937`120., 1.51646749755831795177946912408592543315509073443363904926\
75931649531597275455301554600228117867927732044943886555896185300310582065825\
81`120.}, {0.2826177448729898274672923430502495963956485632104986423475146876\
88248966449195050718738456370595573013828458457480431944037259201278084`120.2\
416717303494, 3/25, 51/100, 0.06604096069211508510102682516969826076026454205\
42428436519462724749732439102991018494019409483598624051707470264828757156507\
0236098065`120., 1.5586720203376215617661586663597100291874140657518829611042\
06946455246426569745517424079602039465605422690194744946242773551548111131082`\
120.}, {0.2860429634101741699770599186923122298494583410339082923681700367441\
24615003385052716456120361895610190190171392972316969697900277598408`120.2378\
1713246429, 3/25, 51/100, 0.0642551453728904113124928457928293717520569802770\
78895399224778343520244249187676465465422190906278543032954581604326469775572\
149759576`120., 1.60351668811207653524746946599994557493908344434073806422716\
6015701412531028499447099306907957645502265716066153660447050280184293792176`\
120.}, {0.2894681819473585124868274943343748633032681188573179423888253858000\
00263557575054714173784353195647366551884328464201995358541353918732`120.2340\
8647706142, 3/25, 51/100, 0.0623222512847277722963258992768836523541725427525\
29123448923449787614815385659691210870969109222543591968165344337868765499071\
588177762`120., 1.65142363872631430276712909856904317845655893588628735507458\
4265133949183816423641206592216593983019312720625061522583341425905820794718`\
120.}, {0.2928934004845428549965950699764374967570778966807275924094807348558\
75912111765056711891448344495684542913597263956087021019182430239056`120.2304\
7374952253, 3/25, 51/100, 0.0602161103844722362087516958652494819001230564653\
90708248025887425921327090043607472142947256814603823744791014599245514340337\
10712145`120., 1.702929277037164258681182310338130775970502467949825447606315\
125658392169462831254404978075193371389115777829560330343155703388418338828`1\
20.}, {0.29631861902172719750636264561850013021088767450413724243013608391175\
156066595505870960911233579572171927531019944797204667982350655938`120.226973\
32592294, 3/25, 51/100, 0.057902481906503133923878280580019701921599713586005\
75434554471532477824384559981738808809038898006177640283417577556766118985055\
9662422`120., 1.7587314818808487962447707799625493567024018607777847242343617\
47547181542113336798805517061382685171178317494018112685753412661150362081`12\
0.}, {0.299743837558911540016130221260562763664697452327546892450791432967627\
209220145060707326776327095758895637023134939857072340464582879704`120.223579\
94125836, 3/25, 51/100, 0.055335231248713674062634484273812726911807997161427\
86149173636802505947383787900427215017460969764375426410917985747984380214444\
996939`120., 1.81976491239992881215588927959803347875725197748987890371796253\
3818416012594724322086122995866876867682815431857484388738186622465282845`120.\
}, {0.30316905609609588252589779690262539711850723015095654247144678202350285\
7774335062705044440318395796071998736070431742098001105659200028`120.22028866\
077008, 3/25, 51/100, 0.05244986748995172030986384075732857191265026279192175\
42702649442285147710543641948499651160278831702042775156283826533975687722810\
74507`120., 1.887327859666853790659551822655156635156327013062725609396832346\
241187882848171606764389077517735945106947046513684173395400767421276258`120.}\
}}, {{{1793.23514167011320811497989733764911188901559004823907956512800266166\
1397565657430229379914018171539762242073782672388213838531136461968705`120.21\
54634875807, 13/100, 1/100, 0.00961684784098448954987202339111431403854919805\
22474979461862354608742084502667937474326320801611339550434419622126561822903\
89737934681`120., 1.336053262828384168701331441136912549436262331594895150930\
93866761800968962516050551897262380145861163938089738898429899890195038318671\
1`120.}, {1793.87027496315243362833405236949675773829423944031665129775911184\
8919299710051863724817383608394690292235487293806683593019412766716666081`120\
.2153647290068, 13/100, 1/100, 0.00925782495169871240471416000239640774305938\
36703996677844100278724217822434582857785019424225310490390953493850657669387\
01854095737328`120., 1.340565513110893502536406562674794617115909269862415992\
60752040035691949317832756569537204362286689001739959620111444616119934379060\
8921`120.}, {1794.50540825619165914168820740134440358757288883239422303039022\
1036177201854446297220254853198617840822228900804940978972200294396971363456`\
120.21526606276933, 13/100, 1/100, 0.0088820406334653847203563509386944240066\
38007876638826727009302312367780772980802812542936866794793967693519809462052\
942221309576181143`120., 1.34529019834946087625605568475881103842649423094696\
07614696276757415006179215718198334597940259018001230600558763399340375664912\
83178575`120.}, {1795.1405415492308846550423624331920494368515382244717947630\
21330223435103998840730715692322788840991352222314316075274351381176027226060\
832`120.21516748873634, 13/100, 1/100, 0.008487133466576009569611703515785294\
44838509591744035411318323828896618752591049804815246229394748730923132520996\
9450703252268961888075`120., 1.3502573230903662431087396510774234162607232650\
43569716673070588396948092491571648139058502176416564210723496268009077270210\
44745890633`120.}, {1795.7756748422701101683965174650396952861301876165493664\
95652439410693006143235164211129792379064141882215727827209569730562057657480\
758208`120.21506900677609, 13/100, 1/100, 0.008070132871228159628708650033975\
00774896385431488524070848697255649660839795167832080175544101808087319832517\
2804289781890343912964143`120., 1.3555046357908553098814780803833577503141257\
53140064136233915208494158957649349949270141082042643168152874439635758569933\
707050573013336`120.}, {1796.410808135309335681750672496887341135408837008626\
93822828354859795090828762959770656726196928729241220914133834386510974293928\
7735455583`120.21497061675711, 13/100, 1/100, 0.00762721371054238769267162223\
86629402212905000255721479293987040892182819755090069397039513346903883261106\
33584649379144149903674795196`120., 1.361080749073619992403170357729998552556\
85908757121270432275217457081492004535947833534612497332177146652948171302403\
9913078335937900328`120.}, {1797.04594142834856119510482752873498698468748640\
07045099609146577852088104320240312020047315595104429422025548494781604889238\
20917990152959`120.2148723185482, 13/100, 1/100, 0.00715330702791818813636055\
61321207465632660583220667810023943297984048162958274572166691052234224404725\
79885912228134765060876277046492`120., 1.367050089467537446718430302440965606\
36821838499613698172427503093884374365974692055259400137481674763722780361260\
3944784669568068099049`120.}, {1797.68107472138778670845898256058263283396613\
57927820816935457669724667125764184646974422011497335934721959683606124558681\
04702548244850335`120.21477411201838, 13/100, 1/100, 0.0066414480933860153654\
23850661508351527116670818336283580644818686734459647775898201297169601423793\
087127668905060467919634359674771809`120., 1.37350118780693986052731051424114\
27340621197787494824409107529901008868001216400237288955794801529619805609987\
00677112515372263301305166`120.}}, {{14.3914073264592207610424431201521988485\
35043330742780989682625826191725773935251984597169633471456095420776923828877\
506937489322437501885`120.27979356564256, 13/100, 11/100, 0.01067263481303291\
53101322318348086262965238088536606948880583601073168338428439400422389258861\
57258988843544880306106141831407993720202`120., 1.345194503702666091507347973\
41358975406268466272239183744237714199968675781901965951650201303210726945886\
0985909505339940854571952838254`120.}, {14.3976078971249196798481008651288760\
57339856987001824274589654150871602765192090958381196510719859581321780033494\
038153065730400613518691`120.27962441403503, 13/100, 11/100, 0.01027668338184\
92278458007346705508946942787136743478562752973035351623643376674528539126479\
66883323358317482709708485697810753964934598`120., 1.350284926481430769143749\
56885710698312805863801132359393234918169342827337230034052052500033718521997\
6007297763333993798123103364098909`120.}, {14.4038084677906185986537586101055\
53266144670643260867559496682475551479756448929932165223387968263067222783143\
159198799193971478789535497`120.27945547383223, 13/100, 11/100, 0.00986205180\
06414507470102699048403966859055732698842335963194856058249214408699196966392\
491168814939169426446092344999559310850441978`120., 1.35561737324988875780200\
73936415160627202706855481502431871910066438499772312901287065300017746813193\
68925763492853093780808461253251242`120.}, {14.410009038456317517459416355082\
23047494948429951991084440371080023135674770576890594925026521666655312378625\
2824359445322212556965552304`120.27928674462535, 13/100, 11/100, 0.0094261043\
58388138145919350802153716325682526957861503954944387266389873771393773357403\
523814589922546220192138439551633112424658556883`120., 1.36122609090082456622\
21590132323034820152569756612016773391791911693567491191844383773743689406007\
16520499155533811710362017886137598329`120.}, {14.416209609122016436265074100\
05890768375429795577895412931073912491123373896260787973327714246507003902478\
936248952009145045363514156911`120.27911822600662, 13/100, 11/100, 0.00896552\
51073405729456535453535366510373710704376586933971664604851001338518198930098\
93282052923242375508782685975657713584743013635251`120., 1.367154169734173658\
00697499320397185246937387900402494372858069552870271131796392401757227709590\
9989674088614938405690348717484019006884`120.}, {14.4224101797877153550707318\
45035584892559111612037997414217767449591110730219446853517304019713473524925\
792472154680737578694713317585916`120.27894991756939, 13/100, 11/100, 0.00847\
60437746682971739712104993549504176449921595734413140436244631008101107520931\
62319038313757446740624211997212388707446609737366808`120., 1.373457107561019\
72602501364764340524130797654387887766752513472612122722987325882866407357975\
227498660918984069706862051970405477499315`120.}, 
   {14.4286107504534142738763895900122621013639252682970406991247957742709877\
21476285827301330896961877010826795581819841383706935791493602722`120.2787818\
1890809, 13/100, 11/100, 0.00795200096841521725018944390800831756083277683626\
31942868519965780078501365148804217304224816491974881678615915937425244254190\
72031616`120., 1.380208463809752477288233509757809112888361095899531469430408\
701696885142077355630761079059536615558039242399297307926060329695898581004`1\
20.}, {14.4348113211191131926820473349889393101687389245560839840318240989508\
64712733124801085357774210280496727798691485002029835176869669619528`120.2786\
1392961817, 13/100, 11/100, 0.00738561993300758737934220849745663149765014360\
25517943794006741628193332848581507729505789947419876239895324402248804478372\
60001740592`120., 1.387509330142355028754564017188648653720179219510430635168\
88479699158735307994593168439786260086854790537268433906862928396617211782285\
1`120.}}, {{3.640609209227505298640068831245890671155668574400759145261117384\
544509905453291983556158810413815081908550494558784271398822054701685782`120.\
28040155097125, 13/100, 21/100, 0.0139418878297353990538952907996306232286324\
70838735420093900881314386027601807196145207457809552317320070135336736172724\
218391502410308`120., 1.36986804348172566158083857102838675993922899987448896\
59461155670741642973133559967299447208532588084892134617600152929477177245116\
51837`120.}, {3.6431958986898132558900241631235323140000296085703800318755136\
72465979555406912398939245912977132010105530395876787119303503348984092025`12\
0.28012189734368, 13/100, 21/100, 0.01343490746325580436407046946166381805902\
78570901694825458440638410054837331661348310929275195241331287205164683725712\
63514326562054918`120., 1.376807441836807920158112418946934692401130950783792\
09779814862268417522465446082846350165326602100345568435854120851457461376736\
2165869`120.}, {3.64578258815212121313997949500117395684439064274000091848990\
9960387449205360532814322333015540448938302510297194789967208184643266498268`\
120.27984282012332, 13/100, 21/100, 0.012903224253275084998315234863176363629\
89122682712744897381046821722281060669549950632968682793528024186933615876296\
5711085433986810579`120., 1.3840864432500330861696605132165699390415178561087\
00441348461620764994567019684681574706366149269445475287175043474258499010993\
461386321`120.}, {3.648369277614429170389934826878815599688751676909621805104\
30624830891885531415322970542011810376586649949019851279281511286593754890451`\
120.27956431747246, 13/100, 21/100, 0.012343333903544725728232137091310153788\
92121702952825289918038242912749787472135307418306205786734025423494166931880\
8691477415609060878`120., 1.3917534058966356172233524354384583479614189881872\
93613748044305731646512552314837202996712194693317165070263005376823983892810\
028434051`120.}, {3.650955967076737127639890158756457242533112711079242691718\
70253623038850526777364508850722066708279469647009983079566301754723183131075\
3`120.27928638756147, 13/100, 21/100, 0.0117508260883580245458273572497700189\
61387338775903663516007645670129810464680061001311538346871424716173416018162\
863395722876811719527`120., 1.39986919851381206952930502777373677129625840142\
42395500954958128751551143888514707911428560965717608604147587786969348574768\
47573848994`120.}, {3.6535426565390450848898454906340988853774737452488635783\
33098824151858155221394060471594323230399722893450001148798510922228526113716\
995`120.27900902856864, 13/100, 21/100, 0.01112001908204968235734496423669175\
21929267570783175212323313656407323025551041518064930466874189557931200396303\
58131442356668629350932`120., 1.408512246729002938089355796118806659996071566\
16296610755080087120930003974325839169274238821727042570023218425871225506994\
7128866346456`120.}, {3.65612934600135304213980082251174052822183477941848446\
49474951120733278051750144758546814257937166510904299024668013588269098203961\
23238`120.27873223868025, 13/100, 21/100, 0.010443380059642481137796057837129\
25353900720668229942007420144527653644171758154589311810663510650912570609284\
9008556743430313709318334`120., 1.4177865399977019208715144068024790628797069\
94962600565012319915510435397742379971092882184064258357183658254290230559091\
258233006256597`120.}, {3.658716035463660999389756154389382171066195813588105\
35156189139999479745512863489123776852835703357928740980378480420673159111467\
852948`120.27845601609046, 13/100, 21/100, 0.00971055397576998578024650523957\
51743670433654938187944930841516113621106559916958277642930157663240363758299\
06232254800564291716369404`120., 1.427835045613813692491980558287831150172393\
27298747085954599370425535760688217002857553343408744761865864429675394115921\
6850298182373719`120.}}, {{1.449403570644320865995089438054058435417439693920\
00013416574093054485071014235823145376387317225621854430201367387171623332541\
6201819427`120.27732747828975, 13/100, 31/100, 0.0209156276536802553090660344\
62760012617829298352857021502209818710654617466960511049742237469135382409828\
907415298141681944331506209893`120., 1.41025131604642119467647340253715003410\
43248044359691127826684409619771914705672472265931420593720014375870005563857\
28007412766687482986`120.}, {1.4515841317235948700009588353779052207525121372\
08617785549805712015914969470727981401670943559315524779033154161284269693114\
805315461849`120.27674477795604, 13/100, 31/100, 0.02018876478415693037070770\
75530655803989499825162270453210005574270372451942370818765931657027865517230\
00485224230316712490591503741355`120., 1.421353091689555305563405857198116914\
38995328141087320327080918295670195402891515288264282244799566510566228432724\
4340689325340488757635`120.}, {1.45376469280286887400682823270175200608758458\
04972354369338704934869792287990977313495780139463748310137642946486968231529\
04194429104271`120.27616460291823, 13/100, 31/100, 0.019424025406269613301506\
20561858968245191621687998764420425689434890194010340929578931125322227191188\
7645401162661910697290164769211298`120., 1.4330283487129980527965469169960303\
65032124602942860527397165882540094921652342543405529188216225390974823416092\
948219889470399607613802`120.}, {1.455945253882142878012697630025598791422657\
02378585308831793527495804348812746748129748508433343413724849543513610937661\
2693583542746694`120.27558693628133, 13/100, 31/100, 0.0186159593476584829508\
23367651337992359621485049807911144748620502512715731970669711600017376906514\
434133316509554562834765915599569823`120., 1.44536000747596903290536600230162\
18145160925444374729487450410833720872861464605088114453917340460230600164474\
10406982738940059638420159`120.}, {1.4581258149614168820185670273494455767577\
29467074470739702000056429107747455837231245392154720493443483226575623521930\
072482972656389116`120.27501176130504, 13/100, 31/100, 0.01775769960558664795\
49139146833786641031835333065864019113303815351603075648417710062669552495882\
30177422752387583314764623041331296806`120., 1.458452547644485251882023483316\
99627213395287265458749471462740162376460432771255472878136143094369275861233\
1157172056041719024581291192`120.}, {1.46030637604069088602443642467329236209\
28019103630883910860648379001720067842069811932992251075527497179577161109344\
83532272361770031538`120.27443906140184, 13/100, 31/100, 0.016840389482268628\
02102865497651033347763146404454065563962055620523807996500992573928805371027\
0856163318922899886220068435262773865479`120., 1.4724407248830773965657054992\
78680519278206606735320631295065659201294725073710038666840213440178115810534\
291081126349365605956132133124`120.}, {1.462486937119964890030305821997139147\
42787435365170604247012961937123626611257673114120629549461205595268885659834\
7036992061750883673961`120.27386882013533, 13/100, 31/100, 0.0158522731581382\
06591460030168572048973833127417474309840558083160613043526430429990214439974\
468883661589752831423670422889545823610469`120., 1.48750340841125373752113448\
45270701107431847017427615623658953251169620679151073577187243625431874355136\
78898290906185593128619628231204`120.}, {1.4646674981992388940361752193209859\
32762946796940323693854194400842300525440946481089113365881671362187419997085\
759590451851139997316383`120.2733010212184, 13/100, 31/100, 0.014777171333010\
36887579020682593960964025174666875988330706861159194191206756075365957992566\
3915179682045720199620672542793192101240949`120., 1.5038867747116870335720180\
92748721912258297929419412236264188056899923595886135786992033267958091212990\
37917891616304464594468553217884`120.}}, 
  {{0.66427245385747261541556049764607116051359682652135235088961862103966910\
9455901055340808384595405221388875480508225035910063968503496106`120.27043510\
413775, 13/100, 41/100, 0.034981623434567487684757792422348174549582529441045\
56055499451202929356732621515023820202313170990069466727200416137091677540119\
5743274`120., 1.4643750267675833424359315682660058649795100108902179451931945\
78541511591989612379075425431373892066477163809924639938513307249259191076`12\
0.}, {0.666795621854067690257866220324058115787032570759323538343141409888455\
185625179249243325706972851949538590569833319118408154234702732989`120.269017\
61664213, 13/100, 41/100, 0.0338793566975893259288198294084142461694005095241\
33493218208821129103364548749402833215062282636994130871970602392805717272483\
698271758`120., 1.48434508288145819578848176821014434189767786338988359943883\
4609555835021500895474725085388681850264193002193934140965512011836226829834`\
120.}, {0.6693187898506627651001719430020450710604683149972947257966641987372\
41261794457443145843029350298677688305659158413200906244500901969873`120.2676\
1537583124, 13/100, 41/100, 0.03271199167699268626852535943576181388752206345\
05510563951570360814722744907484958158071090440182114723133625484227584772297\
97911018213`120., 1.505435132498559032948475661761160316900564290240531118742\
53005743149175526325271437440667619152370784008764515018344461285834789135778\
3`120.}, {0.67184195784725783994247766568003202633390405923526591325018698758\
6027337963735637048360351727745405838020748483507283404334767101206756`120.26\
622812983517, 13/100, 41/100, 0.031469832813090058119640935671035147427459371\
67277717159125294946447993395273365500515134269582131587121038735525992230276\
4384153587506`120., 1.5278124792437401721680840987071569502824863364679951434\
91673890899771486459760677882312425034223091633193954845578051315564392862474\
778`120.}, {0.674365125843852914784783388358018981607339803473237100703709776\
434813414133013830950877674105192133987735837808601365902425033300443639`120.\
26485563244809, 13/100, 41/100, 0.0301406231416069901512994840088759495918857\
57502245399250146625503668880854098050568649517626046219505619162392148524149\
937304656384047`120., 1.55168845640221083601112564534206578854448540404760163\
14191520475728769835925600732423272188435348008559123111694410098803415918396\
61224`120.}, {0.6768882938404479896270891110360059368807755477112082881572325\
65283599490302292024853394996482638862137450927133695448400515299499680523`12\
0.26349764296636, 13/100, 41/100, 0.02870849991629385381793916647937139728302\
56529153374373506745338183246664062939488999340379898863477224512627547404592\
64039706871496961`120., 1.577336336479044873833448527067343408339445066601120\
17388123895417558120329629882066359085499546280969362340386276386590965272399\
5499443`120.}, {0.67941146183704306446939483371399289215421129194917947561075\
5354132385566471570218755912318860085590287166016458789530898605565698917406`\
120.26215392603197, 13/100, 41/100, 0.027152333533470484717623348614241766916\
76040650212739471357210133191336582720757398791292404728597657216108415978593\
0991685943047535644`120., 1.6051197997603896064137230683661466618557529977176\
90014657676353247540669325849057269557421583545968605422577554266000158520966\
400202802`120.}, {0.681934629833638139311700556391979847427647036187150663064\
27814298117164264084841265842964123753231843688110578388361339669583189815428\
9`120.26082425148172, 13/100, 41/100, 0.0254429379557443525776187812265796807\
66752261216117244661769322628054750581878754837352927998607724203748770763092\
089206414805613028545`120., 1.63554071539864618452710468491870062094836598828\
92584780377747900620530647574479532810717512992011679899975611619141158718716\
43103916813`120.}}, {{0.30726522475466336257089927775420523720725808070413952\
12653096333241219184504926227911724669803441079369292218017962451152203833736\
52202`120.24989451202256, 13/100, 51/100, 0.063649211356467180636011297531647\
03492374348953978399612278734047976275696240207786202937933302201079885623192\
9373197477829320902448628`120., 1.5244649753382373758972520171233879456966432\
90206846809406867512703036648414241916468969223732690423798404282445824643432\
924750688298557`120.}, {0.310493355940601571369118678120765112928805391140647\
64952280316008352339739922853315661571811707772575517161332701561481372141230\
2510847`120.24639645047915, 13/100, 51/100, 0.0620133203443032431604052635232\
87740029077101020637678742684791055180059104281383359570321259446201581239869\
536767783488956085739201808`120., 1.56280156659965557382763294267054551849816\
32304457951812168007626396004193321846123327187964336023356110824585471870745\
52410467365602778`120.}, {0.3137214871265397801673380784873249886503527015771\
55777780296686842924876347964443522058969253811343573414004852234984512222441\
231369492`120.24299747416137, 13/100, 51/100, 0.06025799023655644088531792766\
71765266213165819130285668674676199991880381698253654804593716901192427817876\
16989132422129169902147783465`120., 1.603494171010668031368705892888483933462\
96591663762664540489424711702853543951856381091074210319967100719182912546506\
1262539360526959769`120.}, {0.31694961831247798896555747885388486437190001201\
36639060377902136023263552967003538875022203905449613916563963774543542107234\
70160228137`120.23969333204504, 13/100, 51/100, 0.058364175109422407833602128\
35348272685262389654299012386870815333542793452457747384318908740623534432505\
6814888649061724982743814759587`120., 1.6469151046405747775952777069407852293\
37411462722358058175224441384313778210567464620192561719069019458859325379322\
994825953524842939565`120.}, {0.320177749498416197763776879220444740093447322\
45017203429528374036172783424543626425294547152727857920989878790267372390922\
4499089086783`120.23648001805525, 13/100, 51/100, 0.0563075904712503578529456\
75122500889493262023330971893249644556002085433519330269736610524495769879447\
813227486802481308697648842083104`120., 1.69353695844995388307163844085956713\
87724381599049924021245481799117079640651516406225028342718028611005950225169\
58415077228511844624829`120.}, {0.3234058806843544065619962795870046158149946\
32886680162552777267121129313194172174618388722664012197028141179427893093607\
725528017945428`120.23335375334084, 13/100, 51/100, 0.05405652762819429862387\
16865098813090536293082061421973111653753518910988935258585023145517701746904\
81777863910765673268690121832338696`120., 1.743973902542525555463024257056936\
48257835250781904948102228023786123977785568959195308583949034973505236439983\
8808618125273036922042805`120.}, {0.32663401187029261536021567995356449153654\
19433231882908102707938805307921429080849838319738007458148463835709531124633\
06226556946804073`120.2303109700913, 13/100, 51/100, 0.0515683583769865920873\
51559942194849515012594932479965088043745704312629846180616878669449299028354\
661943134870212781162563317593353117`120., 1.79904753061077131648665080779138\
52442152096391821986209265885478202851791999999278348940696032885414672617531\
74647301519160335787268836`120.}, {0.3298621430562308241584350803201243672580\
89253759696419067764320639932271091643995349275224937479432664625962478331833\
004727585875662718`120.2273482967396, 13/100, 51/100, 0.048783632053203134940\
46050991535827594799042439938613451336137213682148676738963102070712332815462\
9206769011506617498710504923410523291`120., 1.8598976946400372075343592364708\
64639286637050372896452205066376418189690139712023527938418675001918401389605\
551342710582655667275582309`120.}}}, 
 {{{1889.55326765893671713079859368234456695179183774137681652845639806563977\
8786189686883243543283169282126988179305556909092255273283831192968`120.21483\
544897171, 7/50, 1/100, 0.009058240476092664654691442771954513347407535568995\
40782882055554425387212778276942979060567260831470999140554132507576151275181\
5791862`120., 1.3365758596072630866837812986963342244859339184686299868174852\
52234557984184746156275449494329552787304620412887619316705092072224979794`12\
0.}, {1890.130996653101949231872584205502075061665629782922232894243511799790\
882083965308609666492533913423604086381471127744322982539508567352702`120.214\
75050500277, 7/50, 1/100, 0.0087185516207432121180693917613082314286231537683\
00722041617677659232917460205309031637919131330410127287609951761211519852246\
095890565`120., 1.34067928455410053189548165266087585579653870124526376755614\
9313720185557260336272475939329179173175415009683424385098388505345097305568`\
120.}, {1890.7087256472671813329465747286595831715394218244676492600306255339\
41985381740930336089441784657565081184583636698579553709805733303512436`120.2\
1466562954093, 7/50, 1/100, 0.00836312627617843080490413941110285451883852365\
15558802536814054796668225787379098594067831228247646398226093852764949691270\
06827781344`120., 1.344974485017580174495558684638011497898888836235966459758\
53118351878360442148202749545093752720276098553357932741530279428567032353645\
6`120.}, {1891.28645464143241343402056525181709128141321386601306562581773926\
809308867951655206251239103540170655828278580226941478443707195803967217`120.\
21458082250173, 7/50, 1/100, 0.0079897494443958636877579400158516250754888241\
32296379173827478672838025535286227917167153550190584581356246321759403691855\
016573593894`120., 1.34948851587629680967730744385680061306052997218415569367\
37563386704717946390277211423672749589529644728707286071348049165995014059967\
37`120.}, {1891.8641836355976455350945557749745993912870059075584819916048530\
02244191977292173788935340286145848035380987967840250015164338182775831905`12\
0.21449608380087, 7/50, 1/100, 0.00759563489749405072355099615079125397465636\
83799905705014734513680090269244324484482920336789575355025385638702553262543\
32973805052602`120., 1.354255412361208125415678813466512809134013684572852411\
05215844350839166473530763080918604683776061112045086903777110638395843135888\
511`120.}, {1892.441912629762877636168546298132107501160797949103898357391966\
736395295275067795515358289536889989512479190133411085245891604407511991639`1\
20.21441141335413, 7/50, 1/100, 0.0071771950895705278038172930997634008451063\
06218965423355798362335972925557883842915665306535220568662308315844672098088\
768401191358492`120., 1.35931900223952124114967039237044069892526598924147150\
07716770607461668652974427340615187140928351496377006392262416283623706687796\
55473`120.}, {1893.0196416239281097372425368212896156110345899906493147231790\
80470546398572843417241781238787634130989577392298981920476618870632248151373`\
120.2143268110775, 7/50, 1/100, 0.0067296761875111029491115115502119038678747\
73173302117750701024053624977469393964227488998539558270825375582283448682582\
626207081735923`120., 1.36473736671916470866260554386269589827977080000487563\
77171525167993087891234841307902058530284737331863749357077985117334145346207\
1544`120.}, {1893.59737061809334183831652734444712372090838203219473108896619\
4204697501870619038968204188038378272466675594464552755707346136856984311107`\
120.21424227688706, 7/50, 1/100, 0.006246546821231898838987983711244704553391\
30744938309881343656023214790103086439995822343432326181513808151581550128187\
7399863112784196`120., 1.3705903118594572937575088283574737474090565705346965\
64555660961669890129152130397225313657003495293415061267671518064623859298025\
884171`120.}}, {{15.180402093589861461945001785768764053294784689067106814078\
39751344490577962294031445638385624072551646336130282766520569124580921582517\
9`120.27887115935164, 7/50, 11/100, 0.010057077700602183714600902743505548612\
99686881830080231408487418832559418533492442243547131801530036159284920336576\
4940694155646439736`120., 1.3457506012408215625858442046165136660755250315245\
61041806683714883011939094379862325801693118477851728396697767104408577442522\
020038741`120.}, {15.18604880441306038141833375346445426848918771299826586454\
10009728639907751765177018704674525227403969714814556676985663180260557580974\
54`120.27872576316432, 7/50, 11/100, 0.00968206819130232116252546422263287085\
67801695745364285588695349714628978337556889268836579306058041394808259584498\
23603399385874641741`120., 1.350380080477968339870992680419914331089063206248\
86780548359252311968739185397406752714819344323753872361498475233364914948847\
6021099256`120.}, {15.1916955152362593008916657211601444836835907369294249150\
03604432283075770730095089284551048804755277479601608507731926944806302300369\
729`120.27858052366997, 7/50, 11/100, 0.0092895179082133178286439030883260500\
39333210817607698709111299824248520306765562388777460917144148521097843898637\
550704467874996370029`120., 1.35522791243697725410611546391411703594644822323\
04596954871015302339862823175954613554802035270564886573583535986051700820509\
65058745708`120.}, {15.197342226059458220364997688855834698877993760860583965\
46620789170216076628367247669863464508677015798772176134776528757158654884264\
2005`120.27843544060725, 7/50, 11/100, 0.008876954635654812669047170535368091\
04187447564483762867199527120987773374481787811158792326108636075869654323079\
500913883856444250848`120., 1.36032495165884519531704098434491161598212474529\
21917648397671016568511736134907474726334534661819517078685597580928616570780\
41155953048`120.}, {15.202988936882657139838329656551524914072396784791743015\
92881135112124576183724986411271824136878503849584191418779864819836679538491\
428`120.27829051371558, 7/50, 11/100, 0.0084412683386609013932610723746648613\
95797208164736879273819706709495068237649179045734565184079808865212482313886\
935871976080526515698`120., 1.36571001694539453246856844645132886014922148942\
13825590147475750960371726347344550263211314514386091296903567859592588551600\
8002731723`120.}, {15.2086356477058560593116616242472151292667998087229020663\
91414810540330757390827251526801837650799919003962067027832008825147041927186\
555`120.27814574273481, 7/50, 11/100, 0.0079784542066384500318530987118801891\
42483443953325501196528733204506319079224117800929621932659859294832686555546\
071921334144232874571`120., 1.37143310057407075017701974284182083921300279090\
28697505700870868217119004282040089746987286121376868115954473801432157204181\
55889648455`120.}, {15.214282358529054978784993591942905344461202832654061116\
85401826995941575294440463894088543393281479951208221986786536945192728846945\
883`120.27800112740547, 7/50, 11/100, 0.0074832050499037486111571800477200259\
58821081261263675867746576917687636367658038117345343052288128889825001793202\
254902937991568656221`120., 1.37756045921660847016160239224776862383406276503\
04079601647769760961824429436075083885093186357409784767041321446761820368943\
35625011727`120.}, {15.219929069352253898258325559638595559655605856585220167\
31662172937850074849798202635496903021482968002020237270789873007870753501173\
1106`120.27785666746868, 7/50, 11/100, 0.006948228620112165324562039526968598\
99842475489862381338484216532529875180728344575592321281628675482840506387018\
4981640635014881954872`120., 1.3841831408969482889555698576198372697684271816\
79358890308934597747613496333930947204171417697079318300219932145276734226369\
95002043586`120.}}, {{3.85175217243091981516064609734115601594612739847788433\
82009826150181705207072290603372112875432933261867778470638373402000924508198\
39046`120.27950623076963, 7/50, 21/100, 0.01314957769384741735822328277291483\
40065207119482828634911072349903896672959588027998461988487650227664083124721\
49019491880997217096195`120., 1.370580205455097896754048891156381161912236162\
84199574550428820364840375760821981568648526221377918423368311733687278077712\
7503203053209`120.}, {3.85411469247923412801544289394992463425820697305335752\
07290582065138441771151398444095435725607865078961430746545143463536010507352\
38389`120.27926582502631, 7/50, 21/100, 0.01266807095230025283066468750489395\
28283012198613511065479263078786692879829380989139055259394132277998870841370\
18256623316650366585072`120., 1.376891204887504066985151500005937782871557337\
86407154429676569889383202729711069431137398373428440102412778595475829408763\
9538599284723`120.}, {3.85647721252754844087023969055869325257028654762883070\
32571337980095178335230506284818758575782796896055083022451913525071096506506\
37732`120.2790258465932, 7/50, 21/100, 0.012163363740454998259991819461014979\
87995419114716058233794291361226904319655667909158931503875088671427363617034\
1248945307404252605398`120., 1.3835080037446524280372100336743644074360566917\
79582167530015642240404719776163502686816852114707588746016729769678516367900\
191180890129`120.}, {3.858839732575862753725036487167461870882366122204303885\
78520938950519148993096141255420814259577287131487352983586835866061825056603\
7075`120.27878629429546, 7/50, 21/100, 0.011632170739654987990775886205129193\
45330220121225465659123603363794524330783588621004629293995428036555348007201\
8516307586601559446488`120., 1.3904740550684263794125169777098314138461574541\
23237919227022872408096359545644045204719634013586957528994800116843245174487\
492127033101`120.}, {3.861202252624177066579833283776230489194445696779777068\
31328498100086514633887219662654042761326605302423875742654536481412685048143\
6417`120.27854716696274, 7/50, 21/100, 0.011070357740970789261493014392189246\
39656881002421550038500577876232526846853909854950193425108906118448650877689\
220532907860675711262`120., 1.39784404619963015847697467363980912026545575514\
53350905127764835610477211601268194272084503581768924696631012265253680218131\
73728037563`120.}, {3.8635647726724913794346300803849991075065252713552502508\
41360572496538802746782980698872712630759234733603985017222370967635450396835\
76`120.27830846342898, 7/50, 21/100, 0.01047259941557041537671751396749327096\
45242241120967361880359291375523202095990303974455309104855321898657651411619\
86685076496581621922`120., 1.405688428959264935482096576178904420192422669266\
02818459316383107952597587692763942873292567464009897884149626958156451741527\
1153166325`120.}, {3.86592729272080569228942687699376772581860484593072343336\
94361639922124591546937647712049976482524164429692126078993771211440503122351\
03`120.27807018253267, 7/50, 21/100, 0.00983183636406879831461291450801251303\
24657288760778909404766930752056423980442676427520627996250764199315560431893\
39792172118533740017`120., 1.414100607172595936982926121420569701073965698851\
62257681055955210308483943778755218555615175028536526530934968533373791251673\
2153279174`120.}, {3.86828981276912000514422367360253634413068442050619661589\
75117554878861155626045488435372826657455981523344401985763832746526502276344\
46`120.27783232311654, 7/50, 21/100, 0.00913836561358263629257755365003410988\
37134934347260948339265255847527000436755905690300622089324354950555867922228\
43344582597064268184`120., 1.423208977156633926605319397392962155664212371605\
47919887488743874288747321473507696156083604469310592650255349414927659079383\
5024479078`120.}}, {{1.541988299482711950228875092510527289019922464600805359\
63930431308829507365477169719256145276491850102164572182424429801082721264068\
2228`120.27649404644772, 7/50, 31/100, 0.019742617605374809288697109525323747\
05612313748682241720334643356784718166762678231976418912508730728109583478442\
9189121684229917357626`120., 1.4114884748066201185121634377380795275187958774\
16311857028094425436688332921924045497360286823872435039639366207435183701051\
485848702623`120.}, {1.543989408232753224860141242523414841242465500740793647\
56808675376858224683286820687250362095549355638323092931733513447945110143534\
155`120.27599329898078, 7/50, 31/100, 0.0190486767979908030815958649944948650\
77074771649851604978216120178335846256169813390126720222329236454106068956155\
665491460576140790398`120., 1.42158330900280908348025665937914374278341149710\
31885983192635543773156367561357531334327892675190893590030095805131012085074\
26783180573`120.}, {1.5459905169827944994914073925363023934650085368807819354\
96869194448869420010964716552445789146068611744816136810425970948074990230000\
873`120.27549442230246, 7/50, 31/100, 0.0183191657221602778272959420342586068\
42554609719150754620358475313894093222596147008521386986682931904524589124411\
45954424123146936614`120., 1.432192766443286426736562025620964484607136479244\
69118471143970017278531090736684172463858455086923210909276882257270873576216\
9833544012`120.}, {1.54799162573283577412267354254918994568755157302077022342\
56516351291565931890612262323879573366436671064013443035168074166988790246601\
95`120.27499740562114, 7/50, 31/100, 0.01754898395850303794682515710082462476\
36789344786280470493222162651706027618370684122648614616671187174753217487215\
59036091565088107756`120., 1.443390978648194982230690680441340406887856046964\
72056247713345247986062556309475595929552838067716124297996395570264212334139\
2576190498`120.}, {1.54999273448287704875393969256207749791009460916075851135\
44340758094437663671577359123301255272187224679865517966076438853227678193195\
18`120.27450223823035, 7/50, 31/100, 0.01673170706656000588447895377638012751\
80166648621457134491848841809158036486096501014322272494176575689343544599291\
46787347334748042513`120., 1.455271326313786075815082859527561674855570217402\
70255928301241956624078065900545101133853101602346133543679613091574960731265\
71685839`120.}, {1.5519938432329183233852058425749650501326376453007467992832\
1651648973093954525424559227229371779377782957175928969848035394665661397884`\
120.27400890950801, 7/50, 31/100, 0.01585905162213403766210861932609719145517\
18192044064379132354832433278237209419220117386052285089074024665591306647337\
62778770259584371`120., 1.467954217149480361938607028774119881160095429766763\
64430783927448247587330118742298692619795682133162284088746350119379682797535\
9767224`120.}, {1.55399495198295959801647199258785260235518068144073508721199\
8957170018112723350755272214461908368833191156966782789316822570545408638163`\
120.27351740891547, 7/50, 31/100, 0.01492002609032420044931429039488827690483\
80279971487946570061718857587969702660048790243354384939004916506723390361020\
94908565525378288`120., 1.481599431375830363218795688628990844347116435312225\
19058216838509498485119312751333460255840664201987288478845929200330396207640\
2108487`120.}, {1.55599606073300087264773814260074015457772371758072337514078\
1397850305285901447264952156630098943888552742174275880153291194434203297485`\
120.27302772599676, 7/50, 31/100, 0.01389950776024196935193093297451274367311\
86657666133546777208764922235645282406499734900094787524496528868030005548755\
80349395882865326`120., 1.496426811743943492919694507199258053661165389385957\
94717945795198700167363156626168894138043184631287359369817017057673310546257\
8621542`120.}}, {{0.713309141664497116339499677543034803750179216673607440164\
36978773878765417060281170531749916182986247700764614759386669952477013007183\
7`120.27388109170342, 7/50, 41/100, 0.033022139278749799922692842447879034335\
51261847327573300101512021863854259044949116285927399708668043640611847534815\
4641016338521682471`120., 1.4671035579478877112593058965465856707410778055260\
45111865803393022496537884060487444182307604453981124104436461087468642841197\
197949837`120.}, {0.715644425209825323848832836998606427950156631469649292662\
44427611853256320188995739050026489066313976763266894889825890386965950911853\
5`120.27263744829865, 7/50, 41/100, 0.031959380117903977374603163026301560989\
78622821065857317988923875598039199701705609019874351042555614194714796967111\
7236171326249733483`120., 1.4852707753310538149044456001742255763017360381688\
68454156627328679626961802066306018153310523183252516684325970603857741667572\
146722035`120.}, {0.717979708755153531358165996454178052150134046265691145160\
51876449827747223317710307568303061949641705825769175020265110821454888816523\
3`120.27140541157515, 7/50, 41/100, 0.030835447040278032350083682869257164526\
56701534652788143550470965936850496156944717247794051657675195480809105008208\
1533342469943987291`120., 1.5044397685008001429190001415827112072476190559702\
03722192647417397006306668351326088769971155986532576245474311154742271783322\
080350155`120.}, {0.720314992300481738867499155909749676350111461061732997658\
59325287802238126446424876086579634832969434888271455150704331255943826721193\
1`120.27018481491424, 7/50, 41/100, 0.029641294611645106543411583879578636147\
76342620259432701222856991483238149835799576658170927283609847753955613305980\
1280755269596999039`120., 1.5247591770150430597894655052791106013618190407548\
74952150796115455863032121622274727531457551351503049210817872685142863320543\
125945883`120.}, {0.722650275845809946376832315365321300550088875857774850156\
66774125776729029575139444604856207716297163950773735281143551690432764625862\
9`120.26897549495808, 7/50, 41/100, 0.028365496461939479019182511819367453503\
80487878375592210926845261597091395734587992222659874933945610579584817923192\
6965327556223443233`120., 1.5464166527367851702370400553326898773559781969437\
19162834258524879726240826581161594340623304761307448629676274801082176582136\
138712833`120.}, {0.724985559391138153886165474820892924750066290653816702654\
74222963751219932703854013123132780599624893013276015411582772124921702530532\
7`120.2677772915282, 7/50, 41/100, 0.0269932764050218370665847927286522925566\
88184022614034697902087738651559037785818594893629825449631679533990930564661\
333646411061579767`120., 1.56965470651499667259528679492132279086729318797364\
77427377725853359278099248913175348831708252149635744282074954298495655082946\
82583645`120.}, {0.7273208429364663613954986342764645489500437054498585551528\
16718017257108358325685816414093534829526220757782955420219925594106404352025`\
120.26659004754686, 7/50, 41/100, 0.02550496813486485520585884138882126086403\
59214340227292678276630076728257483255666982912209476151775066845615361266403\
04196195465915041`120., 1.594795889900118763972578889521042717785476813321838\
38800159097238080297957699176367957353359456049009840981503000949203501009441\
1409212`120.}, {0.72965612648179456890483179373203617315002112024590040765089\
1206397002017389612831501596859263662803511382805756724612129938995783398723`\
120.26541360896046, 7/50, 41/100, 0.02387342965765182657827621524171425150122\
58073153110430942353257499845883936482367805517447253170434568378195874333200\
40048274782873931`120., 1.622285046468678871957725060520437149330810305319593\
63490339452192368210961159372495749050467003575777011730537512234742522637176\
0586883`120.}}, {{0.335013104059385108162668644435322326647780493641869029883\
96517658557980762577844449187510596934492567213698083310479787594324172735048\
1`120.25392170712438, 7/50, 51/100, 0.060004814212530863290767014996616593484\
42021013130892398777718437931211813422547773370896134878183688044237914198676\
8775301167759371393`120., 1.5307894187666890085905481438849053682940150963566\
24273617561410608854523737272165393386953828557032401659973325423364437669286\
069488398`120.}, {0.338052054165044189054445238640846960090529645282391818294\
52507816584411363015230481064595240710499185604329152808287493818017457737748\
6`120.25083124861075, 7/50, 51/100, 0.058398522954410969697751685621516061497\
97503076768257266006806656362091609412785606687545407463929116095267606401653\
6931219444005832319`120., 1.5657597892523856074706304031493173738384318278611\
90320736366058159570263782612548265368935211686331252916781709820258087653732\
978121827`120.}, {0.341091004270703269946221832846371593533278796922914606705\
08497974610841963452616512941679884486505803994960222306095200041710742740449\
2`120.24781711710342, 7/50, 51/100, 0.056679465905584219970100571419202613932\
00918809091184683862769364776224520869228664710796203382672801348410119396954\
2935045320561900696`120., 1.6028428364212100984154027288790455516655957426271\
52587337304663371732716311987731785942568988332140714223744262621614342552435\
031609558`120.}, {0.344129954376362350837998427051896226976027948563437395115\
64488132637272563890002544818764528262512422385591291803902906265404027743149\
7`120.24487644946981, 7/50, 51/100, 0.054829888303308460306943140816865982942\
66727220452169914912224098285520334687525879275512159812536691743032866118425\
3477059617437004513`120., 1.6423689719036331900077511647180957426973498674066\
17595255741820102000615148575403498286705969048225020261599083582185175597843\
990080508`120.}, {0.347168904482021431729775021257420860418777100203960183526\
20478290663703164327388576695849172038519040776222361301710612489097312745850\
2`120.24200652721002, 7/50, 51/100, 0.052827191097076444157012944357998967015\
65423165918048695918195244315680714356965096045099410146273108243602517327723\
7727440328543405133`120., 1.6847571987461870634771417929096266054562363160748\
07462644304162395548008502658897291113327960905713280897022265281355677543140\
855452066`120.}, {0.350207854587680512621551615462945493861526251844482971936\
76468448690133764764774608572933815814525659166853430799518318712790597748550\
7`120.23920476725775, 7/50, 51/100, 0.050641919424419655341475859493685221066\
52703945139077658047500143415515741703125172355917234086513731738265308322236\
9225931707499853644`120., 1.7305515097676012628846065426735101428493211346904\
59742876013467872108334504202520365902339271428100231246311450438381236128761\
083766542`120.}, {0.353246804693339593513328209668470127304275403485005760347\
32458606716564365202160640450018459590532277557484500297326024936483882751251\
2`120.2364687134868, 7/50, 51/100, 0.0482345494934621689309996198926814107835\
12212235359093389533121496856133914596493537814668282490913012958432447213951\
117734358895081607`120., 1.78047887680411888875312999508024488208371026886311\
70930300474887686923329850694844754099062234758173054917108634049486399295592\
81129087`120.}, {0.3562857547989986744051048038739947607470245551255285487578\
84487647429949656395466723271031033665388959481155697951337311601771677539517`\
120.23379602885913, 7/50, 51/100, 0.04555006870654295125593639968686461644327\
08340501007501520043337082037716076913101199706946132490661705761235095791952\
05675216858003566`120., 1.835546803531213508963881404244955746422408399288614\
50335634813101976995571402795697222748561956152107031116543137608621527287232\
6832384`120.}}}, {{{1984.2429794555096311641698652095582616077162181680556345\
23950195127349940445274466336840257089642258982882314622971815990480882004600\
463625`120.21418447580594, 3/20, 1/100, 0.00850856724776148681041332675939603\
86036911618889269229006995729665688128978829695628322766871383123151039455763\
93745597819156596082039`120., 1.336531324723689023355236278390107527157412275\
04720458576428084458993425200273245620078149754646467627696305141885850822002\
1254501850123`120.}, {1984.76582793764613002016688070673910655604154468411925\
81117882203285862536075917202992158895486975866149078804737004292794834682952\
36982497`120.21411154638791, 3/20, 1/100, 0.008188180329133020766455814507305\
29962225255614064996231720993874837299934747771932349760330643877171564893295\
2926771931356524287519431`120., 1.3402589404472897680718430392586375768980989\
50955316161936069300553309837970321546782252415768218515606631973036439845229\
431106781868898`120.}, {1985.288676419782628876163896203919951504366871200182\
88169962624552982256676990897426159152200775291424693344632442904256848605458\
587350137`120.21403866761851, 3/20, 1/100, 0.00785305687663967596464938035603\
58587537341661950505278875927066204971971317279464146064651065148580196249523\
95007039625877800497773816`120., 1.344159579273870742962281789283730001245057\
15847433795463002944777647269114959473961208427706817504540205849900521850702\
7763020652952582`120.}, {1985.81152490191912773216091170110079645269219771624\
65052874642707310588799322262282239671544668082418789590121751576558574886408\
76510020243`120.21396583944397, 3/20, 1/100, 0.007501124308793746527595321271\
56122829613944214577721082730262308030133002307685464447113603789796217298783\
4951031028290226964011200742`120., 1.3482576251470055243264926097236996403763\
05302784322839487145257671735284907823742460192738270640802618268872365390609\
218588874608544819`120.}, {1986.334373384055626588157927198281641401017524232\
31012887530229593229519309454348218634278692586356951098457802588626914649122\
7167146539115`120.21389306181058, 3/20, 1/100, 0.0071297756699235244901552206\
16590176010664129472031665217139162661910727732495435768651915064329669838773\
455836907383120346040800331638`120., 1.35258375145722145838858148264244040998\
41559326207627004472026717476395580977709035158103741122195972465841782098290\
41316061241481294089`120.}, {1986.8572218661921254441549426954624863493428507\
48373752463140321133531506256860736148718419384918897143010143876614882435493\
813457783057988`120.21382033466472, 3/20, 1/100, 0.00673565441044730041199297\
29963937327798095862022573345375973628613779586186518852726210106364797672379\
17647955383765225658548472894841`120., 1.357177454559844717803987340087650843\
14684009158370430390884847667653931234335148176134727894855682511682415021703\
5169356221029170511644`120.}, {1987.38007034832862430015195819264333129766817\
72644373760509783463347678194191779901110940518439742247750357097273434957244\
96399748419576861`120.2137476579529, 3/20, 1/100, 0.0063143130097782380839768\
24757234230694534614165253145727699402985596377452240076374806227259593871634\
535755146864773949085941987273237`120., 1.36209107253181412145694106285894230\
67337383186773455246054218036587571018941789517541793068345246261077602486613\
82029927856612481816352`120.}, {1987.9029188304651231561489736898241762459935\
03780500999638816371536004132581495244073469684303029552407061275578072109013\
498986039056095733`120.21367503162162, 3/20, 1/100, 0.00585964125153327877703\
51432930599552256314118276280768158710876709120206457256343054556440783527658\
25107038734350412347073401397683113`120., 1.367396515866426360806316132291411\
52916172524936434782375862183858627169076095484528992256630160832406135806686\
7207058497293246182918111`120.}}, {{15.95592104685926522769484648954695475544\
48194383323307077944124675425387289649908119728464710050409689621280540240963\
5651044078556424212`120.27792421909317, 3/20, 11/100, 0.009453918859580639138\
38763515148814395126749477705200943376468182943404856215830350833351912627210\
4062488718606628660926104737718991586`120., 1.3457336400315836256359023647731\
52320324943788728339392911431952063865301061557649231430945530251587698317352\
201692807310058493413639173`120.}, {15.96104016063764145817588083636395859558\
14165367450927348468382112053967086702593707228142449374866997280687333794784\
46591152969301941805`120.27779938154981, 3/20, 11/100, 0.00909977074531617586\
15972153917301217802012795513805449021355342554959331243873968357012188329596\
13505058282332766565808126617270465299`120., 1.349940956700875803748051669643\
85760064688993077416205382495249750716836195165792802816838019837189875724666\
9326759694610118769996173503`120.}, {15.9661592744160176886569151831809624357\
18013635157854761899263954868254688375527929472782018869932430494009412734860\
53667186515303964149`120.2776746598976, 3/20, 11/100, 0.008729188191439618580\
85257349939164673879744657119824385561539530907315526306324010709673783161404\
8176822613456211852964666657964523536`120., 1.3543452413578917484057762527855\
48078291045337687467294827950203031954029812954433979539533210532834963844865\
53157808042712310407064617`120.}, {15.971278388194393919137949529997966275854\
61073357061678895168969853111266808079648822274979280237816125995009209024262\
6752577336777341175`120.27755005397006, 3/20, 11/100, 0.008339857153896952956\
80153560751195909992569417821117590038957014819033248808538660466165425955523\
7081302386653646809059178206799594327`120., 1.3589742925387886278697396595251\
48060241760862885869924518159237562326132094726949292504825914308352864132349\
780325024241632444868587202`120.}, {15.97639750197277014961898387681497011599\
12078319833788160041154421939706477860650469727175667348238920258907714456247\
1683328952051504086`120.27742556360111, 3/20, 11/100, 0.007928866754377298400\
63837276138432167008231504314226416266612415614893455816283482805869639553464\
8944630854740403049295993503275387093`120., 1.3638630817513683067933053959042\
88324777392687140350446504988209902687644989757972172331185546257269575230900\
612289078764072450409248616`120.}, {15.98151661575114638010001822363197395612\
78049303961408430565411858568286274913336057226853406672696227918314508010068\
06914001704252740545`120.27730118862499, 3/20, 11/100, 0.00749246886786643946\
92225600956668053583751519333752819487380225465240469467535152918952638016347\
07421057274402781473518692849640805893`120., 1.369056643393839300213597390561\
22978425455611758028750455604046680347269566928332047463988021102336238637282\
8567038693940845517714493584`120.}, {15.9866357295295226105810525704489777962\
64402028808902870108966929519686607196602164472653114599715353557772130156388\
896994713887990440231`120.2771769288762, 3/20, 11/100, 0.00702569677313450197\
98510678040791897996267436727968741710443988424258852348308386738268278167750\
80424362269529107066045093080387263136`120., 1.374614659012729991939311040807\
92485930485650238614840219119488193515090214426382100962739643039981987008105\
1953985073481437778950142605`120.}, {15.9917548433078988410620869172659816364\
00999127221664897161392673182544586901870723222620888532161084323712809511770\
987075426071728139916`120.2770527841896, 3/20, 11/100, 0.00652172646309139229\
18932788556279244714601428592009576549484442843121221774923580565319532428609\
74025726468565816644337255142835412352`120., 1.380619135388564835064088399056\
91242478178674966866885867174535172229267153257379112942030140781915635931111\
7460532947326756194933965466`120.}}, 
  {{4.05921430451345297192483689468281336377489888603157870048524863130315309\
6186897906184828122398732828512284679685887532126784740282346637`120.27858798\
059431, 3/20, 21/100, 0.01238178096379758416763938823148817343265417359635256\
63004529289407478392326964366665321446755071943617745646408982953172561763617\
7954`120., 1.3706947661135809226850060272930531195222904811426540193077648221\
31672200245749297667953995050994048492754041410900257558046884569440576`120.}\
, {4.061365164896815081619109572121209390499766181819635928929021151840300084\
70734538487490718631683157336642720257929285919025303362715752`120.2783811980\
4312, 3/20, 21/100, 0.0119255419453315754295577717098708096896348624054851023\
10738661251263023175475931115857910843136603894830844054665179999899476880014\
401`120., 1.37643552871165628743394824895982985988476438211832388095194368762\
4022339553200023906139243901631292180725487943067444464692322452652347`120.}, 
   {4.06351602528017719131338224955960541722463347760769315737279367237744707\
3227792863564986250234930318220569725472698186253721326971968403`120.27817473\
264938, 3/20, 21/100, 0.01144754365312896319013842553250623679104271341351935\
39550463663722299580335103233935377592227147656764090494899614062961611327480\
16889`120., 1.382451920014320087138753092996149274164719668910024177260584121\
435850089564940258823451252012742771197186227452447268430358290502794843`120.}\
, {4.065666885663539301007654926998001443949500773395750385816566192914594061\
748240342255065314153029063074712248366103513317189620316779285`120.277968583\
66075, 3/20, 21/100, 0.010944709618369916915125259910807148435813352677903403\
87327150711755198379787133059853076347655039567278796017157724688389459158206\
7334`120., 1.3887830332956968564592115973486175734824538042745348792536657351\
74882686222756182832757517536130737316061427438324397055683444866498828`120.}\
, {4.067817746046901410701927604436397470674368069183807614260338713451741050\
268687820945144378071127807928854771259508840380657913661590168`120.277762750\
32723, 3/20, 21/100, 0.010413168860416436097885393851899065586198843341398401\
27391984314859883480186550915181188215585249540903917148074220970360249340056\
7598`120., 1.3954780633407339288595582685544221152448430024437163538398062795\
13035234413812680956781290896907524358737321463033899978345100978755434`120.}\
, {4.069968606430263520396200281874793497399235364971864842704111233988888038\
78913529963522344198922655278299729415291416744412620700640105`120.2775572319\
0135, 3/20, 21/100, 0.0098479356571831610500724702615591936501298318246567694\
34725167218143126983426344479327989727302335756803293688782160597127990512991\
926`120., 1.40260037880225830064561179456313173395951768899101701012185775507\
1677882196330582591941308286547079478344157353945275976704718507253431`120.}, 
   {4.07211946681362563009047295931318952412410266075992207114788375452603502\
7309582778325302505907325297637139817046319494507594500351211933`120.27735202\
763803, 3/20, 21/100, 0.00924240152368872737446444626230246500799207537614578\
79243965889417917308880322922553901952094404636069124683437244030979108300964\
55174`120., 1.410233983002816438536310777385031733266121723239108634270267709\
98069953418310831553261125327352751032430316116441614620128645160827773`120.}\
, {4.074270327196987739784745636751585550848969956547979299591656275063182015\
830030257015381569825424042491282339939724821571062793696022816`120.277147136\
7946, 3/20, 21/100, 0.0085874842633003213219795631201444293990266776646863288\
15756264092706811932631324255093489308275096727636874645327903851295142670668\
572`120., 1.41849433644126028388600661908083790259544425779431956990911332350\
9048648488430439270453290532050288705909198258426554551447559986768776`120.}}\
, {{1.63294510918507722723659500931704041699637393489032694379935072253071134\
4553236169824741427082311479584472853717151784224046485438889799`120.27564106\
698074, 3/20, 31/100, 0.01862524203769209029128896275903758110567671924964661\
25386822957800874490093445692327880455134922686992602820271979322643453193651\
49804`120., 1.412050956263020796943154822345748700506328810576827005287525416\
725998176800422182248384863794530243883634096666458062894457449388740043`120.}\
, {1.634778562489206610505333155168355092715114281875515002829124158175089320\
429436706032850916017600560910158545165773140787141253122468073`120.275209523\
38122, 3/20, 31/100, 0.017963956712255851988514260522773616918619608294724967\
11110417030193623787709673537798310353150653141673818319172035591345447263840\
7969`120., 1.4212436124318200626051942708854001738005534240492456359763849657\
36323652597133604893888708353945988688398218618253484194190082528956182`120.}\
, {1.636612015793335993774071301019669768433854628860703061858897593819467296\
305637242240960404952889642235844236614394497350236020806046346`120.274779373\
62204, 3/20, 31/100, 0.017269276567489206015596244855281558065963148084916367\
26776208491228988563960979399857540409269294880519876793539735821574648193042\
878`120., 1.43089924785640181629008554399038737356594473157111336351854170465\
3675923836704661813247301784640642245656919936067533599479243775330287`120.}, 
   {1.63844546909746537704280944687098444415259497584589112088867102946384527\
218183777844906989388817872356152992806301585391333078848962462`120.274350610\
75118, 3/20, 31/100, 0.016536427582350219671083473564637286525783334618636778\
78607139721852609976706333672627470385186942497248459762773618095047504630205\
6541`120., 1.4410843359606047995732044370004006636533589746947485121129018796\
03330608604892405934220156298887375131053097718667885249000894532058551`120.}\
, {1.640278922401594760311547592722299119871335322831079179918444465108223248\
058038314657179382823467804887215619511637210476425556173202894`120.273923227\
86406, 3/20, 31/100, 0.015759397919846774596255370157283269981358041034934810\
45995872368729020678624696851424555458731113116047716182839824530481136210455\
9534`120., 1.4518825917147636117847263574843438837752904841334772038054042063\
62409162635490611978388817574752665147179958428126982791200173928618382`120.}\
, {1.642112375705724143580285738573613795590075669816267238948217900752601223\
934238850865288871758756886212901310960258567039520323856781167`120.273497218\
10319, 3/20, 31/100, 0.014930438085528335918325129926625023153657877503222683\
20176236165019658903549030464360146410079356261441936950568622335042594770221\
3777`120., 1.4634019346134963154802046800315647287817241526362972046862033154\
74968657232078694134195738736532235420586348287363822364488074575639337`120.}\
, {1.643945829009853526849023884424928471308816016801455297977991336396979199\
810439387073398360694045967538587002408879923602615091540359441`120.273072574\
65768, 3/20, 31/100, 0.014039267646783397580192566110461595418941187736662092\
09721767613163179007039892703171894330411584637578147845673988961964358544151\
005`120., 1.47578553953678649988472684600072808574536811768640114808597358782\
9392649710128120486717636635936993828178867276283790594374671842049908`120.}, 
   {1.64577928231398291011776203027624314702755636378664335700776477204135717\
5686639923281507849629335048864272693857501280165709859223937715`120.27264929\
076289, 3/20, 31/100, 0.01307174593015082047815141251769830910775256127418132\
57311916227890801976303655011719538359818066377984728599997641809516906701326\
91781`120., 1.489230354973108679766001619067205780770623575531069237032093714\
00025066306804137549192350850423344594461704912322876802152850816138937`120.}}\
, {{0.76153579385859774511714200608748435417689818312966162764091975651141261\
031964009417307533630840672144377418558975559670467329498323216`120.273105895\
96269, 3/20, 41/100, 0.031195467601220307493939454612993412787568314716806495\
86554473689593016099822967544175380042466313454577265817793529314723486047523\
3425`120., 1.4689466105823896994636463127347483002340048865138993994869109683\
85052250313507288756351309435530689816523001051616225987223283822297428`120.}\
, {0.763696001607342900211030548419658428371743534767115588210502161626336669\
242716371063025350141895934639558085166783197471384808124393162`120.272031772\
11803, 3/20, 41/100, 0.030172848463491394289868241947611021698692332667700696\
28531165541475599102332937310717078849611931659105156541302205168961849323709\
3965`120., 1.4855175229839666240259936351067561220960476423740883413863451464\
68725656360478761924618716456384719556627004817275080162631595473197845`120.}\
, {0.765856209356088055304919090751832502566588886404569548780084566741260728\
165792647952975363975385147835341984743810798238096321265554163`120.270966335\
39381, 3/20, 41/100, 0.029092709032616194703262922601192241362614145153946441\
59768580288025579178100434739830283157160165741933747774803285222473524236593\
9451`120., 1.5029880135972522335267085330658066084192942761734632092293536444\
11010412413566105078494701471442427538016280832920091889947692539737493`120.}\
, {0.768016417104833210398807633084006576761434238042023509349666971856184787\
088868924842925377808874361031125884320838399004807834406715165`120.269909477\
6595, 3/20, 41/100, 0.0279465971741292425250967168735564631831171922402476653\
54484156872420372640841272111393926307784424595457448064738428433429059842321\
426`120., 1.52149076888945160694704383995656137181391293788471231317009884348\
1112098722941901203605773761160995054920750425295694848274493614686583`120.}, 
   {0.77017662485357836549269617541618065095627958967947746991924937697110884\
6011945201732875391642363574226909783897865999771519347547876166`120.26886109\
262054, 3/20, 41/100, 0.02672384278214900626293343544322251863939678808785154\
35522773897997225763473500598643794630945180813478840777586927619370652329733\
76761`120., 1.541193219921911733461853203452941108502294858348917500130383574\
424167930144571533296128245686468238943140610968815937737445543252431728`120.}\
, {0.772336832602323520586584717748354725151124941316931430488831782086032904\
935021478622825405475852787422693683474893600538230860689037168`120.267821075\
7786, 3/20, 41/100, 0.0254106566805809692316261433061836823910253724886722817\
31918772030437406007251608488524516256335272117707385670750131065264271053100\
23`120., 1.562311638937827334003569780477105610837251039868031091113527143595\
28699993233982506953425672357008581728802811326052859156530007861922`120.}, 
   {0.77449704035106867568047326008052879934597029295438539105841418720095696\
3858097755512775419309342000618477583051921201304942373830198169`120.26678932\
439296, 3/20, 41/100, 0.02398869860314551119235622073275873831832302539120371\
17307485661141180456313945323066278645166246090693567710926643030772399661447\
09223`120., 1.585133534244407145049900084567220027444883690321592281876239218\
547236367258177413947763386602248925253642042129339097923194531167791252`120.}\
, {0.776657248099813830774361802412702873540815644591839351627996592315881022\
781174032402725433142831213814261482628948802071653886971359171`120.265765737\
4428, 3/20, 41/100, 0.0224326742906118348727902188817795713309834425307756989\
66117466160828399497325378514516789925981872952149525302647007428536633348579\
994`120., 1.61005521579571428331418307127026520918017289588885805147056238590\
0853838177975611423365899995309297311474729881114959320692624860601267`120.}}\
, {{0.36244097521811241091032545624511143416398982864845745057498286577992392\
4382167698543877481051248273881269077548879468598887964818599151`120.25778743\
758909, 3/20, 51/100, 0.05668957466925774414546234946414433145699181427923428\
04835712484707620109367999845394498856280555556379046925909006631784723114650\
00441`120., 1.535741095937597065419999400283784664874706570018375646337619291\
558797729230881230921397211939749408657727832614011320315867053477751075`120.}\
, {0.365299096531904382348891199618724036267521822134602295291899959617240957\
691524677990982581545149137283295265288248206268092786677695397`120.255042254\
5961, 3/20, 51/100, 0.0551176440547849987643346357811532294930225341559020355\
71024202619935205786722591139839319983878816249585633678078162988640910167008\
991`120., 1.56775155450421159892954340869167220532285862065326393656122946629\
1796340330704834126141170805528674941178868257399324899268552957030094`120.}, 
   {0.36815721784569635378745694299233663837105381562074714000881705345455799\
1000881657438087682039050000685321453027616943937297608536791643`120.25235654\
00411, 3/20, 51/100, 0.053439180216634036494947408828654952487674122175614480\
55511127524188404128674990037998685340401428940446089093813220501738737180189\
8119`120., 1.6016644341024396879627105247171732363336386800514303017045437553\
51292111848277053755135401887317356111138008778378671068014847698209519`120.}\
, {0.371015339159488325226022686365949240474585809106891984725734147291875024\
310238636885192782532950864087347640766985681606502430395887889`120.249728332\
51967, 3/20, 51/100, 0.051637597007359018222358546117877285971953539379816953\
88233638575015375722924531647480053204173588796437409883393818071488109321477\
7553`120., 1.6377745155835991281598523072161923819759466313378398606723651614\
8023215021533896735973097542675916741485779807368128251518261983537988`120.}, 
   {0.37387346047328029666458842973956184257811780259303682944265124112919205\
7619595616332297883026851727489373828506354419275707252254984136`120.24715575\
795018, 3/20, 51/100, 0.04969181404676586697023590543999974659905721825942126\
37969347333336815050124529771573704645958389779011436715662751800061548066806\
45134`120., 1.676455303401169586497035365518143375733182865573958678340241410\
302856170573093554087460241367700528184898330936519637288957017613408165`120.}\
, {0.376731581787072268103154173113174444681649796079181674159568334966509090\
928952595779402983520752590891400016245723156944912074114080382`120.244637024\
66831, 3/20, 51/100, 0.047574398089760720114750086787940387153301827743315816\
18053864286618769842446369172838318774418492127384036095568197211610949483755\
5409`120., 1.7181912975944911034230566026836358799740331473149666245897356010\
27085373581541204535626915842251850709513574260840013193170395915182555`120.}\
, {0.379589703100864239541719916486787046785181789565326518876485428803826124\
238309575226508084014653454293426203985091894614116895973176628`120.242170418\
854, 3/20, 51/100, 0.04524859703688934230700089202917851233874467833980514844\
34232381284183379504297955076414462205416335129084635997213114908100871348796\
38`120., 1.763629382513713841033178424389375989620557850395386895029230849601\
700170352241305724878451615760350104965033608499687557093957845016122`120.}, 
   {0.38244782441465621098028565986039964888871378305147136359340252264114315\
7547666554673613184508554317695452391724460632283321717832272874`120.23975430\
026525, 3/20, 51/100, 0.04266334194165701178190980130029867533127060181589826\
37425209972049194756736113458586693754532901404095094833365795835457456221318\
38325`120., 1.813665230504274318879693699377301004686116121251254388248477606\
883370416783184820859164393544014900500791571287535940807638030461114135`120.}\
}}, {{{2077.49454532058166172950763776084341499563266183311014813889186372640\
6052972297697330436376094176539802964793834215079368175242171381697658`120.21\
351144186815, 4/25, 1/100, 0.007969880754636505873836050078426698801183820037\
36206431841328080054178773827188173897066255642077941050668806144288292447526\
8669903825`120., 1.3359852467891850268821320411811400510963742412489041517921\
62014839160782453621416303795298970362804806203007890864901316049135056568693`\
120.}, {2077.9652784346436429357157407020542994629962220072114445226437031669\
46660966604573689562119043429558950960416394210417620254712749492699047`120.2\
1344897539215, 4/25, 1/100, 0.00766864784586491624787486596059631338417161555\
79216010603862466123287275850909335719646549287343491626982683910892218858515\
61406639385`120., 1.339366929524601111233512696964359315679560261398017508405\
14255289873466466920370482887329424014358285702483521863334345532336400298889\
6`120.}, {2078.43601154870562414192384364326518393035978218131274090639554260\
7487268960911450048687861992682578098956038954205755872334183327603700436`120\
.21338654618891, 4/25, 1/100, 0.007353650820916588308722870668767513823890851\
81391929268388327171645095286964649206733944621757797360592355637969636901554\
5098178093882`120., 1.3429045758845381597171740121670522000677709712411318430\
60794422573787114450284710290031626416791976248995980194396515967145228882799\
392`120.}, {2078.906744662767605348131946584476068397723342355414037290147382\
048027876955218326407813604941935597246951661514201094124413653905714701825`1\
20.2133241542245, 4/25, 1/100, 0.00702295523377039798213294140384558318979589\
72943673534832958164253757630798934961220746979007851061062763235549073642253\
46618039993727`120., 1.346620145238124164706820103668337985678577583069977184\
28742433681838315563308887694009433344520027066283897564145096839789594328953\
7409`120.}, {2079.37747777682958655434004952568695286508690252951533367389922\
1488568484949525202766939347891188616394947284074196432376493124483825703215`\
120.21326179946489, 4/25, 1/100, 0.006674127982353386603213496327935901856108\
03704702073673730305991746878129561350582818962871958035636050720076217204884\
7452596464322319`120., 1.3505412596185976933625995964980380654065012348177104\
32484049323090993599485941660232140654903216754649423363224230440075122496796\
669562`120.}, {2079.848210890891567760548152466897837332450462703616630057651\
06092910909294383207912606509084044163554294290663419177062857259506193670460\
4`120.2131994818762, 4/25, 1/100, 0.00630403649280732720820510271046599074077\
65464630256164012870963744178831832602832679218280960716623712905288491895568\
04838735846921533`120., 1.354703484509767024133633533615641078670743263712087\
33828977695978817152891543219008870398061888493449890293811707707365583610869\
5466661`120.}, {2080.31894400495354896675625540810872179981402287771792644140\
29003696497009381389554851908337896946546909385291941871088806520656400477059\
93`120.21313720142462, 4/25, 1/100, 0.005908530195836424646607390201363241294\
87998473149970315842297263731830030077273820626548048775852748976616807342574\
5788835067180117184`120., 1.3591539466284516766477756243160856211226104930893\
78945866580787153832863141590282509344032863455653549451255091495886142645340\
703557412`120.}, {2080.789677119015530172964358349319606267177583051819222825\
15473981019030893244583184431657673894767383893415175418244713273153621815870\
7382`120.21307495807623, 4/25, 1/100, 0.0054819070862787472357027627971943393\
34104201147325529464104569501665551620044427653065682123469009918497582445384\
751826486295835341511`120., 1.36395739291982371584254837719151085768423970257\
38246497838694138800198150155500560637134317726354067067198897724606813059496\
59462642447`120.}}, {{16.7195274083991752694378581237403891915698951967733668\
75989621092972724423661476721937442191254656378122880808502298160028507129940\
565008`120.27695304338096, 4/25, 11/100, 0.0088647049406859963942914680041836\
70007213812805979085870514836439631060326883555196541285418832016968887239537\
280649625557230967413927`120., 1.34521028151959803241804393614219979709487572\
12342486840439773112336551633188585150301110412839268088368851283934208289867\
40696383563045`120.}, {16.724146658446574153044990692915117585779375882152783\
03511312633549377368867968888398459042809170334840262126951591042351977660005\
1519186`120.27684604163801, 4/25, 11/100, 0.008531227675488637880831983760318\
11272685598823488369334901877019555040072087575059917170000334382371443268804\
9958332943622633920077534`120., 1.3490301284856827666974926519701172024697894\
80461381974350465733790992071217033610757496639356772121906702383451656791074\
038901456743323`120.}, {16.72876590849397303665212326208984597998885656753219\
91942366315780148229536979010460317386649287503186823617305295226870110460701\
62473363`120.27673912532191, 4/25, 11/100, 0.00818238785006225516066363698807\
88049766897460066424516604643127405366115557128315468426977841243714706891889\
51830849712461471280968189`120., 1.353027564505145511753537761372495935543100\
50247069820958147021855666575721068748586184770565677234081540152471774780480\
9148767029759416`120.}, {16.7333851585413719202592558312645743741983372529116\
15353360136820535872218716113208078886901765797288962102191543134950502315540\
273427541`120.27663229432709, 4/25, 11/100, 0.0078160241888656444289819370443\
70327097528466532621508649719481237896232919461699694357564818959699354675988\
426740062283155590084940604`120., 1.35722762572293183580857259142613507898628\
50369989964905756159191944797879819534591693239562456550881502621955883594352\
4203410697471597`120.}, {16.7380044085887708038663884004393027684078179382910\
31512483642063056921483734325370126035138602844259241842652556747213993585010\
384381718`120.27652554854824, 4/25, 11/100, 0.0074294181261668269314798857034\
61848874051056815267918971569085076462449243172150417912714543052392437675699\
585398618331058582330380912`120., 1.36166180653372635765837371253303283490478\
02640089388046015194375016109018454785287018349369967725318917195249838220326\
40587812333017233`120.}, {16.742623658636169687473520969614031162617298623670\
44767160714730557797074875253753217318337543989122952158311357035947748485448\
0495335896`120.27641888788023, 4/25, 11/100, 0.007019069348243836294731192802\
24370075977861659024175369314759734453884467453467794935802768804681485190280\
1201460986464740082646498493`120., 1.3663706611999010704532155676369389141994\
12814224244583066624218831226324084719762828231319125083447434407082492634490\
42739292098066352`120.}, {16.747242908683568571080653538788759556826779309049\
86383073065254809902001377074969422033161227693819980132357458397174097612395\
0606290074`120.27631231221811, 4/25, 11/100, 0.006580339760188193211952171159\
79258861895714210894565769766627612783274059202426124358525858804837747086598\
6351129887020879998809087224`120., 1.3714079306651415393100985101884732071988\
36699414034758543832706142485721871226516134813848066043057013977492007115777\
194533167746719377`120.}, {16.75186215873096745468778610796348795103625999442\
92799898541577906200692787889618562674798491139851700810640355975840044673934\
20717244251`120.27620582145705, 4/25, 11/100, 0.00610685721083804894183221685\
88861796366084498192357292713070855738347303647957520810697819107135767530568\
00429875125702013788159642662`120., 1.376847454282161795871216879535274169010\
48543847726375665364663472000255963951422881811392561073064557929014698039183\
6264452620851506413`120.}}, {{4.263413093169886443315161556737320667761836852\
97666064106740494097175083800308037926087985420932913027922362219088968317219\
1014094440197`120.27764683766858, 4/25, 21/100, 0.011638156135204078304806157\
52843693973209678680589210862689063081005480701774701210616260943685303604990\
6671745196439637470736642286282`120., 1.3702831777490052936053996980519596678\
58396621001863772500682426100549913826452328792037653919996980613521821648572\
809719744485318877649`120.}, {4.265364586470416976138546209357794245091462116\
71858430103265944720366742080200107311140914012129018388547873421017983068853\
2804870149461`120.2774690060463, 4/25, 21/100, 0.0112068822021239600833094202\
65585764849267340685926902907174971513452634086871758997877723068712648812948\
023945531819324811286762233125`120., 1.37550444970836508080021333276727148539\
06043220899300783631132423067449215787864757731401145318004038751265426663086\
24932876278025912154`120.}, {4.2673160797709475089619308619782678224210873804\
60507960997913953435584003600921766961938426033251237491733846229469978204874\
595645858724`120.2772914097605, 4/25, 21/100, 0.01075523179751669332778611873\
33817718436848612199291240644109867806038124018439120981446506215021408522569\
73770312396699019259522294749`120., 1.380974283457306424901514664215297675379\
16852561244025180478382554907478617987671530858448883853995065429242458504487\
3609492636060421717`120.}, {4.26926757307147804178531551459874139975071264420\
24316209631684596675005863998424608124677119452122910979889582487601257212163\
86421567988`120.27711404832951, 4/25, 21/100, 0.01028032785982326076445968753\
72298305759762111481513904690716843441548743166187017250941488548129638446066\
23503203734644477128958040688`120., 1.386727875433020274337896359200357894014\
66475378898109728128439460560754318197938556770455604898410249422849953526671\
7473117948363375745`120.}, {4.27121906637200857460870016721921497708033790794\
43552809284229658994171691987631546629969978571733447042440702680502732375581\
77197277252`120.276936921273, 4/25, 21/100, 0.0097785506426000573730274688517\
58743340291410797283889314983002502220820202947243421032004074735447468478915\
812316133953585811515442856`120., 1.39280951229231825745687898640605810378221\
11052869437309399397684335180933752224316645732547395676233082239876623745521\
05203545595360531`120.}, {4.2731705596725391074320848198396885544099631716862\
78940893677472131333751997683848513526283769134398310499182287340420753899967\
972986516`120.27676002811204, 4/25, 21/100, 0.0092452384348464663513426726496\
23360910547381873162819630084914844701634303754666565809160742247926982473709\
957917856424074657402602922`120., 1.39927623477616456910864259982505716833595\
28542114496607809866047435778062293832933623358487252816201527148031039822752\
55311983745199396`120.}, {4.2751220529730696402554694724601621317395884354282\
02600858931978363250334796604542364055569681095451916754294306630568270241758\
74869578`120.27658336836896, 4/25, 21/100, 0.00867421279559717721318604800534\
18544921944169286198353066400173377881268942361018824772095693886848736457930\
63999606715269464864099494`120., 1.406203650171966731612550913658506934855709\
20451321364254314432036601776849585258039365966177654793816044339175313369379\
1320880624495758`120.}, {4.27707354627360017307885412508063570906921369917012\
62608241864845951669175955252362145848555930565055230094063259207157865835495\
24405044`120.2764069415675, 4/25, 21/100, 0.008056983344355468334131579475316\
38294373422551906960083716435801429714838828318495412007313361403065419257588\
8042563164176009924795611`120., 1.4136956683372829268401844438989792745688486\
32373181169148193765737258813574445461591830721887976686465997853161750264932\
432454469281198`120.}}, {{1.7224491455700298777037358864235740296671711691954\
95025852548751397468234317390959080922140358011240636729739464197591498514721\
554394851`120.27882966665935, 4/25, 31/100, 0.0175579131247915704355619422088\
59024600819407621216102235464385100574444024130393736072081672510373674130682\
963850037896627851327709693`120., 1.41202601109297827713953839296033404799533\
60441652935661221564920335050760939199221572491108613470758645866179179299238\
60835869903049006`120.}, {1.7241258288404429871552431851451287076533616976069\
35196752735404569334157714248349971182697857373175373191920002486766305500445\
491498485`120.27844958281896, 4/25, 31/100, 0.0169289032990324328555301614771\
23350207297463984197580039023876068233392894640183253977116125294563620407113\
92438990952004824230724552`120., 1.420405421227897389715323396392271904258908\
80132899610520057057621928213666864651695996231588353136611678097109576618257\
3283768864033123`120.}, {1.72580251211085609660675048386668338563955222601837\
53676529220577412000811111057408614432553567351101096541005407759411124861694\
2860212`120.27807056889213, 4/25, 31/100, 0.016268556762994324167744933184573\
68230309653858509104999615993199998766742352192588046735463784447794695919758\
3854822038067383957065428`120., 1.4292021511080508145425443849616786699370743\
37001279073524980304697951631998845694545376726356236786147167438033740003778\
328362167220281`120.}, {1.727479195381269206058257782588238063625742754429815\
53855310871091306600450796313175170381285609704484611628107906511591947189336\
5705755`120.27769262022385, 4/25, 31/100, 0.015572405478059871113378265872165\
50919324012882295538945709680233302107316761018483626382270010081030690849398\
1570744831914337023752374`120., 1.4384759450896707365805253191323747010655035\
82751235350243167124454223384549648752679828789097543544509836998168937712276\
076276447865793`120.}, {1.729155878651682315509765081309792741611933282841255\
70945329536408493192790482052264196437035545897958257846161735429072645761730\
280939`120.27731573218684, 4/25, 31/100, 0.0148348240875715512919034343287219\
29182568160845040297817393992694833967276679794932146837979490069647926431032\
317422465315209772397727`120., 1.44830202899181766341627921838231089961134004\
04839277906133979011125912370885174063830469107583684674815914646840171663693\
18489054332659`120.}, {1.7308325619220954249612723800313474195981238112526958\
80353482017256797851301677913532224927854820914319040642155643465533443341239\
913024`120.27693990018143, 4/25, 31/100, 0.0140485628072527708106900416622530\
99260244726039213144602754417714683415065291054143289578347461636466767842005\
232759173806387006684108`120., 1.45877735947680109058475531225385770140294688\
29114787114347451446060785630935237418397934421545876492243955973704977823291\
01549922832453`120.}, {1.7325092451925085344127796787529020975843143396641360\
51253668670428663774698535304422485485354182849055502822693932640340429065177\
016659`120.27656511963522, 4/25, 31/100, 0.0132040061694076322752701948564943\
77243121617275999180476547380373463134609203095826639865400955668248320430711\
802453784669213662238787`120., 1.47003054142774233032509882016690506536801809\
93104555900084081644719678678536253505002812836570287509503195993696574662326\
86668467849128`120.}, {1.7341859284629216438642869774744567755705048680755762\
22153855323600529698095392695312746042853544783791965003232221815147414789114\
120294`120.27619138600294, 4/25, 31/100, 0.0122879310292265392521668894136743\
07079601582026690258749882859943488529863563699316368901297237262737524556972\
68161828094281367030153`120., 1.482238445172467849130357339080677710801382053\
81157880606153286808286799820813934762905497361665986713882877388849858147850\
220680918233`120.}}, {{0.8090272445325778569546794677282797542805183669817935\
72440445922970456845272246411855089807800124150747030327879196139695888855252\
758002`120.27231582760598, 4/25, 41/100, 0.0294820661921125763600652483289540\
14403093854709820420898139897830856280743406664949179732235381248255926022860\
319804249189063366639812`120., 1.47003430671106960520477922024358904203345522\
14675746768816424380589251951160846835063717992187070244350216009896972145816\
5815632366977`120.}, {0.81102399155877247561694494920657054042881218478782368\
18043766206904138441539915326632118413491100386504913752420121250427034083751\
2236`120.27138440713443, 4/25, 41/100, 0.028499856726916764328691520768045136\
79946031920029098384437536774427788085223778134573359727368052404655268962184\
9730541342821495788938`120., 1.4851808678732730423276011037657713616255067524\
74322666392141440837396929203938905654172141185305122780219026988964300052526\
643370191094`120.}, {0.813020738584967094279210430684861326577106002593853791\
16830731841037084303573665347133387489809592655395242260482811038951796149748\
6717`120.27045954039833, 4/25, 41/100, 0.027463542014451246858344836970766698\
15793000249341526543722217784952167164798785669370391273077820488800162288813\
5309099753188309242429`120., 1.5011378600359654771147564640786219856514941980\
07935175877693942936201102099391125489138676661469545872648553870567953627939\
903331182948`120.}, {0.815017485611161712941475912163152112725399820399883900\
53223801613032784191748177427945590844708181445741346996764409573633251461985\
1074`120.26954115639404, 4/25, 41/100, 0.026365214979243793807218785514286183\
09463059501600735254047442405414838463318962008228022753631702579477519153162\
5501971528879388868676`120., 1.5180241938464561792076386472211836220883335266\
75219309544434428438535597213017599814613850936086866138852865773294923133825\
093625874138`120.}, {0.817014232637356331603741393641442898873693638205914009\
89616871385028484079922689508757794199606770236087451733046008108314706774221\
5432`120.26862918516787, 4/25, 41/100, 0.025194898957084150434041012998814111\
33133225166865207683405539066538118896419016320180251042395804033100201545257\
4692809267566610924666`120., 1.5359898549954182798777786783083665462353850583\
88236154985701382338957661570637744154815072404074890220419040617505508362572\
448705483267`120.}, {0.819010979663550950266006875119733685021987456011944119\
26009941157024183968097201589569997554505359026433556469327606642996162086457\
9789`120.26772355779612, 4/25, 41/100, 0.023939708015172034866046062267562115\
49816612406842007699663630316925920766232483274792873074454553197383802864298\
0526747997089860225845`120., 1.5552284993800632930520234376883750524403070461\
20873318635880951720834931097238782457130500783459909355286884373121134638266\
59199783464`120.}, {0.8210077266897455689282723565980244711702812738179742286\
24030109290198838562717136703822009094039478167796612056092051776776173986944\
147`120.2668242063659, 4/25, 41/100, 0.02258251294285501668992811174171905611\
45720363379119720157675247580927724186118218833253870472867008016519646310634\
72122725350562362646`120., 1.575997458333302066184407627938998946406289669105\
38882960276310996061480242760152370079406573168202800866662764117519925547281\
7327686005`120.}, {0.82300447371594018759053783807631525731857509162400433798\
79608070101558374444622575119440426430253660712576594189080371235907271093085\
04`120.26593106395619, 4/25, 41/100, 0.02109970349798480295506486267264185653\
00286566579240370079350675910121062175929079123352522235197127999583090613211\
67670975350623036547`120., 1.598651288327213742495188662119342911800894619360\
99394711316211981257705266400884243052868646228462253249077970659449445778639\
8244845641`120.}}, {{0.389559086482683406216269138079836857934372699127747895\
18877654631326673403213860506198638282452651708352780624772637262878601572512\
0417`120.26152642767039, 4/25, 51/100, 0.053645907084053525653899200266305868\
48078972711945427847069443576925789874403271350923215659560626134281037084428\
8050227581539954553697`120., 1.5395473377574453667543735693105793308168390188\
25133662435438589975291856458222342696902292990064687660218902210274454646868\
567121063893`120.}, {0.392244809066831232784845648090817146086699554539400256\
68840580035732300051060368959107000946239638701061705841081404392773458773012\
6719`120.25907680254568, 4/25, 51/100, 0.052111935077908326544784491399570424\
98408909605476018280982428401705135879971754484894386323731003091925488809517\
7776925063982952538493`120., 1.5689325186827735184938911429896475742088582982\
57182009014874012687449155176806732004402719674453741341864959690591827388791\
921425901193`120.}, {0.394930531650979059353422158101797434239026409951052618\
18803505440137926698906877412015363610026625693770631057390171522668315973513\
3021`120.25667395596439, 4/25, 51/100, 0.050477262387735107809253863693941560\
28399169887189025310089940207580539869410163461284568766089042358970996630583\
2182415328341757603102`120., 1.6000370052715802890571139511875554075682024276\
95909537463963899889494689603325483931174375527271327079220885514141855551456\
737858813444`120.}, {0.397616254235126885921998668112777722391353265362704979\
68766430844543553346753385864923726273813612686479556273698938652563173174013\
9322`120.25431652491292, 4/25, 51/100, 0.048726366548690307146981304232787423\
86070897346823677210135050943966440423758499026710829636576399650844988580838\
8429030926482159349282`120., 1.6331249914720763707122522467245941221976063070\
64155472533510362334474534356483885698936865776070118736762838349560941967716\
336559110036`120.}, {0.400301976819274712490575178123758010543680120774357341\
18729356248949179994599894317832088937600599679188481490007705782458030374514\
5624`120.25200320009786, 4/25, 51/100, 0.046839544163056130156155597261228253\
21836600837017262346045379811603954099743843245796188670428179000735083017529\
9478059680830235674133`120., 1.6685309760754217373821258566859114607561515794\
15343841480207446158383473996322069738458855799295249701254884062568762817903\
301066125935`120.}, {0.402987699403422539059151688134738298696006976186009702\
68692281653354806642446402770740451601387586671897406706316472912352887575015\
1926`120.24973272326895, 4/25, 51/100, 0.044791187797017165432467477366073302\
01135385756028077389369824393042493038579218524993595407273974718328071851640\
6316459033038039634858`120., 1.7066885272544102922098966426729742702271867697\
50392401113761942282054660470553666264404648047933935051401000206341391213642\
936933028166`120.}, {0.405673421987570365627728198145718586848333831597662064\
18655207057760433290292911223648814265174573664606331922625240042247744775515\
8227`120.24750388470356, 4/25, 51/100, 0.042547038538860724395351302758600539\
85982525079869384778646992639107489074858629724461715556770385851283986137940\
7461364653719480507215`120., 1.7481760657002202426082344468679053358742489852\
75786727623060478705260938209371674815326452017464631236762027755812088822062\
061618785887`120.}, {0.408359144571718192196304708156698875000660687009314425\
68618132462166059938139419676557176928961560657315257138934007172142601976016\
4529`120.24531552084129, 4/25, 51/100, 0.040059560204649029029797308467632274\
42886707780997768049226026703705762029461604635992254696805923887746734213274\
4219061710539929502522`120., 1.7937938081881762561452565997938564620531355147\
21541572731849349733347123763911357938680191277761399973825505262819835271201\
936662758475`120.}}}, {{{2169.47276847477561477123129861363353722447099850664\
64034929133406162413537211065850961205146924456349106195944286344581259712514\
95550878204`120.21281706388498, 17/100, 1/100, 0.0074438468868586952066512798\
86241190951902616379623729049423548838961129893024558869744933695955840612182\
696873896981668053271961674509`120., 1.33499202955000343901930406868279580363\
93328777688383393880757259756346960638951535416904175408735609364785619219866\
61793553779658905074`120.}, {2169.8943197207753671100745259625194181382775570\
45777700343902479578572357955029943998487624830501272115115040953899847001740\
929875538392714`120.21276371360395, 17/100, 1/100, 0.007161523350358651548522\
24072508093737489294293688647581221167980702575399110719896149702781618611584\
0517566723352871143777960747295932`120., 1.3380549828726738403674550282328431\
45652672591308340439011633263665212890885927594573430770415198406176351858063\
274580900178347579134094`120.}, {2170.315870966775119448917753311405299052084\
11558490899719489161854090336218895330290085473496855690931961048747916523587\
7510608255525907225`120.21271039059701, 17/100, 1/100, 0.00686637861719972525\
01150711817343159402482251413378699646251106074395518888318937561411544915068\
38888956834557743435168044499464100895`120., 1.341258353861067222045796625646\
18254885098384341232426650557509775433195676511765168581905533750328074877115\
1825449302615541460075205573`120.}, {2170.73742221277487178776098066029117996\
58906741240402940458807575032343664228766618032218451066125465241059340044306\
24753280286635513421735`120.21265709484285, 17/100, 1/100, 0.0065566118894505\
55726402066728979372348421656838437103038492052553565324418099785174184159656\
41212269043823205037558942494489350709542`120., 1.344621896677429079619564623\
97037460102000631673655404733224108573044869358859853241209942695463218476711\
5901470273796185326227659833202`120.}, {2171.15897345877462412660420800917706\
08796972326631715908968698964655653706568000207055889552446681837286013805296\
96013629049965015500936246`120.21260382632016, 17/100, 1/100, 0.0062299582469\
69784129507078010410679478848526345710302098072658036034873906999100035662858\
76889349108762796501294470237997247068590415`120., 1.348170458388367352293584\
07624181039199803293570105779429084374399176895130883289944833687663860123544\
034792975496819699235482342935725`120.}, {2171.580524704774376465447435358062\
94179350379120230288774785903542789637489072337960795606538272382093309682705\
4961402504819643395488450756`120.21255058500773, 17/100, 1/100, 0.00588350175\
37003946647610756091456640684839174965795174567372338610944118089258222276578\
22674198806139506054253174683922424600804395233`120., 1.351936030069485890723\
10155847228078700638543157299632336213705469373543775007368705224587401776471\
8837708419682484978805472896980349208`120.}, {2172.00207595077412880429066270\
69488227073103497414341845988481743902273791246467385103231755207794581375922\
73580226791380589321775475965267`120.2124973708843, 17/100, 1/100, 0.00551337\
90213151891295327732405877525758371246371603992101253669302090365053596180987\
45985528268602359114049552995336952924234373337743`120., 1.355961000201851990\
27107268363797797897529131607373756895470584904865059456844345677622092538177\
4881660376063370639058549969141754927215`120.}, {2172.42362719677388114313389\
00558347036211169082805654814498373133525583833585700974126902856588350953420\
87720105492180256359000155463479778`120.2124441839286, 17/100, 1/100, 0.00511\
42827672379298029824390037644693650371052750778144285205504607336201587385668\
24157128520520752251823276626697878295169011159302226`120., 1.360303603291342\
27553616004771717626621972422121795572289650436286810649333527149026408421612\
286811416968594201629349211893129286866272`120.}}, 
  {{17.4725747289525116696179054120940494737180508785856657607196875789631955\
2361898757348541661597269834203065503268646702690966033118953624`120.27595788\
84173, 17/100, 11/100, 0.0082906972627931238764765761149125294811853254134064\
74803469851264873217958197468696214791680316138283221418432804205970169236264\
688011`120., 1.34423571129096104402390227339299769083123469779918734830057446\
0544768989919081312388034132963556602124614051046855053771447020612468976`120.\
}, {17.4767228193074472460708892342956934640451700660073238085156834037646301\
53188415173320806754735128017249612654330067483443924050409822442`120.2758663\
8317774, 17/100, 11/100, 0.00797760827235122132574970706282680934158154690063\
21853318323257504358461427786648204106608350663914320857007550240523022647783\
25509251`120., 1.347699366435365612955141086586661733353454529241884675421814\
900267713167596484376403082527849954731559497958241074604734764498386819958`1\
20.}, {17.4808709096623828225238730564973374543722892534289818563116792285660\
64782757842773156196893497557692468570275973667939978187769630108644`120.2757\
7494062758, 17/100, 11/100, 0.00765019310676995853791890516300107760956439054\
12502952575575848352278831095069248926609404977485366011978650092092505547371\
33971138274`120., 1.351323006366120039569035361470881870598692897749657990454\
74134490882695230239224402765094276322706210275451224387676712607085561144887\
3`120.}, {17.4850190000173183989768568786989814446994084408506399041076750533\
67499412327270372991587032259987367687527897617268396512451488850394846`120.2\
7568356070037, 17/100, 11/100, 0.00730643780709440989603626119087168701888188\
35979824384625249394158668596737217078597714809953840661395518304882052318406\
8863771498988`120., 1.3551291634535020518196038774101068079601405528676090434\
00286427257423819203720817357331717327680392098190932250904845958318837506095\
539`120.}, {17.48916709037225397542984070090062543502652762827229795190367087\
8168934041896697972826977171022417042906485519260868853046715208070681049`120\
.27559224332977, 17/100, 11/100, 0.006943809224145265562744721373455621820498\
32407828957763038193832284263603197350212752250388751302403569758270511454697\
3571164836477887`120., 1.3591461809361877724073822368714456853119514419382677\
50348565296433453305329513220189112118846075479061562731259354697536326058533\
786748`120.}, {17.49331518072718955188282452310226942535364681569395599969966\
6702970368671466125572662367309784846718125443140904469309580978927290967251`\
120.27550098844955, 17/100, 11/100, 0.006559045926668137809259989361948828971\
62616095000902301352257692458940198711201245123721637094433692985604790464376\
2503202830048138774`120., 1.3634105534797339636963772223613783589438194247847\
55600100198846243615740366615866974636353200177955248294941539914376030283781\
35018879`120.}, {17.497463271082125128335808345303913415680766003115614047495\
66252777180330103555317249775744854727639334440076254806976611524264651125345\
3`120.2754097959936, 17/100, 11/100, 0.00614782654830308201389833879666611940\
53697494484041669503953392454688914631624644534069853886104531502601051271665\
23179419198073602549`120., 1.367970639795398829099252641559872488063920009954\
39704098274740320333382691754124735899826213260653057784197005346494732320709\
5826511029`120.}, {17.5016113614370607047887921675055574060078851905372720952\
91658352573237930604980772333147587309706068563358384191670222649506365731539\
655`120.27531866589584, 17/100, 11/100, 0.00570421435527382496013091191913412\
19308896662203175543161720277832393396392843324124287893346867468436394266235\
10519461216925009482566`120., 1.372892880509529328046957520309975966897255652\
20243844329995778606467775122787997138319827845809686847249894943571569783093\
9022412313236`120.}}, {{4.464710108090951854451041959975857344140966504037310\
22882184918869295612043838951499994603496989905530341796639918401362470536848\
1427328`120.27668286650906, 17/100, 21/100, 0.0109184693326216434602143861939\
37286220159048598348264631762818709463982873691370746629222325044026037267152\
481549662303424166598538337`120., 1.36940416126335377232694134487788713732858\
57352078388378217831274948816738474479388707412273887245638587270360875228363\
54110432823276668`120.}, {4.4664743007036567164688189758456388196720803222249\
71044019035428698535449484740245919263423533637671467598785274674043545115497\
70888872`120.2765300577025, 17/100, 21/100, 0.0105117770484319049727954962690\
43079783455213004101006751248078067341598900319668370799547197395693665470208\
102505433346610745236832835`120., 1.37415069146184774286221832889014186997504\
06324158630878466761740968537765779582430864950819771996975721616885722221301\
78201731821646263`120.}, {4.4682384933163615784865959917154202952031941404126\
31859216221668704114778531090976838580812097376287631779604150164073465525626\
936350111`120.27637742324688, 17/100, 21/100, 0.01008603502289898825801984206\
29900771504206108333334908808340603122590210503842212166750059424102973806164\
48968830128813372188256168816`120., 1.379121398709572449521954327852819305136\
97207486186103566868026712370495470465815227832342364233856768471885427609688\
112588938510012919`120.}, {4.470002685929066440504373007585201770734307958600\
29267441340790870969410757744170775789820066111490379596042302565410338593575\
6163811503`120.2762249628345, 17/100, 21/100, 0.00963855671579024904109141307\
87095107768693895015105015402224830032653582446218444497973240095264868739554\
22542104511924031742426171237`120., 1.384347980287239635332794360984938017487\
40299180980524921895143399846057004648818836592078747725529703011005796341006\
4768488977897836814`120.}, {4.47176687854177130252215002345498324626542177678\
79534896105941487152734366237924386772155892248535199601412419011441333063458\
85391272894`120.2760726761585, 17/100, 21/100, 0.0091659623456375819882965572\
65809720694054799147611100069708811254436006392034580089379093849102938396794\
31531762710739827783307753608`120., 1.389870316553294447897291808781176815879\
48391166836657227918051072840023133257511506446573510082574017959594812182204\
9726910070533405973`120.}, {4.47353107115447616453992703932476472179653559497\
56143048077803887208527656701431695965329777885921361243220607766341632267560\
14618734286`120.27592056291276, 17/100, 21/100, 0.008663899582656487587814317\
22139029006805601764651665278633076238294119579410787024330413146080406017327\
5695977771096312382109694552968`120., 1.3957397685608854319272256799204363822\
80257600912231814971273549099566159530963941273331483934463059650639493154265\
87678592888132263133`120.}, {4.4752952637671810265577040551945461973276494131\
63275120004966628726432094716493900515850366352330752288502879652124193147166\
143846195678`120.2757686227918, 17/100, 21/100, 0.008126600483193397308246806\
33801633026583382926618126466992386812760135742082629341436720495801327087722\
3593067496714269128956527432173`120., 1.4020244092886311991132256008976332309\
77387069020159982735577795632574831838760599681791518786007361037447869676789\
464413886151396054444`120.}, {4.477059456379885888575481071064327672858763231\
35093593520215286873201142376284463143516775491606936845268369852761422306757\
6273073657069`120.27561685549102, 17/100, 21/100, 0.0075461394031225763521386\
57016510057362863901594568714090592014928108751003668112307371692640909050615\
376256313246535505311875908498542`120., 1.40881778573994348199967022579323157\
44585394349348893969064844173583130652447037711160613437180411277526805106209\
01394850425633122213896`120.}}, {{1.81065291122601566648798045968774505510173\
62824277487576200401405220400078169493282181248654286489543736437471757233590\
18277889224730165`120.27791178069506, 17/100, 31/100, 0.016536299750189210836\
79457834266934387115589012738599389544196893687404200340439830652033083536559\
3457400848928914798135568580543521649`120., 1.4114841316100628466016677577583\
89306902547409276583416408440319019743626563004914856547931930875451390292421\
179472828514159911490338211`120.}, {1.812182959655139025282421071295319076829\
14540782127897060072262127221093072800691956265446929831400479929016181977060\
6969750158331066881`120.2775832419589, 17/100, 31/100, 0.01593909617757775860\
69429966806614358618363641525194139309346995995331376378159463743315810429648\
52950662583472333877372354266551681208`120., 1.419126763638026390089498659649\
74056780874189837928503579599878730785372587077747613048368352087678793807113\
9359773506192511589370130402`120.}, {1.81371300808426238407686168290289309855\
65545332148091835814051020223818536390645109071840731679790552249365764638178\
54921222427437403597`120.27725550525325, 17/100, 31/100, 0.015312507545511313\
58132492350495668439235724485036622274545494365789624708252900580040498621291\
5157545314516231006668456510989773950296`120., 1.4271460884517390672077500850\
38708073753008124803684610029712311815412428567991489042381717351824261136873\
204675665347325118362464000414`120.}, {1.815243056513385742871302294510467120\
28396365860833939656208758277255277655012210225171367703764410565058299110786\
5102872694696543740312`120.27692856755188, 17/100, 31/100, 0.0146523537023622\
69880904435895319216159011852644436890679268033611411727016054196587227091991\
86600986484412718187449935648410717236511`120., 1.435595895780758663848934765\
34026407690398561965530157989247048471107353295251864137087217201312663268610\
4495694052407102698991980737392`120.}, {1.81677310494250910166574290611804114\
20113727840018696095427700635227236994611796935962432809073091560762294057519\
12350824166965650077028`120.27660242584412, 17/100, 31/100, 0.013953372668977\
74516843143886861482765082701655188854426770721486747900967689966125446353565\
4064919626333831130330617460892626147562656`120., 1.4445439023563718384269547\
21151348276807549556435911169508540742246849804858782165047068872329422995089\
95946855513130651344171261665236`120.}, {1.8183031533716324604601835177256151\
63738781909395399822523452544272894622372237284940772884776974206501875820395\
959598775639234756413744`120.27627707713486, 17/100, 31/100, 0.01320878417544\
16141950649542803990409332586292584759759225763304985481090940569977347426063\
23359734225246304535183998761219170018440246`120., 1.454077371656502298651733\
00508162205622030959892785792527282412558594799569424799358174114960308264320\
4108847794768339208810682134611181`120.}, {1.81983320180075581925462412933318\
91854661910347889300355041350250230655452832948762853024886466392569275222350\
4000684672711150386275046`120.27595251844447, 17/100, 31/100, 0.0124095970981\
96650505397788619326321226966202788313912563625289240865347959831083983384621\
298141783543015030876753906997246565962228256`120., 1.46431203136843162246978\
05379663132560382370274571425931139022643694382818908281049868464683786704105\
21974788351745411038637699705055799`120.}, {1.8213632502298791780490647409407\
63207193600160182460248484817505773236468194352467629832092516304307353168649\
684054094678583772969087176`120.2756287468086, 17/100, 31/100, 0.011543449154\
57888223664431748630950951892426665517496009990731447102829274514293147367718\
7914675938802225027110665643133428341590433139`120., 1.4754070139689953949595\
39936008823403481467258674990636233162795224915797218239742876557925853321015\
891730957633453938142104802266510778`120.}}, 
  {{0.85585067004652827456206280691759324965475857139498337860995397498714083\
7246930880592189907623717565167333533292813443849009334352435595`120.27561000\
048837, 17/100, 41/100, 0.027866876486098926934086101846569605759492678586512\
07599898054634572451145420429864140345580159235404319328675775450504252562278\
7185938`120., 1.4704694450826835254276978139702405203699244104378437667470137\
09898882867802586534325307159240149941900647009619401836804489177880155534`12\
0.}, {0.857694557230919482222991215550375732498660328477800861269396954631852\
88832835482078481539770919449762205282710733364078863771460366178`120.2747832\
9331393, 17/100, 41/100, 0.02692507861902117644521879935574522974894807671546\
38895357957074999593124844262943247932463845104059550577054568323652685678022\
69863372`120., 1.484336765275419397495035727293439507867943561315189562838213\
572711823535288749949743327212041240357104386045829752115734632407627250883`1\
20.}, {0.85953844441531068988391962418315821534256208556061834392883993427656\
4939409778760977440887794671430076772120921853837728266094854887964`120.27396\
169366891, 17/100, 41/100, 0.025932378660726910373920164075720907953674777169\
64921263128907201977001146389416732386332304455446631467048918548339773501669\
622228621`120., 1.49893614586066094185771446277926604171782797213144291090810\
6374546419396067327321114648734106944232595918993184386532985142395025878902`\
120.}, {0.8613823315997018975448480328159406981864638426434358265882829139212\
76990491202701170066377880148362531491414736374034667894475106114149`120.2731\
4515290969, 17/100, 41/100, 0.02488137314914275031087682255178294648039066415\
83593542506650602192774169801324293854839399071549890272479425372742333328882\
15017172292`120., 1.514374496500967947140778876875383427390697770346764223137\
79584129714277555148973847906893608414631319429299228793335861435823818200452\
6`120.}, {0.86322621878409310520577644144872318103036559972625330924772589356\
5989041572626641362691867965625294986210708550894231607522855357340334`120.27\
233362302562, 17/100, 41/100, 0.023762725095955653625504134452961478227072124\
55089857620893945074177005466278086939660277135729799239647488560216903401447\
3078153623047`120., 1.5307866171039598467587654241054065166822002509120877426\
10306874095193784182093058404644151253957337927874386287750517697909979775667\
411`120.}, {0.865070105968484312866704850081505663874267356809070791907168873\
210701092654050581555317358051102227440930002365414428547151235608566518`120.\
27152705662844, 17/100, 41/100, 0.0225643803978494681087116590799557876867888\
94848225392914264944628913694658457490167455557933324651695178240442242839593\
601231047872551`120., 1.54834649243336408036282464896729427261249390616443728\
63871382757518454760416860744643023088524024699898052013141398301548776255844\
45515`120.}, {0.8669139931528755205276332587142881467181691138918882745666118\
52855413143735474521747942848136579159895649296179934625486779615859792703`12\
0.2707254069421, 17/100, 41/100, 0.021270323253221000400675880207780508939356\
05101324775409452474732987358203275969364406445717456073211246038720538938724\
3330515123062924`120., 1.5672852282865178451066446622886598695908914166924737\
64674278513069523495204053437511670338215657475522631722571679769845018676798\
177242`120.}, {0.868757880337266728188561667347070629562070870974705757226054\
832500125194816898461940568338222056092350368589994454822426407996111018888`1\
20.26992862779258, 17/100, 41/100, 0.0198584889510087864989481649474167009229\
97648212370034500397378019078147889043010564705965549677957621893453748537024\
695170003969107668`120., 1.58792112562061130562594183269126052704910868683726\
23743622841302542832797176296751499278233168990877036925673458213214241434056\
64891542`120.}}, {{0.41638082295679438913410197247793896868060304597173406054\
07543439966259852766085800777954149357588411740850195250336995706501771314934\
94`120.2609423263343, 17/100, 51/100, 0.0508300316316711775901931968339423943\
12097678665989323184389358533772998067243481387570548322288581080227167572898\
350982935811276656943`120., 1.54238406281974473410324321248299001489450224935\
82466119541546217253463074945617706959928602712049640452763440392227453560342\
62235890984`120.}, {0.4189024408413200028732471767435926198876156760042845016\
20849207271960357814777584111629442624253181473002827593707803521228445843170\
734`120.25879439279528, 17/100, 51/100, 0.04933671509611827069119730214128393\
77195836012025906611286568566710430130098240981103768381000002235534994466417\
2163024640078573523864`120., 1.5694235408151966870959146438134832420773210578\
28986113498618890437262408655619421313172534413498496055737763559124946579756\
646149937267`120.}, {0.421424058725845616612392381009246271094628306036834942\
70094407054729473035294658814546347031274752177192063566238190747180671455484\
7975`120.25668254624858, 17/100, 51/100, 0.0477481672971726437958318911800253\
28533229498043928050414882446857838760657397935059865222350955872523524615651\
612939386651494116411219`120., 1.59802171268561863812304078300660863410654380\
00652284190195061257940968864206520230969653623213129782001560701945035556436\
30486813467814`120.}, {0.4239456766103712303515375852748999223016409360693853\
83781038933822629102891115592179297498001241862070838443731056011422384983266\
525215`120.25460586048344, 17/100, 51/100, 0.04604983893486261703712295466139\
22731060966947551189430928597086795055138558963004417128338900728872566705827\
51301468966162341708353446`120., 1.628416292771636778611372189985706342489490\
97020254911416675693891248191129530310567532686332704953381454429177830640422\
2740886003498774`120.}, {0.42646729449489684409068278954055357350865356610193\
58248611337970979634754292845962131315256897362023697562517997301153729632519\
78202455`120.2525634414849, 17/100, 51/100, 0.0442232822020408198138504095206\
28284853696845670052765598104166495844306034826863828981438307760213858333373\
248526735572255433807334687`120., 1.66090805317613140975128509978097442409022\
25682514442125561368220671042733526657050511735132288971251386073266457063561\
31535721889595732`120.}, {0.4289889123794224578298279938062072247156661961344\
86265941228660373297847967453600246965553378230542668674059868404219323541520\
689879696`120.2505544260171, 17/100, 51/100, 0.042244548828441679925470450745\
85416520900199825082632873686816167258986405905077139514548129279561271716026\
6014655630349467478214931667`120., 1.6958865789661053025850401551178252188108\
91262304959558323018590756251870497410693559653536126291484714158043594488790\
819084296250741476`120.}, {0.431510530263948071568973198071860875922678826167\
03670702132352364863222050562260428079958106672488296759186793707832327411978\
9401556936`120.24857798028192, 17/100, 51/100, 0.0400816375961479541414792231\
98833526016040809614913516968899734264275412825467940527250489026340716199755\
884727650731929597486187371835`120., 1.73387124551935261385994279564749047382\
93683794028550943136171992567456646353515241825130173841221603605997659804104\
29688058749766275806`120.}, {0.4340321481484736853081184023375145271296914561\
99587148101418386923966593043791608314633608755219223266509676005752427224698\
058113234176`120.24663329864846, 17/100, 51/100, 0.03769019987647671518420070\
99761084167768310490230334312136393402107029325016044354929369402816549272462\
60446989273020045279369705112502`120., 1.775580058134525681133119696330212939\
65717122213395702948856383821668781607506601282673081172384116280570618454624\
1772167188555366083278`120.}}}, 
 {{{2260.32201655897235442247907330033977093433410717168834496950181118875201\
0579497588894369631270261952216103562956167464717644778063456323218`120.21210\
193222551, 9/50, 1/100, 0.006931836638229291389725888273705079692861899811749\
97075514128554471475353558886776480409934308876609591804341377068852369621994\
7863401`120., 1.3335973386792570407705763911934241798842415757251548368596470\
45879868028428100731683308062261787902279507170481726824973199104450214479`12\
0.}, {2260.697429690684311746553193182870788147045979179535003608958494820607\
435502513954709427145596197248000470701539577345249218312872352003739`120.212\
05652264598, 9/50, 1/100, 0.0066680961195119952907816000677130215871829496156\
27522802054665401581344111682911592632670775982255342112594113671299524374166\
645167831`120., 1.33636646662062587800976640014302299693395822493807263708932\
5662493125287398370809348074463903140282112307174815409513386946951672905162`\
120.}, {2261.0728428223962690706273130654018053597578511873816622484151784524\
62860425530320524484659922132543784837840122987225780791847681247684259`120.2\
1201113289057, 9/50, 1/100, 0.00639244630312003893309359474804417639036003238\
42150182722604139798356813415868885979702911510165337244815602015995611897468\
76209816586`120., 1.339261827791241510581724279740251664323614221711606119002\
11913150615891823787477557292249124178132213659442510666214061348606636254250\
7`120.}, {2261.44825595410822639470143294793282257246972319522832088787186208\
431828534854668633954217424806783956920497870639710631236538249014336478`120.\
21196576294608, 9/50, 1/100, 0.0061032153959245014422256532496414111662967738\
49476517995893842613831735155146485063027558763726497512750450348584697179645\
260279660606`120., 1.34230116775459808860876359119315680772946638865043432078\
22508478398059505938526741031534748705960822969518994632389640989925421253683\
53`120.}, {2261.8236690858201837187755528304638397851815952030749795273285457\
161737102715630521545996885740031353535721172898069868439389172990390453`120.\
21192041279927, 9/50, 1/100, 0.0057983007972227775504916490858531076829947418\
14629701210459206872460748794754597827598933054940480726195375315871488502428\
36796582236`120., 1.345506806266566961851479288368726274655651740648602627758\
92794849663868066337422775956594601442404126100970825377151620896157984031990\
9`120.}, {2262.19908221753214104284967271299485699789346721092163816678522934\
8029135194579417969657202899938431137939255873216867375512452107934725821`120\
.21187508243698, 9/50, 1/100, 0.005474995632025417408968863020134356742609656\
73679254412301008343909947586345716505360885460946407454742008255370192795519\
4455212282597`120., 1.3489074793215558528939308637885653418586464666515017483\
70507560262609430227168382238509988427417674804344174589223270533400152928968\
822`120.}, {2262.574495349244098366923792595525874210605339218768296806241912\
979884560117595783784714717225873726922306394456626747907085986916830406341`1\
20.21182977184596, 9/50, 1/100, 0.0051297136154554487690820275224316486306153\
47655163326206485867392796975031878561007949243682267237067045054451731209997\
836284393781417`120., 1.35254126089645461195393195268932407522820597248770307\
89054409973410474032154730667839199494211997942892318175422653748780163272328\
63931`120.}, {2262.9499084809560556909979124780568914233172112266149554456985\
96611739985040612149599772231551809022706673533040036628438659521725726086861`\
120.21178448101305, 9/50, 1/100, 0.004757528289705933238522658064064617772928\
14314571261579513144103281896111397578330822480850653133736615158584901554694\
3479097383740235`120., 1.3564604560502482259714906498422670231042421459049432\
11383981568748576712086610475669540606119204812910317249192191612907306032169\
8957`120.}}, {{18.21624827133666903215955904219948341707450697626786778971339\
8450847022506009881588831057135673755732804246576360750402200123838374252663`\
120.27493896946463, 9/50, 11/100, 0.00773293955459458669760641427890109978866\
81831081457005541450385434989453616134338605587657123576522676473005661739057\
07036945521580225`120., 1.342856164629726502972115363632108563084564013793244\
60430006135353274110376005716252174873417077464695098806600238679355437441657\
7757491`120.}, {18.2199544769935859724287216144771312981270705424409159420025\
51649734087739677884674989998754436006682734996205870646065552292233071337954`\
120.27486093665429, 9/50, 11/100, 0.00743987833679985705913019092708843173764\
01083014994537360368512741839643262375316023465985320396552775392417894096277\
00607564606896039`120., 1.345992016314781606027132802811296068126632457092887\
61148477702930166567863987230991476653881837628429054250102361225587427943440\
6371321`120.}, {18.2236606826505029126978841867547791791796341086139640942917\
04848621152973345887761148940373198257632665745835380541728904460627768423245`\
120.27478294959317, 9/50, 11/100, 0.00713349106493623838158887574604390613022\
58838063084554761663749583161046481889835457205480451035940710993424839524659\
09060633619524604`120., 1.349271830433000480002096615415202922956833658141248\
75328828366820645677729862183399021253690763124283730798041292892551913363568\
945277`120.}, {18.22736688830741985296704675903242706023219767478701224658085\
8047508218207013890847307881991960508582596495464890437392256629022465508535`\
120.27470500823978, 9/50, 11/100, 0.00681190561667914503137647562730270687607\
63748517825484271497800968813210917362381749778890773327250256570195491246337\
82876968050930791`120., 1.352715865156395500030060052452567869395380113570710\
69229287002990838114610841579687782029090620445637116486994900637171809048736\
1661561`120.}, {18.2310730939643367932362093313100749412847612409600603988700\
11246395283440681893933466823610722759532527245094400333055608797417162593826`\
120.27462711255274, 9/50, 11/100, 0.00647276733567717032282248974836916461274\
76215338580027929005169484349456330621322765931641115510567140349652535329802\
41206800492144296`120., 1.356349601843179374920426113274966321169544688462809\
56991302166062105904733140208654024385189320237024915783835739235867711389023\
5034815`120.}, {18.2347792996212537335053719035877228223373248071331085511591\
64445282348674349897019625765229485010482457994723910228718960965811859679117`\
120.27454926249062, 9/50, 11/100, 0.00611304471851935990125323188222557523502\
45695584744627364446463207416762086016523381351647221159587399722277320794856\
32325101255938721`120., 1.360205848672119785916358730792349892647730451151213\
24888417993026744366586659930113795103602361608437524994910524782910386553388\
324317`120.}, {18.23848550527817067377453447586537070338988837330615670344831\
7644169413908017900105784706848247261432388744353420124382313134206556764407`\
120.27447145801212, 9/50, 11/100, 0.00572872120869277757364221253676384064140\
92086136430573937125224302979043724345869930443181185042974473435472327579652\
78039421152298444`120., 1.364328077379853124793114161286844416477269258321036\
60830974465695057251277610246808659094155165626735308251574494126146323773720\
7086529`120.}, {18.2421917109350876140436970481430185844424519394792048557374\
70843056479141685903191943648467009512382319493982930020045665302601253849698`\
120.27439369907597, 9/50, 11/100, 0.00531427904100155278555751999898461461200\
51537316902059377732958787592237083612181374239825255990379188333548721989286\
4315005854225792`120., 1.3687760114886335300190285595851825154917357661746403\
15638598320001055025899453055677766227353655894719725415372160249540062017557\
256999`120.}}, {{4.6634219439558976326061893779690627830050545975338626257039\
46320330734625154246018336559431844853226886359938750973856714369670678217143`\
120.27569613984446, 9/50, 21/100, 0.01022256387727697810818604364871971439463\
42342893389570478065146414537680936262050683208396532545735245772549691055720\
14073912897592072`120., 1.368106582965287896883250903530533918519188986287790\
27076894072551929627744220893410351949987432890627344984735866196644519521048\
3424645`120.}, {4.66501066423201775944032924977323183211125804520302313209124\
6011254474961347871960420319572657049815736965510500757233252607213620835853`\
120.27556501771979, 9/50, 21/100, 0.00984000135176807430522220348651151905581\
02575305998249091363903970888592005953696157249182342967575339376355840064363\
74146745204541799`120., 1.372418194361871542566277581686964810397252786925574\
60026188034634469897550800992770259267349395835937352324364009326497610737916\
2652986`120.}, {4.66659938450813788627446912157740088121746149287218363847854\
5702178215297541497902504079713469246404587571082250540609790844756563454563`\
120.27543402441088, 9/50, 21/100, 0.00943966170323817839696625473911459228939\
69985093593262468336597793358614415524362668523016071488627277029966370784752\
1489921431169857`120., 1.3769319389343790359198372438369437002446020683467125\
08728829445769672048594832304871949194736533710244355310074239553283512931240\
925361`120.}, {4.668188104784258013108608993381569930323664940541344144865845\
393101955633735123844587839854281442993438176654000323986329082299506073273`1\
20.27530315972204, 9/50, 21/100, 0.009019040485169013203398359877418044532040\
25888891042488564414290735729702826918417629838159827274359466397133375130090\
3135978076999309`120., 1.3816763599965095136311640952386378857304252241642723\
09135292078491494375167700027270133980864628433745869898462208667581935191475\
634174`120.}, {4.669776825060378139942748865185738979429868388210504651253145\
084025695969928749786671599995093639582288782225750107362867319842448691983`1\
20.275172423458, 9/50, 21/100, 0.00857498720738994397891900669578357153750495\
34008178088171485339013050977080328538061969763797474924686451440055986614240\
73698778400728`120., 1.386687367027628707847922319831113136856942713204746089\
17627453049967509439298538839252934336847639962101105850684553843700362227740\
4363`120.}, {4.67136554533649826677688873698990802853607183587966515764044477\
4949436306122375728755360135905836171139387797499890739405557385391310693`120\
.27504181542389, 9/50, 21/100, 0.00810344508323384555005806172476593870318765\
11360736822163201867131074258965525146400197184422786689788508529203629037595\
14378070564829`120., 1.392011203608112834448766963044840127128767317560944605\
59355424469802757606897113151892386092320495798728465485271493401776430807066\
9651`120.}, {4.67295426561261839361102860879407707764227528354882566402774446\
5873176642316001670839120276718032759989993369249674115943794928333929403`120\
.27491133542524, 9/50, 21/100, 0.00759903820253719983214205155047105452151158\
96744411875644753821770184046822642987001215611313200840294572487901843649970\
7043466469866`120., 1.3977091554940678826306540563109238064895924210084490371\
92529741130042416331316922554837649697251846998812729231926747839828460367035\
208`120.}, {4.674542985888738520445168480598246126748478731217986170415044156\
796916978509627612922880417530229348840598940999457492482032471276548113`120.\
27478098326802, 9/50, 21/100, 0.007054380112854687530959139796850569502504494\
35035402013742217359259182774459716033281097254370383956889427600509160515145\
6838459868872`120., 1.4038654361818613573403078360713583035586926076219569609\
96918543815010863797283932665833651480914836170973396405413839779589361472057\
395`120.}}, {{1.8976904842961232625274742347871181202185523009723637552055287\
20188575800308810869409623893847096990877313705062782739922472314937158779`12\
0.27697377907485, 9/50, 31/100, 0.0155569931665274774258228864247845931655021\
68539722808051758837432064832448807738308329588304237139114233046562968417697\
692615264017266`120., 1.41048308122989294814145999869202019409253342766036240\
62082129685384713615662313279097974236954214092540404703805428814909011363268\
96393`120.}, {1.8990834041877991873141173439294884998229452069319147225498115\
10719520028591766443358467525649574589638148873293762618243310306651341704`12\
0.27668965969319, 9/50, 31/100, 0.0149910546898004929499073409143540450762646\
83953093218428580473001915143057045681069674998239702891281366959973997921910\
712406568241107`120., 1.41745542289833064494094903820508717904791241715504838\
79611467650469127178807306242345789162870694780797156916381423036783802937978\
90804`120.}, {1.9004763240794751121007604530718588794273381128914656898940943\
0125046425687472201730731115745205218839898404152474249656414829836552463`120\
.27640614213576, 9/50, 31/100, 0.01439758525960192222896157961971862744742799\
68048105166059542312729620536829444812359230907885483878979339467179861306674\
83019843189867`120., 1.424768113140740298385519690705428972159298735787766089\
65440614323087393340216242294387183162150254201004692047223611552842131959306\
787`120.}, {1.901869243971151036887403562214229259031731018851016657238377091\
781408485157677591256154789254529787159819209755722374884986290079707555`120.\
27612322443214, 9/50, 31/100, 0.013772676375805555524595930369642797506718697\
76592354427120533660258423375913733327210602392857096815521022639778964834550\
4539868995745`120., 1.4324696408549425414528216739508326294341586954420947277\
89680202630047475473744337336528132965921673342104663029993153132647501381209\
048`120.}, {1.903262163862826961674046671356599638636123924810567624582659882\
31235271344063316520499842105700738592065437798670225320582428179389048`120.2\
7584090462081, 9/50, 31/100, 0.0131114087488373315879842380450251875610728463\
69704105564026304727116149215451614418429216511592452588604437785564698215426\
115326849485`120., 1.44062104051843272141868973228578738216229427267629524907\
98514701836318836670634688387746635644749591595548704746955889161037746215336\
8`120.}, {1.90465508375450288646068978049897001824051683077011859192694267284\
3296941723588739153842052859484984681489546217682131526662273508073405`120.27\
555918074903, 9/50, 31/100, 0.01240744463661451388249030697171918706894422287\
47185537474400656307705375961735890347111110741049775195565542078536293452015\
18227392157`120., 1.449300952843095573908503363054669355955497406098896511682\
15380632833618992821572938576074994578237806911654169227968329914081342807514\
7`120.}, {1.90604800364617881124733288964134039784490973672966955927122546337\
424117000654431310268568466196258344232471444866200984750026522225633`120.275\
2780508727, 9/50, 31/100, 0.0116523810280084104210354764863726913904532099670\
25051803111016784163512106758907060364023883764618334579574429560639682658555\
053859451`120., 1.45861365450973638775041341178148779423974794665139772789436\
7322720850095011039008994563091692394365683951291359637763765782323061723249`\
120.}, {1.9074409235378547360339759987837107774493026426892205266155082539051\
85398289499887051529316464440182203159882679641888168338256936439255`120.2749\
9751305656, 9/50, 31/100, 0.0108346660598746953059689556485703121243057947119\
02471819434297817630045607360098879540595744703104935199432816232813527802554\
489959501`120., 1.46870251047915951016842041976784640299385442974048350045149\
2178715773585090985542984164601801750973213427034383259081640360754560546562`\
120.}}, {{0.90206656514387489180705475608219509269723620191111375000680169469\
8872156179267712030688852802868014204781801500475450809522777846317335`120.27\
475625061282, 9/50, 41/100, 0.02633809117827887577185099640875576918353501641\
07005020065641376730015869776459429421454333675184767617914452917221950633210\
03676872145`120., 1.470334531932783594765813958180559916548564077919559758151\
02563473589553900352261730956231926360211798207939365954293044647414801453091\
9`120.}, {0.90376732965595912769875211013119661498422758615968814685424261654\
4705652666973447252871571761280117876541975431524811597149623989081212`120.27\
403552240389, 9/50, 41/100, 0.02543650572418837729848214342619397007166019847\
89013487389994500581198344829754543931652802114908846990756570418771608296506\
0528056437`120., 1.4830465247931888112200319102615422225851160486053554020140\
80381255008365227130034335615773361368948075928830772549551605064937550463731`\
120.}, {0.9054680941680433635904494641801981372712189704082625437016835383905\
39149154679182475054290719692221548302149362574172384776470131845089`120.2733\
1868909957, 9/50, 41/100, 0.0244870317244671497350998420585576219915210685982\
83784943662770943266212909173193071068240000234047769541140113125687927397014\
176118826`120., 1.49642121443654898181900815254141109811598213633135284073097\
1854885124202266587758362862909879997595146279140857907418827809861521188992`\
120.}, {0.9071688586801275994821468182291996595582103546568369405491244602363\
72645642384917697237009678104325220062323293623533172403316274608965`120.2726\
0571824351, 9/50, 41/100, 0.0234827333314250027780950173814436487644057171265\
48912921552530036194521552964398645549302146198419306187836140019754010281556\
528007294`120., 1.51055497549061578175744883914950447970570289972974647392840\
9301084956111058573100471613820088235377044546904816162836550904045420791427`\
120.}, {0.9088696231922118353738441722782011818452017389054113373965653820822\
06142130090652919419728636516428891822497224672893960030162417372842`120.2718\
9657774905, 9/50, 41/100, 0.0224148666905293656321543501294399677198818411287\
66555990199387073372143283219306285664084884424038956368441129946760803261397\
532306071`120., 1.52556928630605781302362543624498373700418095206291877827775\
0588945005039039229477628791920423531251206090184612876021765620305554164781`\
120.}, {0.9105703877042960712655415263272027041321931231539857342440063039280\
39638617796388141602447594928532563582671155722254747657008560136718`120.2711\
9123589374, 9/50, 41/100, 0.0212721479192817654049123692265630822996754608825\
26727138946011538794774022735850623711477801207521777582192530060340032074561\
910345128`120., 1.54162088758072763461807399344436177086570508729630758192375\
4923779951359798869157416357321632550974723734562062815718907098206025576428`\
120.}, {0.9122711522163803071572388803762042264191845074025601310914472257738\
73135105502123363785166553340636235342845086771615535283854702900595`120.2704\
8966131414, 9/50, 41/100, 0.0200395906745682018277365978217661912741259874888\
42467089348439341752136225524921879952590007390602114454800721872003682372912\
686821081`120., 1.55891791196799989071578751425965445750686021830397909543022\
3644021803322885779715916364784231102517655117101484792949866876039405036624`\
120.}, {0.9139719167284645430489362344252057487061758916511345279388881476197\
06631593207858585967885511752739907103019017820976322910700845664472`120.2697\
9182300065, 9/50, 41/100, 0.0186965571278787985639751813978822296789292672269\
16037141767108361442876379146413474109418255604327645844040604263993577414219\
041349966`120., 1.57774692468923817881967548815372054597006629673504997251571\
2952516053694476708459082647320464798058435092990809353211012826727374696368`\
120.}}, {{0.44292125944034680824446421464212337635984643954059723306948598832\
2899883561023084760168142945923248985567765898868136079260692267974298`120.26\
45056705178, 9/50, 51/100, 0.048208028733539437477919979503441631307926277624\
61671585196507649624264511352236542317660568636122435850096778041151320123874\
8998503704`120., 1.5443899381139040569295732518119102551768589234866468591276\
42317036143509758699465275079550412221767129514084837468759167768412469201159`\
120.}, {0.4452868115556274884353504349320458148566164613617131380780292633221\
68554448303440613017542203623717769021141823928961303802733167880191`120.2625\
7500721995, 9/50, 51/100, 0.0467573609618244854908557176493460091187051802014\
29161185276752601832043023948074604208494935564778690605479496797179724157371\
605607317`120., 1.56932018374201647992930317507350226719163897049667104939226\
547242659625380610288856129092769396912692686507193611041853097776261828088`1\
20.}, {0.44765236367090816862623665522196825335338648318282904308657253832143\
7225335583796465866941461324186552474517748989786528344774067786084`120.26067\
315862738, 9/50, 51/100, 0.04521660138709106279241051755712178133589973046803\
29107592744112974282789284004619321176652260033349027824226184995008252432776\
14325095`120., 1.595667351112659374291596759264939283878483938989496680948558\
61613938247882806667036208498822083157752809909858018594068964775368847719`12\
0.}, {0.450017915786188848817122875511890691850156505003944948095115813320705\
896222864152318716340719024655335927893674050611752886814967691976`120.258799\
46660412, 9/50, 51/100, 0.043572095248560811403086869560347667235509130003969\
58877854508619553610021617946881189779227948305772857375611994966273401723781\
6926648`120., 1.6236460578600602091200990358552629527329950752903077522375616\
83266730350792721380363389436631873455725248853277019884228337853042165096`12\
0.}, {0.452383467901469529008009095801813130346926526825060853103659088319974\
567110144508171565739976725124119381269599111436977428855867597869`120.256953\
29340684, 9/50, 51/100, 0.041806545517511550729606014239232939591002256679501\
00659697431762720925422375684191681976568695487231578429988801056383958547521\
6019422`120., 1.6535276908743722237160756301283137444221621186479627650202341\
45173350806033520056195944951059420039510191891167395696601688233829974143`12\
0.}, {0.454749020016750209198895316091735568843696548646176758112202363319243\
237997424864024415139234425592902834645524172262201970896767503762`120.255134\
02088382, 9/50, 51/100, 0.039897520044887934952479830678542180830832111416160\
16007084069597175435696533798938011591676430472585509307195849848564280115680\
1722063`120., 1.6856635579359087300671164636569584819158245370668592519070620\
04125791063456867750591586085495092475142881213494539821632276949177379073`12\
0.}, {0.457114572132030889389781536381658007340466570467292663120745638318511\
908884705219877264538492126061686288021449233087426512937667409654`120.253341\
04971179, 9/50, 51/100, 0.037815074340272880864780631785010461198852555258513\
15780399869192137797794779640504032822846097892458298927357377511233578162351\
7714972`120., 1.7205217101293656078623876340696323706488871450084469986785860\
41771933940524283077897760482876953553941628654865941871648474919730398953`12\
0.}, {0.459480124247311569580667756671580445837236592288408568129288913317780\
579771985575730113937749826530469741397374293912651054978567315547`120.251573\
79866911, 9/50, 51/100, 0.035517754430533001089338605382962979377451577275647\
31430453566012522279484751381310379575145288670715514513417781673938075408884\
6217522`120., 1.7587487799445396815503096408515636954295778799413744616208659\
42572688439233363760896302869131300118633038678007172631525801993337353032`12\
0.}}}, {{{2350.17005866952521886989036834778648012863171937920380163600018675\
1998703247918536987842220807714660266590299589534793507224372659587911967`120\
.21136653387445, 19/100, 1/100, 0.0064349918805225395070304344912064046566445\
38964821008432015255236440716982454204822689382996908304233391749326713808268\
20001972875572`120., 1.331839920367055568730486136845498669859489456567310560\
70873664539811302950059566019147065664290251743625628323376801655987143642135\
4317`120.}, {2350.50244042194132366693145900717100680041278599172589732621197\
0359187749483358986520483040958231422490864135398410084428668587641878232275`\
120.21132803442451, 19/100, 1/100, 0.0061894382783393281673719371289184464609\
88536425092323068091276574895144295432932555836916472305983632794056412885069\
666199225359311039`120., 1.33433812927347831452373346906042551459368429848339\
60764854333162712940503373857988460207209099808507365163960602311300629920068\
80250299`120.}, {2350.8348221743574284639725496665555334721938526042479930164\
23753966376795718799436053123861108748184715137971207285375350112802624168552\
583`120.21128954927251, 19/100, 1/100, 0.005932855063727533164737700457938761\
69614137517670407914173992515631312412233957783033522935175814667399262547833\
0559369608660719933055`120., 1.3369496184679164894360403884913461343726870513\
67919470187817923222069883895827549514478922382022900017159917314305226189016\
934670019088`120.}, {2351.167203926773533261013640325940060143974919216770088\
70663553757356584195423988558576468125926494693941180701616066627155701760645\
8872891`120.21125107841034, 19/100, 1/100, 0.00566369468630125278303623242174\
68536479887715743305320126441018437274725870989499187410844501905675261746171\
06792445988461307588118652`120., 1.339690302141511438026007624370814095443712\
51413988492283424379217900238951638649119848851487757323317296097163785374367\
8841619125426313`120.}, {2351.49958567918963805805473098532458681575598582929\
21843968473211807548881896803351184055014097817091636856428250359571930012325\
88749193199`120.21121262182986, 19/100, 1/100, 0.0053800108572307680189969715\
48132399560476304182234445163394444472575932193169426029249865367304502830640\
243619296984109119111699420237`120., 1.34258019593344310304105558025353217283\
86705704843695479527490761889442426407599599961873348799460907454004388063621\
97950932427113830229`120.}, {2351.8319674316057428550958216447091134875370524\
41814280087059104787943934425120784651046321560298471387959478633911248114445\
447571039513507`120.21117417952303, 19/100, 1/100, 0.005079298004697813713683\
30522508023119921047194856049970813156180272678670098277274267260907377293182\
4825110451278185664014055216470826`120., 1.3456450684808575187595799153139479\
88144361623167973683405579336147809675821990366913775185926183141248288845718\
029032639205821351777483`120.}, {2352.164349184021847652136912304093640159318\
11905433637577727088839513298066056123418368714171081523361223331444278653903\
5889662553329833815`120.21113575148172, 19/100, 1/100, 0.00475823663724734374\
27261592802025003547515940965374976689554835951205185741862479166168695710155\
92953478897753874274366356059444416065`120., 1.348919060969438228824689567862\
71824928810913082412975199576865748617256374354913928824251597268631355135352\
6066292038115432386659388499`120.}, {2352.49673093643795244917800296347816683\
10991856668584714674826720023220268960016837163279618613319958365071502516618\
29957333877535620154123`120.21109733769782, 19/100, 1/100, 0.0044122669150701\
04931911581055666949474365553149344302445376252414352370928557142196848761128\
084455371347484830530932771930238267826162`120., 1.35244907407741587142857199\
39752913068389142754668024130869857814267477103900488156807115267879040641615\
04256213315463281975765147784844`120.}}, 
  {{18.9515965865523968868850324035960509443493017084524822395971225937793430\
07835535260185935153684253202833342948329500399952076368333893186`120.2738964\
6294598, 19/100, 11/100, 0.00719230657345720153602391456493903527816056708334\
18540901151632815873684725663027795031942888778631914837848320307371455213990\
12083125`120., 1.341110798835315618150312468060468289080894430883858263704035\
813346220148732596994501813849726105456267599131155085744068113400878753204`1\
20.}, {18.9548904259922721913863659424292515098516935758778983701560672046131\
26278130029772237026663636097668042933458276554554507020958119574134`120.2738\
3014113721, 19/100, 11/100, 0.00691884594381583858393098091409649873666747221\
52453615662375127475227789646763488088278716913437670984529032407678167684177\
8433667596`120., 1.3439447626587986982578923325017582261930192887979016740609\
74350167939462507959538946868751472248933582236947413778972853131085724950794`\
120.}, {18.958184265432147495887699481262452075354085443303314500715011815446\
909548424524284288118173587942133252523968223608709061965547905255081`120.273\
76385249555, 19/100, 11/100, 0.0066330225449864959450416053127728142440960634\
54562820801191441910433465095727017807013022751821396658447604896258162130834\
612034500035`120., 1.34690808589620382986550281751530836699670082500946572774\
80377658098060705342371147425077931798597096122679629057628525961785559792691\
57`120.}, {18.961478104872022800389033020095652640856477310728730631273956426\
280692818719018796339209683539786598462114478170662863616910137690936029`120.\
27369759699533, 19/100, 11/100, 0.0063331005974482458833555606015814001821349\
54636310968085791714470138932333676916798531205815377278186604109792319155747\
216362256445388`120., 1.35001895771966351286958459900598197382045229683126787\
33557790938696758553653878876723735269608424215170387137283597683419086762289\
62629`120.}, {18.964771944311898104890366558928853206358869178154146761832901\
037114476089013513308390301193491631063671704988117717018171854727476616976`1\
20.27363137461096, 19/100, 11/100, 0.0060168970025976553382885799524900787856\
06856464975784865705786925913972853967377880527913546421406347217921654366971\
224600820947015751`120., 1.35330025610129717782097845815560712050534028267123\
40713206152658714934605821748843704688136367948450867467949113589813016662645\
36060636`120.}, {18.968065783751773409391700097762053771861261045579562892391\
84564794825935930800782044139270344347552888129549806477117272679931726229792\
4`120.27356518531683, 19/100, 11/100, 0.0056816012235620288040187982033644856\
79776328669652335599094872565404629971800901929543254211359943139327491172711\
785934432046197564918`120., 1.35678143605831143201451347582396159808687076708\
84679449196614787481820549999480740801053849382542851391661770096642033029256\
17188821111`120.}, {18.971359623191648713893033636595254337363652913004979022\
95079025878204262960250233249248421339531999409088600801182532728174390704797\
8871`120.27349902908738, 19/100, 11/100, 0.0053234895967760726101802737611721\
85575753973432502827933706549252881002278493315328209509146338245656996323244\
237817092463725891621336`120., 1.36050152469010463208885994463056095871861034\
82434882935230639869400463437726497434866742110316468504317191349617149185903\
80849444267738`120.}, {18.974653462631524018394367175428454902866044780430395\
15350973486961582589989699684454357572334716445930047651795887948183668849683\
3659819`120.27343290589708, 19/100, 11/100, 0.0049374468941342722575087078236\
35700967242264766637110960010144167197207357801556180467333099986532147104852\
953926417105794308235790986`120., 1.36451413704882021571188704925181906963512\
94173181095275049773536720388198475824020426777587056613023994430483283073826\
40741492871835058`120.}}, {{4.85982859185904638354745795835810963261964324923\
44180574184132742156615720717867390474718257129658474778357546873069149616517\
44494189352`120.27468672703515, 19/100, 21/100, 0.009550339866424633396273781\
55070807821315191705958655272366820513686527357904858672820565952172978155281\
6334226985683493195141884025321`120., 1.3664315645241631502024102731129323118\
35148888545044260135333928503573202978250283544205353141947160299274443085965\
456387071037866314004`120.}, {4.861253416156485237650361225282480850945327401\
46135751266837377663912394743177905140811521548738571029524991129093085255274\
0930459138724`120.27457443395838, 19/100, 21/100, 0.0091913964883323853825363\
09499068125880669570344518511238251303714382217613094937241622093035760047789\
809019372134780669000871417633338`120., 1.37034397879674007325362161517775514\
01508840540798619925684391199222215880971117010909706557547588689129326821612\
10539733950127660678653`120.}, {4.8626782404539240917532644922068520692710115\
53688296967918334279062586322791771363768758605261805573112664067894554790143\
830116424088096`120.2744622356901, 19/100, 21/100, 0.008815896162949655375249\
91937276030612687812930908681572564460802437570522754412875219711460210140649\
3685243468283892729523722846805208`120., 1.3744385431219737365762224671155534\
15081430451823540167285641570799584486079805919560273485510619787883004340637\
901623548626677408658721`120.}, {4.864103064751362945856167759131223287596695\
70591523642316829478148604869815176367612940199503622543593007822449817872773\
4919302389037468`120.27435013210653, 19/100, 21/100, 0.0084215084914392222832\
95353901181734893263531499314139413150710184205846750545290950359725214768163\
360271199302959224097879546477259194`120., 1.37874094920670400956242046381996\
79769975929640589187172542745558616244272265866941195519202621398418250476839\
2451450562045367663417871`120.}, {4.86552788904880179995907102605559450592237\
98581421758784182552839095110735117559884900453848106452987474923811018026653\
2600848835398684`120.27423812308413, 19/100, 21/100, 0.0080053020960762202839\
92496424411800968184570519954002783761776838479287458902693276428411447237807\
811168698037113353457144335574828467`120., 1.38328351691056065892505293204264\
19840897054179028428698838809135893894350215933597283476479799840983052740658\
85580597183565608676608146`120.}, {4.8669527133462406540619742929799657242480\
64010369115333668215786332973448871748300850688774585065161564906537705426602\
917097674318936212`120.27412620849958, 19/100, 21/100, 0.00756350255178572050\
49131191615944981232039921303562213865560281276758159831195877334832470284366\
81583705254588399618135544653462541579`120., 1.388107864448197384307211342706\
82832202765282956935463288194462889603574621639004078252241158393048116753751\
2869961269358674470118860553`120.}, {4.86837753764367950816487755990433694257\
37481625960547889181762887564358242317406132113321643594850243823206943090505\
40508186860283885584`120.27401438822983, 19/100, 21/100, 0.007091108414306707\
35020320617594958138957174087213739258095719340093248745682231585930992940477\
2136537789374018536886936100463239853292`120., 1.3932691440412360808867438483\
29231084200258799456414827731728118471017526115061839140730318775342648449580\
284300573411934542674561146702`120.}, {4.869802361941118362267780826828708160\
89943231482299424416813679117989819959173292557197555413390488719973485091267\
4478099276046248834957`120.27390266215194, 19/100, 21/100, 0.0065812481462301\
78248635375872756567454709536893868785094875523239854388725109931783158616475\
505507589928146462079324764003595104097516`120., 1.39884313601052101317923165\
26782066371142520220411389454394842267889284604734474462889231857149234229856\
29024311395889171528053981030107`120.}}, 
  {{1.98368079995986689930746466460447326162611403675517961235677857762300592\
9721852676953943956715318498420455870857766174808574772921408411`120.27601536\
199721, 19/100, 31/100, 0.014617276322479303121321645205693419512242924559215\
66830600000884848379239094353372291254385900953105472389016542162129923793391\
6506985`120., 1.4090707807909798293621052078947429182165440067806415766122892\
01752008803913060439826057306442175658363182856362417841260289994347009365`12\
0.}, {1.984945560961745491922001249662162069551864323271954714326371390633600\
016665833787154766488323591187291688904640556393160591135104880961`120.275769\
68599915, 19/100, 31/100, 0.0140820026225285225219488187060413259121909839959\
99291628206237053327825808875301753650637177234118601984949288397950200158533\
099716951`120., 1.41543120928213452247219315742179470918000223402741137556295\
4163571934527769371882636914806248532418616342390671121104200652567333963172`\
120.}, {1.9862103219636240845365378347198508774776146097887298162959642036441\
94103609814897355589019931863876162921938423346611512607497288353511`120.2755\
2446151248, 19/100, 31/100, 0.01352096190982416613793596735653516458330493334\
64137392569605524697605617909136355492051495803203676438815587794128879911261\
40093908587`120., 1.422099325225994389187564237985658755351937431940297239235\
38940406110285881803030091893235661441427826106321180779527184491076249891716\
2`120.}, {1.98747508296550267715107441977753968540336489630550491826555701665\
4788190553796007556411551540136565034154972206136829864623859471826061`120.27\
527968725461, 19/100, 31/100, 0.012930502610480867400963014342813143140503964\
86688532065087648627952751089505770292007731461550354590132037578520295543522\
3407439857574`120., 1.4291188748122658661216281262197044169769193220709547756\
03480984331663375971194032769793272643555323282226476899975296726135228467134\
738`120.}, {1.988739843967381269765611004835228493329115182822280020235149829\
665382277497777117757234083148409253905388005988927048216640221655298611`120.\
275035361948, 19/100, 31/100, 0.012306029393093302028766130631588885624489034\
36649793382301857344209780558283470934428775896488412165225498002672668942664\
8737750769817`120., 1.4365449156855683506112414510727839623632153902296486073\
53849539019064798998961083073923186367003566196245685532313588931429949740398\
09`120.}, {1.9900046049692598623801475898929173012548654693390551222047426426\
75976364441758227958056614756681942776621039771717266568656583838771162`120.2\
747914843201, 19/100, 31/100, 0.011641622651260093167970549691601015096533977\
23600593994942252404545606162065054905185211400973822112027070603578347517838\
3661457643081`120., 1.4444483784766011095893040646565512625993927837308177039\
27783232451957802975925855741110468165772649669019295230587614963170875053890\
421`120.}, {1.991269365971138454994684174950606109180615755855830224174335455\
686570451385739338158879146364954631647854073554507484920672946022243712`120.\
27454805310322, 19/100, 31/100, 0.0109294347948240704436048457241933559807928\
34078838609505773403629588563441681436677262329712181997578811216802123968467\
858229482554135`120., 1.45292330414315280478361615967035230831032448183572709\
20055997710350821362926187949806796657494031223957060118298258806487121645002\
53742`120.}, {1.9925341269730170476092207600082949171063660423726053261439282\
68697164538329720448359701677973227320519087107337297703272689308205716262`12\
0.27430506703465, 19/100, 31/100, 0.01015867894658457967611138254884810505046\
11088310636425577718950210321421638957028932248290835028904014996784982598482\
94023902842415778`120., 1.462098968041134793544175712458135755177565383467761\
60905210539682550808246200238864483776773269433002212510734960043821634937734\
4135146`120.}}, {{0.947729625362811465835898477848669850219805609081721823776\
43980762062407918417982082310477385249722030741926642863611999089267984796828\
2`120.27388639451645, 19/100, 41/100, 0.0248863128711583186696127620623738887\
56734319521385306123022873265696614729440952369166293134270508292948503180098\
253105685509767215845`120., 1.46969669982468869459103946517179023027425380320\
74801357949075908741982861994649589713624214416596624117222584616540190077976\
57051921955`120.}, {0.9492962656976540167626498293579949755933422147048131506\
35168459392166146890921093709601095175226106859876527641543601052424270561789\
108`120.27325697582576, 19/100, 41/100, 0.02402458701225957275317244759292966\
84843818013529118115194973985289648883422932476073674149985912876709087612514\
04012422814416132123717`120., 1.481360288673654862373813518504020224839026467\
20495571139925563056484602025456025773337349009492462174264553987935429871212\
9429837941135`120.}, {0.95086290603249656768940118086732010096687882032790447\
74938971111637082145976623665960974164979549934123337888544510821139558612756\
09933`120.27263053758948, 19/100, 41/100, 0.023117815257263783789741785598802\
82986459677103853196712620602267776109894886949261611869906363038214136259027\
3409540763196662132302534`120., 1.4936248202297926569800106797422106244591225\
78944080363892219431719278527813904366085366040149246423186294538546731115860\
286768442023256`120.}, {0.952429546367339118616152532376645226340415425950995\
80435262576293525028230440363948259373782068387996479105006735856317548745198\
9430759`120.2720070580407, 19/100, 41/100, 0.02215949778925130090156430393505\
12852988761863284072420336977857057424531507976664997584027952869669720002547\
97477889710181913341756043`120., 1.506577359189430356910295609182820007698394\
15472034244174241038587123154452957345248217772579422936721611889028995310615\
599279741704325`120.}, {0.953996186702181669542903883885970351713952031574087\
13121135441470679235001114491236909005914341276651724831128026604423701904270\
3251585`120.27138651562994, 19/100, 41/100, 0.0211414431762796440588875221136\
59087592345457797748410890876671791601570782484370607309190538050383785938262\
899644093690474859772775542`120., 1.52032761870056070367908499350443053540981\
60051480128064376698354661730673721338594048946537217343612936078902831961698\
83172031197143504`120.}, {0.9555628270370242204696552353952954770874886371971\
78458070083066478334417717886185255586380466141653069705572493173525298550633\
417072411`120.27076888902216, 19/100, 41/100, 0.02005308402919264700651048104\
43679001618830780992261531336294332116386698170026297924106269189021368207045\
73286114216505265462914866356`120., 1.535017119521395068932827590136636217129\
10141043836923062365445603113985675870512483574850523470179838235070273930146\
6973065492890352576`120.}, {0.95712946737186677139640658690462060246102524282\
02697849288117182498764854246274581420827017888705396221628337060810063600822\
24130893236`120.27015415709423, 19/100, 41/100, 0.018880390475178715131485371\
22672102236073468359893519292697432959385099180713689898656147814121830471419\
3302213860577870938971649898922`120., 1.5508337306857491292045791136459804861\
73471881742169233063011019226672646816319340180470928007785562735618739126822\
348218643781073846495`120.}, {0.958696107706709322323157938413945727834561848\
44336111178754037002141855313136873102857902311159942617462009491898848742161\
3814844714062`120.26954229893205, 19/100, 41/100, 0.0176040487312891884863396\
48192264697685330983607878048691861886130169468086512003366396187783484988676\
011585139849863836644630590697446`120., 1.56803604290579140410133901089565640\
42407944885182059286734808157188707670189276943701995109023654131375417653415\
78826062027887609938588`120.}}, {{0.46919624855337940367582932476618487284982\
18675833942355879829587680997352050337631122702092933386884855144388965816618\
02570121352946496`120.26382931573417, 19/100, 51/100, 0.045753180284792821782\
93093720698332999142639159533023659082834335710349705252595842040177447837562\
7142543392319125159920071854301398694`120., 1.5456759963253960948300414920382\
94656612573404068782554510669584916947211959940751587852042526774664432311029\
470407029156822437101268352`120.}, {0.471413457841456999827841182778646740673\
94241693811588332121112251543358320090252998725276547749679973745047198432372\
3847627574337812761`120.26212540110603, 19/100, 51/100, 0.0443466010203113256\
95049227308532867289454143186140019528475768393972037417024658666301195452888\
21148583286693235367811296500955609238`120., 1.568699181630639022331246414944\
81103815814301700815194484425410099090899335285180973828325756828202320366257\
9907353098485933621427993494`120.}, {0.47363066712953459597985304079110860849\
80629662928375310544392862627674311967712968622353216616549109893865050720657\
85892685027322679026`120.26044400553208, 19/100, 51/100, 0.042854769071109131\
30394999127732886219336115915090711140102665695361713688574218256979438571568\
0400943170701300002144317672284797729273`120., 1.5930134282068959221489017043\
74668394177330040156039922581003186510838241793737822858759615413012111719563\
091395157080597775931057500689`120.}, {0.475847876417612192131864898803570476\
32218351564755917878766745001010127919264006373721787784581302224132253815980\
7847937742480307545291`120.25878467316753, 19/100, 51/100, 0.0412648554718675\
27573573476161742458317093835106675870148660940657973314728850224610957327201\
23138162935649523829627152863669866649445`120., 1.618813071897127125808178810\
12560713931110441317642142882899948865200847782655844876270783509630116791609\
1229076997094866507259168346224`120.}, {0.47806508570568978828387675681603234\
41463040650022808265208956137574351271885088306122004340299711334932585712475\
49909982799933292411556`120.25714696069723, 19/100, 51/100, 0.039560622819922\
35469580014464851333951098178805367366832165804546523662762523554345640657689\
8947370833018607314130276387618650341103101`120., 1.6463437218820539995381040\
32852280952351127159195332157724570219496935423995354080024071401477643226603\
49440731917317639470860359372096`120.}, {0.4802822949937673844358886148284942\
11970424614357002474254123777504768975184377597487182990214129244745194604335\
291972027857386277277821`120.25553043689857, 19/100, 51/100, 0.03772103133872\
80436516804307348853968843564705397999498912820598794983377813652900648726273\
97655415474816669362534071900122207692008097`120., 1.675923142940131304913921\
13074272195123782402818926345137112407217863352604368744990575620962327751614\
372600756596157884365163825300986`120.}, {0.482499504281844980587900472840956\
07979454516371172412198735194125210282318024636436216554639828735599713063742\
3034034072914839262144086`120.25393468222278, 19/100, 51/100, 0.0357180203083\
87077443062354784806123037343951849709103917000751568355038767856589214936508\
113629387858383050407144964022305786286758936`120., 1.70797445847574057535566\
19465805607606540210411151584267264327072929932877678069361095139874821247857\
47093311481841655576138480266213572`120.}, {0.4847167135699225767399123308534\
17947618665713066445769720580104999436671176115131237148102582445467249066670\
510776096117972292247010351`120.2523592883941, 19/100, 51/100, 0.033512779639\
91564527172320937239257952164638726341383602240803194904116010006758813065618\
3150644781359467302860460870038514399605896022`120., 1.7430818933693768690812\
37826436087785072859098305245001638611637720307560910088947875909407336410860\
420500683394074848559900938384180217`120.}}}, 
 {{{2439.13104133587993805699407604280365354399926245323428178997778345839916\
6661711233673839515519661319647468214995884169742009203214298159751`120.21061\
126992866, 1/5, 1/100, 0.0059542730765121642672620533587406600773780416008768\
87559232673997341172355254821772983001625382497826569786621713480516588504565\
38864`120., 1.329752977899644173220279882157292474168857697327057173518781994\
922530685155971571940604225898381236968113059984586800518985355581687272`120.}\
, {2439.423522181580253919335453190054067096481649190057784961038213254871521\
97899906546064712404746420138413135298955775688883189165047153407`120.2105787\
7402832, 1/5, 1/100, 0.005726450266519572078128521343188442112534363006309500\
16017944513407575403887238831368387989463592952218784964338702932654107230171\
3121`120., 1.3320014233671129016966728610164699866919908807976678916445125366\
21185868593066913655855003359883158457713786676996323943946807649355994`120.}\
, {2439.716003027280569781676830337304480648964035926881288132098643051343877\
29628689724745473257526708312079449098323134403565458008664490839`120.2105462\
8834983, 1/5, 1/100, 0.005488444373907432568800980880133620409698205552984899\
18808995146132935306528008299219725618819495461756200304908983504422077824623\
9104`120., 1.3343513154585376264822682848608961904734386865560653807096449615\
95806041132500045362818224542168607117640693469624748558690006563273689`120.}\
, {2440.008483872980885644018207484554894201446422663704791303159072847816232\
61357472903426234110306996485745762897690493118247726852281828271`120.2105138\
128883, 1/5, 1/100, 0.0052388272380246136014662243517991639583287780217701606\
26938764398052008849220706299758924667370510990162536761198253599964690394623\
526`120., 1.33681689756432212805452411661269195772317303958409200616571714553\
4359001227674466621452683179871913893125623466865345421858703862602906`120.}, 
   {2440.30096471868120150635958463180530775392880940052829447421950264428858\
793086256082106994963087284659412076697057851832929995695899165703`120.210481\
34763878, 1/5, 1/100, 0.00497580276350010071329166129166664919493413662643868\
89412416053642973593306719903644515983916947109881531271487933090187042743324\
65945`120., 1.339416083387601018887191975348196865954622498125764605039910671\
608117985524260539854262925057923444969333917286937214181803265764218567`120.}\
, {2440.593445564381517368700961779055721306411196137351797645279932440760943\
248150392607877558158675728330783904964252105476122645395165031349`120.210448\
89259638, 1/5, 1/100, 0.00469705878568287423744891362925890529152443516355824\
14863605985521568177786439542915102332463475186780340104117699845276351082058\
25188`120., 1.342171934793072241016922891643091767313914909629177988969220320\
847251118737948814937839706178890488060830322937128309514981079969101297`120.}\
, {2440.885926410081833231042338926306134858893582874175300816340362237233298\
565438224394685166686478610067447042957925692622945333831338405669`120.210416\
4477562, 1/5, 1/100, 0.004399532119689513248753166072697516302139583636003020\
44904809071920343864204137224631395429651004933549583547441837790529661508850\
2345`120., 1.3451150058165219096818367767587540880837897447633804910320916916\
68022916250340044415959330680240023320129743894333577630039169241471044`120.}\
, {2441.178407255782149093383716073556548411375969610998803987400792033705653\
882726056181492775214281491804110180951599279769768022267511779989`120.210384\
01311337, 1/5, 1/100, 0.00407901510258463032298669683081331525200834273563207\
59007537192153114972230327763659555652878559699893763695828138739677861690366\
1275`120., 1.3482872681100826257519630382236647712052162251372555132190991452\
15540695846542276705628698128637374104556245203237253288100512063936173`120.}}\
, {{19.6795560072447711074903009129033445405134916590999353700809225964696999\
77486706657230777438269235533937697721049173622572141250178296134`120.2728305\
0879771, 1/5, 11/100, 0.00666953935159551591505987583514621811215215527690710\
24589007329968178497847527659558418142535745733125980083679762509706783723448\
52108`120., 1.339033107271656062516418508717908681423362345817704304862952839\
554682622016462498421013884105806819971060352332852414088000640679436013`120.}\
, {19.68246696819661543040907214913683048108577785239990817821434447939191789\
7044440492243354867607490225299027580398584770786030597566901728`120.27277435\
8103, 1/5, 11/100, 0.00641519456496471553020861291384155598593142415980201588\
57687291593607058605346238958361392649814743000941806188341105982633121820112\
21`120., 1.341588961132149860600686939298022242001986553542368743316714595057\
76875829466149873337304684056612985672426512328237883180966498861461`120.}, 
   {19.6853779291484597533278433853703164216580640456998809863477663623141358\
16602174327255932296945744916660357439747995918999919944955507322`120.2727182\
3127047, 1/5, 11/100, 0.00614941303251284978028251978301548450361706135507525\
02045796727215980629822088624867783244260371942259361372758125647523591850139\
27047`120., 1.344260852193933439440641721325911846546249407753842652923680406\
785364334475679168041793317849677350844449873180942060168960660579862555`120.}\
, {19.68828889010030407624661462160380236223035023899985379448118824523635373\
6159908162268509726283999608021687299097407067213809292344112916`120.27266212\
828441, 1/5, 11/100, 0.005870589819521383689776711826142345661708471047179879\
81798690177660675987817349683039359867559064254569098638220506890693145115413\
5265`120., 1.3470650851502570456559837994772141370890831688603549235738756334\
69192563668319338015721218602271248426172675247287022239390644109380006`120.}\
, {19.69119985105214839916538585783728830280263643229982660261461012815857165\
571764199728108715562225429938301715844681821542769863973271851`120.272606049\
12915, 1/5, 11/100, 0.0055767064497452678462581933037369231504841064592340390\
07446899135295865725047932835550519836814589948884097928539133867579960287407\
401`120., 1.35002216698206175200298893855483191351226728166794583357980884961\
6189960816501876355885020848444261718901137144502910295051714923638496`120.}, 
   {19.6941108120039927220841570940707742433749226255997994107480320110807895\
75275375832293664584960508990744347017796229363641587987121324103`120.2725499\
9378907, 1/5, 11/100, 0.00526516439757740313151116443659956790485687518969494\
15884503871946166571725010854273175105673661948459666810282514542077972912883\
0659`120., 1.3531584991484143161401354869652219893045359967566167949610692652\
07175538048669309061051887054605519715599367333687729976399473949348404`120.}\
, {19.69702177295583704500292833030426018394720881889977221888145389400300749\
4833109667306242014298763682105676877145640511855477334509929697`120.27249396\
22485, 1/5, 11/100, 0.0049325209921134167615560905916591572906809716502860494\
18496635419422872087658721272424748967387616835807639753752459367520807116470\
021`120., 1.35650906160915283060613454834470599820851447278045213335421983341\
0562062327254202017558093919309859769532389438068107732021885785529985`120.}, 
   {19.6999327339076813679216995665377461245194950121997450270148757769252254\
14390843502318819443637018373467006736495051660069366681898535291`120.2724379\
5449186, 1/5, 11/100, 0.00457404714565934159554374738323258310882788740134697\
25825697524187222639864215207515773154842361598917014118543492496160348241244\
17588`120., 1.360121907759205758858816582498097886404009678764323246606591980\
251266468465082434804993619543702981819789790803220775665886001891990716`120.}\
}, {{5.0541799477878303583355272702752211212981894003979940028958551752124115\
93742024838204188910501127997347222679035854125539532420577942324`120.2736546\
8705844, 1/5, 21/100, 0.00890173983522283074583832767493959497236159783687125\
03872818180417418791030191890262713547533844780506415513920464270922737125207\
72458`120., 1.364414061546692249420448780940203906894613760669276520819080473\
617815498489291513127797684889782295299812013348346741231381199794950184`120.}\
, {5.055452184865035445001902566703992829568634533691233060801666262365442116\
64286765816058789441034295521878898986661902000415809858482119`120.2735587577\
2804, 1/5, 21/100, 0.00856585407564713568816865706731792872917258478943487860\
96524463262520657870452822662452328696375841815442865790032319488525397200145\
03`120., 1.367959544328654443935146709836245998055363047820362425003251350996\
329786068743087005623294093333746579420510508209903740492665806332779`120.}, 
   {5.05672442194224053166827786313276453783907966698447211870747734951847263\
9543710478116986878319557913090355300697383914468783776591700057`120.27346289\
783671, 1/5, 21/100, 0.008214580533968846745995689866288303773866850084021629\
66381917283563114327025971608928216707312651284072407399411399977013208958176\
8815`120., 1.3716690220741111579463672796625815181368137642038873799163929880\
95667933798208886731848020000842805843370905730638548419266764387833697`120.}\
, {5.057996659019445618334653159561536246109524800277711176613288436671503162\
444553298073385862228772870961921611528148808933409454598578923`120.273367107\
30668, 1/5, 21/100, 0.0078457551336657951312123856524703058597162322325356256\
22520122176630888464057247554971243294650156559948604686888692252357926143736\
341`120., 1.37556560185638235267906080974027690255649454568099249790013427402\
0844783882253795302876116175578200718939347451361850856339045242602512`120.}, 
   {5.05926889609665070500102845599030795437996993357095023451909952382453368\
534539611802978484613798782883348792235891370339803513260545779`120.273271386\
06046, 1/5, 21/100, 0.0074566558456757565435394469075709480058030553260740949\
58193050908903948744190669245286706727487008737704318174321013697168311704017\
766`120., 1.37967835044656776516036739460698576891590340131113270966017375858\
780654201010446548491757906134489859322109595439187990653567664422689`120.}, 
   {5.06054113317385579166740375241907966265041506686418929242491061097756420\
8246238937986183830047202786705054233189678597862660810612336656`120.27317573\
402051, 1/5, 21/100, 0.007043777974734328577678152720829789812154697353002896\
75976942565096606400544159050028142584293099672465829171004427802157935187563\
7683`120., 1.3840446949284811539716564221225478139012707637652388294450721889\
24955822763301277943161606409794040734991178193610459722504704285678308`120.}\
, {5.061813370251060878333779048847851370920860200157428350330721698130594731\
147081757942582813956417744576620544020443492327286488619215523`120.273080151\
10954, 1/5, 21/100, 0.0066024777239595004139759856222466179968215478134515080\
38099982110552727379031585340821484332595046560943377292073146885572889178817\
356`120., 1.38871423061575163116601707075210349837131318024829152612428232958\
5216420369243773506131289809878696029444563277941930789636205266003112`120.}, 
   {5.06308560732826596500015434527662307919130533345066740823653278528362525\
4047924577898981797865632702448186854851208386791912166626094389`120.27298463\
725029, 1/5, 21/100, 0.006126375252277503988872222331573405923063744621361428\
54098821907606914062889840953119179210568633235233503273253293567566406875064\
6303`120., 1.3937550985869198246031017792853059971772044134147946153662026702\
83539025791947872937073562549854125866741772280963140848416512850373211`120.}}\
, {{2.06873023745071729144671507636298738059235778173704799043464744262301886\
5731544521738579734252347330293853059525505756925256548979750463`120.27503630\
787187, 1/5, 31/100, 0.013714960710065148916525906407301837264832576503284125\
25087849251580335733592345771869045972079519235393026708239198468785039887331\
5487`120., 1.4072874224539216218884925436305961756200487470167315864256888609\
50146283368672063089189574506849513472164702922417543486915816603184912`120.}\
, {2.069875343156728136984498241415292461131704338563780642249972807375621428\
759955301314937356666783312502890677506497877984663826235596486`120.274824014\
33389, 1/5, 31/100, 0.0132097018557880982476381748909640620437461202399907657\
86767005218718691409770249038667233662445167807387372712990132668905477423004\
826`120., 1.41308763685148050902389893796959625265713325097009139631402504813\
8107853596669645746498534984180778602424327000668509992154019027793752`120.}, 
   {2.07102044886273898252228140646759754167105089539051329406529817212822399\
1788366080891294979081219294711928295487489999044071103491442508`120.27461205\
910947, 1/5, 31/100, 0.012680355930730500991743679603954262743852760935893453\
38539476757485507074774595945938810607791974014361538779258104571908969421232\
5285`120., 1.4191660745847452654149643162663007818533014170333377545736649874\
89099751793244854384479795390073390479411783442234668796642963497432067`120.}\
, {2.072165554568749828060064571519902622210397452217245945880623536880826554\
816776860467652601495655276920965913468482120103478380747288531`120.274400441\
36544, 1/5, 31/100, 0.0121235148020865102249416571179300754297928618486900582\
58839950759973200725681744796006398655260195764506650163562966904301682861974\
1`120., 1.4255622203136567663760182028674593603186531707992634362616954312967\
41805988278060169938257753790509819836345891163749031188700809085278`120.}, 
   {2.07331066027476067359784773657220770274974400904397859769594890163342911\
7845187640044010223910091259130003531449474241162885658003134553`120.27418916\
027132, 1/5, 31/100, 0.011534889968588139547273232444231723505429915342987914\
52665844140146979977459520514680887731961933285618199462477858649770950215002\
3178`120., 1.4323257626929889461428199900170252615926048670791181832673055803\
36121652705776765198354447706266010582596058138941457740781430010947952`120.}\
, {2.074455765980771519135630901624512783289090565870711249511274266386031680\
873598419620367846324527241339041149430466362222292935258980576`120.273978214\
99946, 1/5, 31/100, 0.0109089576892547834885205409234108753465687101934195440\
40717173817233795329302711480329907470177246436770473765658110056810205342950\
569`120., 1.43952070828247134101533315198216766678234685168940925710031864624\
806592188825382151418203671411868201077867489633442064462239067221935`120.}, 
   {2.07560087168678236467341406667681786382843712269744390132659963113863424\
3902009199196725468738963223548078767411458483281700212514826599`120.27376760\
472502, 1/5, 31/100, 0.010238395993186710187532415106171679329939705632722380\
37955873076881300423738141115996332745841111813110629665868406315654598702080\
9691`120., 1.4472319083506755081289146960189740364328080915646761731445785089\
30472868425767200144937896295753109215005928575915529407631574585343863`120.}\
, {2.076745977392793210211197231729122944367783679524176553141924995891236806\
930419978773083091153399205757116385392450604341107489770672621`120.273557328\
62593, 1/5, 31/100, 0.0095131416360122821131471141629776121882383237088583336\
81259566544948530720662882937435495712538648862525394014961293651321292704112\
948`120., 1.45557599207314427276432847710637950101489367546392473447939005564\
0926637215826827741707900404498761272468952478726990612410551796403909`120.}}\
, {{0.99288952284677358696523013130577794144744346604190207405130923978053767\
7779814264062619303320754480741224945948713698783178478316635559`120.27299962\
430907, 1/5, 41/100, 0.023503965341846225271116830555550034803708276271006172\
77670599789342003235942918535740853821402433538068293102484539686377117894786\
321`120., 1.46861123068141670169475697325184871015692674856964841874763983621\
6113598125340214486543657992868678143804882243557909679030467520151358`120.}, 
   {0.99433040229017642489098002466259293768408428241938539654119937467276980\
6870949119624758941261495812247992912317771826428047474548730031`120.27244931\
029267, 1/5, 41/100, 0.022681626985077007294714389538305113503376521190931266\
33654355588237888317370801406351935247606761185625787721141926419167723396355\
1231`120., 1.4793195384092658990710252615858760512823123018164027606180091184\
26715164616561546227518342712458988416197678950528126840057473095967713`120.}\
, {0.995771281733579262816729918019407933920725098796868719031089509565001935\
962083975186898579202237143754760878686829954072916470780824504`120.271901282\
3098, 1/5, 41/100, 0.02181693030013151452929093392835598402824002687435972105\
19991874310642618490712857888612779239581792938419602648029669297871557762064\
9`120., 1.4905735262103327233093529789447348836428121075844808400204910213689\
56099788327719676962124277169356825838388628449025523309634908960341`120.}, 
   {0.99721216117698210074247981137622293015736591517435204152097964445723406\
5053218830749038217142978475261528845055888081717785467012918976`120.27135552\
571184, 1/5, 41/100, 0.020903783533472242129822507347371320409404591758832994\
35563341930337707449944713818444158900912824253347398697355667045172323751199\
8347`120., 1.5024519834953535509052301561634714690193513450618254556031243815\
19571930300040845930414245554800531759371416616222813950771203603734258`120.}\
, {0.998653040620384938668229704733037926394006731551835364010869779349466194\
144353686311177855083719806768296811424946209362654463245013448`120.270812025\
97867, 1/5, 41/100, 0.0199345117220713997439732200116131405948058301410613034\
08844270856226802092241146220292047262535334239088087559900395696963177280115\
979`120., 1.51505417139406054275270929826039121160915040517324389218429761865\
5022225781752011044157414636792115478145652123444114009731343900977576`120.}, 
   {1.00009392006378777659397959808985292263064754792931868650075991424169832\
323548854187331749302446113827506477779400433700752345947710792`120.270270768\
71695, 1/5, 41/100, 0.0188992166489368916002627176763160875089056298340374731\
99149662680346528474903512025658797162039994864799393577131558005807460530685\
289`120., 1.52850809698159164841888568145470526713788967363905629162914922167\
8741453412490243884194402420168999146739227075848047166439091720305078`120.}, 
   {1.00153479950719061451972949144666791886728836430680200899065004913393045\
2326623397435457130965202469781832744163062464652392455709202392`120.26973173\
965894, 1/5, 41/100, 0.017784760801075742410887854453377200729491684370164807\
05191973816450580112538504878161489853848282182135931018418472036404974285279\
9981`120., 1.5429836474836446028619660001436023916913494090366886658093376546\
37967606882140022818692364185521213095508299370790304420832470398341973`120.}\
, {1.002975678950593452445479384803482915103929180684285331480540184026162581\
417758252997596768905943801288600710532120592297261451941296864`120.269194924\
66085, 1/5, 41/100, 0.0165730643612084836608142486600224328556654486057376313\
25531160509840983659409613857469754237235327387686767755345275517970998293113\
583`120., 1.55871460346144504551238963810744486851355575196900789016948910420\
3482906899871877262025285944543474527389893315909514512910947429874155`120.}}\
, {{0.49522184894580374771034821077716238871417416113131441554304016952385350\
2728910352927764829354486258365876354717143165097893094268450548`120.26725875\
273233, 1/5, 51/100, 0.043444133175877377014010552063732436600199750796177885\
01176739742784830592743491406120747671254296842874011487925813021087410203031\
5682`120., 1.5463323501522525267679794124595402490992712923478477382709876700\
68557079930188335855155211530705391950247755442596533832180835850111356`120.}\
, {0.497298097026903710577923185655464969188817126834849412674396517845616927\
421999516182117024067566279409054759016694147721468933203895433`120.265719587\
45498, 1/5, 51/100, 0.0420826433387909812308723362765677711995188282543757335\
07338520461477156571496325448207510176140890540741078256799878703725295803385\
786`120., 1.56762296654409777365132275231180359125779805526476290903146661344\
9408750695918376714424215204559204865534315207305031173099420123288707`120.}, 
   {0.49937434510800367344549816053376754966346009253838440980575286616738035\
2115088679436469218780646300452233163316245130345044772139340319`120.26419858\
907643, 1/5, 51/100, 0.040640465956131877179464363280685048714648860766820209\
46482236237399872383267768308409716406924636403822390028734646163391324843350\
2408`120., 1.5900923312969843282332199661411352299720224821051863998025491655\
39257299106659851932446973101943471953670691453578780268599505363136802`120.}\
, {0.501450593189103636313073135412070130138103058241919406937109214489143776\
808177842690821413493726321495411567615796112968620611074785204`120.262695428\
68043, 1/5, 51/100, 0.0391055373807885565509863991968732143884636084453691245\
34678676356658609930727104852642270359202413787799519400843324149820590684177\
574`120., 1.61391686255954287984113961242520603102345801371377062104272601049\
2874306794289936333798650031235454925147510792637942053944616677157564`120.}, 
   {0.50352684127020359918064811029037271061274602394545440406846556281090720\
150126700594517360820680634253858997191534709559219645001023009`120.261209785\
44814, 1/5, 51/100, 0.0374626000250071645651805013579974706125187707777159323\
48509529997101738716557936023962208518672003932389288739984734183354459748374\
229`120., 1.63931941759201307815050719366911497880839287599330862194272414202\
8699064207192270545201604235895556096751354881931797647705366992734186`120.}, 
   {0.50560308935130356204822308516867529108738898964898940119982191113267062\
6194356169199525802919886363581768376214898078215772288945674975`120.25974134\
640492, 1/5, 51/100, 0.035691898641944918627052056485080250924354657831587607\
13540950312979538009587287121121328359258851643463095610888456197842065175178\
3744`120., 1.6665881836525394415220375790325430963221003124941136469226160981\
94587618137241689857280565598658493252497772134859490971239197234279884`120.}\
, {0.507679337432403524915798060046977871562031955352524398331178259454434050\
887445332453877997632966384624946780514449060839348127881119861`120.258289806\
17655, 1/5, 51/100, 0.0337671062612925936916801877596023728861560660650637673\
07146152504228356567058155383053040313153486670117348073118721484871628549787\
11`120., 1.696106706756924375939519571533057817256697913213586751664102557719\
281581494254150565638760800813453998331013111223982989091288533207815`120.}, 
   {0.50975558551350348778337303492528045203667492105605939546253460777619747\
5580534495708230192346046405668125184814000043462923966816564746`120.25685486\
675475, 1/5, 51/100, 0.031651840180964317978055673848163347597228508216475708\
62345477059626404944025348813223889719073771581805647837659254900059697405355\
1793`120., 1.7284042918576370395189196113414629972189060142864503583472635804\
38307762265557806433287483165149789779129929686186157382072130002959911`120.}}\
}, {{{2527.307830695521071410756044333340806390458225094935777681711950588548\
929130603175412029804916863475855023775483646127763268855380439351589`120.209\
8364691107, 21/100, 1/100, 0.005490494186999560872782652039828553101394964156\
63254122804534165956342197079972392113647181372268267245063316961446950013978\
4958109364`120., 1.3273652307860253792588114110378862782741919299789198236688\
0538956751395380144027837133006382037872499197478222820999759137402186579641`\
120.}, {2527.5635316783137626446336893046853225243819883952103564660020583561\
96866613751302557492298380373687909027060315309471332711853928735022791`120.2\
0980917731572, 21/100, 1/100, 0.005279894059350470736411682695351093637858163\
74539388055665937530411778089787029076754695816567469325484788383342251548589\
6879745719866`120., 1.3293835215839710337308173588637363705189280011699125702\
21515311134363740784236360229712385184946128817599883636822534136442162331370\
284`120.}, {2527.819232661106453878511334276029838658305751695484935250292166\
123844804096899429702954791843883899963030345146972814902154852477030693993`1\
20.20978189275655, 21/100, 1/100, 0.00505992347757347071150593521399772454798\
77087641084668176014592195569391717078759458676418154785619796421458737970972\
46513356270049096`120., 1.331492446982384909300117370459986206022573085850797\
04538070826051366921519983596966529906281926931315222753906889534989572900602\
7658731`120.}, {2528.07493364389914511238897924737435479222951499575951403458\
22738914927415800475568484172853073941120170336299786361584715978510253263651\
96`120.20975461543027, 21/100, 1/100, 0.0048292687480571945528515998680518978\
89519807870109779800843265538248747298789006836516288900223743981622872135402\
438821098069972935598`120., 1.33370472571220337451880272702590478047391934378\
44449983215066463630225500881826363522578519451307647958732838389289396854785\
20120938547`120.}, {2528.3306346266918363462666242187188709261532782960340928\
18872381659140679063195683993879778770904324071036914810299502041040849573622\
036398`120.20972734533399, 21/100, 1/100, 0.004586277765745435999676402252834\
67306368724273918467632420172885844669767543639922737360137660900625803945643\
9130832311284179284921657`120., 1.3360363535198072583595292317071891224196488\
75680686019652510473815523789986819446122374270883347291203313285718624387027\
898095014151399`120.}, {2528.586335609484527580144269190063387060077041596308\
67160316248942678861654634381113934227223441453612504019964196284561048384812\
19177076`120.20970008246474, 21/100, 1/100, 0.0043288237718544837137804623909\
50377840244358719221190041500936540424898317801270744816817259706121177047186\
64614622076284744238266184`120., 1.338507922582045325490094221737445510398451\
89970850357270441462066670406337200768061842461213066093751346551081558389567\
4593799220850525`120.}, {2528.84203659227721881402191416140790319400080489658\
32503874525971944365540294919382848047656979247481790434844736261891799268466\
70213378803`120.20967282681957, 21/100, 1/100, 0.0040540892667772829502618689\
64702825308761705922865960803842794344709778341061532860091959590472342093130\
276990307278550404924943370575`120., 1.34114671420058916002501529470708665656\
15189387166516652607465981884263205831110720082572655057560110287883192299206\
84773722773645832045`120.}, {2529.0977375750699100478995591327524193279245681\
96857829171742704962084491512640065430267259161434960233046769305289532749369\
845218509050005`120.2096455783956, 21/100, 1/100, 0.0037582041456613390096909\
65024853292367561633663656598414352317980872948038954369656380401865535956804\
038520068962435530047148683524036`120., 1.34399020333650344919184224261548624\
28014633232468547746181742497459856088343044180023030092310986210625662678622\
62856635664945819565564`120.}}, {{20.4009699274456761706483690606989805445374\
40455777895954227371984580935082076630826710990806154710409382631278344760034\
611394472243083768`120.27174121284096, 21/100, 11/100, 0.00616527089118539876\
71277908453173709870658351186625292529081150406791395420002837023748344840459\
0588306146934861181831388692332064604`120., 1.3366520051392620267432784700636\
38622558800966929954659589220200802544209747322153898068449702384545495013188\
045467996219557564445976991`120.}, {20.40352723262225641576477547396775735201\
15121099382834003944684152360195480332381954589421579202465996857215796924586\
907850209963788866`120.27169388230888, 21/100, 11/100, 0.00592950716797877670\
60247878734385073513560337764206215067116139691288595958962460330023109584349\
9672795580434149598953957841312348578`120., 1.3389516617915225615726373212720\
90281597617938246281523613619174041014385453202832179642451277165321980027609\
635695484476543705698018067`120.}, {20.40608453779883666088118188723653415948\
55837640986708465615648458911040139898455642068935096857827899888118810401573\
46958647520514689432`120.2716465687955, 21/100, 11/100, 0.0056831951467201556\
58221052135872163173968746772045303365425730122339808015008474590010949933278\
547992256622430492905302957863250474909`120., 1.34135519511676845280942090432\
00824422190503055717668983478365740317218414493627535310843489394897769445505\
61120912375187146509601409302`120.}, {20.408641842975416905997588300505310966\
95965541825905829272866127654618847994645293295484486145131898029190218238785\
6003132274044650492264`120.27159927229135, 21/100, 11/100, 0.0054248552420519\
55456653539869070737989967466722305015857164901332448652807736136341288190045\
98925631522817507129087726671237958187488`120., 1.343877192146784919588819510\
61337003953428401243382702601430182864751090932235060338549696843929364797665\
2244948991511358585438493636933`120.}, {20.4111991481519971511139947137740877\
74433727072419445738895757707201272945903060301702796213216855170594992483735\
554659305900568786295096`120.271551992787, 21/100, 11/100, 0.0051526266719459\
29230960807737165200032159988218534783966532887349117762148488484704573335557\
373618051071643316283563513784265676681482`120., 1.34653599892765760074587143\
73417356489925845551096386059907176082700457033062734931295393071758081664078\
71291709779946856045133514689737`120.}, {20.413756453328577396230401127042864\
58190779872657983318506285413785635741185966767045074756498239136089808278508\
3253315479527092922097928`120.27150473027297, 21/100, 11/100, 0.0048641139813\
56467406070584607315424902026473597847796139349119758562526232767039055297791\
016588334000277542195606687627772129697099388`120., 1.34935523411061078965207\
91508577049667163930347502167668839163450330089873038617246013210528064048279\
15560318413750280735288527859252836`120.}, {20.416313758505157641346807540311\
64138938187038074022063122995056851144187781627503919869891674792755120117308\
643095197165315361705790076`120.27145748473986, 21/100, 11/100, 0.00455614361\
80666109268477545553957925655890610112375208786866994742272282253704968389279\
73996650783347707547444532051196932327968510468`120., 1.352366189660450405972\
69329629086616992430760003279550921389346423026486843156817582598204657078725\
0939243604968996197913272257133650485`120.}, {20.4188710636817378864632139535\
80418196855942034900608077397046999166526343772882407946650268513463741504263\
387778650627826780141193703592`120.2714102561782, 21/100, 11/100, 0.004224356\
28400195199369818613692293184855235229338808187538577643421421991595630502964\
0110277623808675376018271170827009045904337766829`120., 1.3556118512674805489\
00046031366121475102018630690022181861942111769478451384464760526908823485627\
249488252231463934813996479718524422341`120.}}, 
  {{5.24670094612665131751872097969334040131940691805535753068992873864493459\
7477505408617805596176522571024120199561390190819357743254283086`120.27260006\
432424, 21/100, 21/100, 0.008276738184961821211771917899052966308367323572777\
98007264261737271011483994946703389721511785660960319914761511367605218051250\
64031`120., 1.362084065587029231753259939384428472915334201722669910889667872\
106126163615309011253157642739011035154345779029877858173648316161293624`120.}\
, {5.247831620173235904687313620992542838978990814871092237125118375834234530\
812128873230637813642206325803058339908468494824508864878032027`120.272518359\
28224, 21/100, 21/100, 0.0079633039595439681594528772093152236337445045006975\
13304919409947606668060913872915252269597275481217858134776792984709166730603\
516521`120., 1.36529193863559896440273242843579762079158548052003143619680164\
7046563459068919072401050062198459352420113820159195394996303638525421824`120.\
}, {5.24896229421982049185590626229174527663857471168682694356030801302353446\
4146752337843470031107890080581996480255546798829659986501780969`120.27243670\
479884, 21/100, 21/100, 0.007635601343176263493590157485254782649794971416312\
40756397635295198029522626841914430511311820509873001827898540845652726644870\
5984352`120., 1.3686472841377954570250864496092575681495321864590870913412197\
23914982399452842413975426441932618292464605593729468361375201525591666151`12\
0.}, {5.250092968266405079024498903590947714298158608502561649995497650212834\
39748137580245630224857357383536093462060262510283481110812552991`120.2723551\
0082568, 21/100, 21/100, 0.00729162512795686463048856643033372679864179121017\
79841386464624583764136508391504695634687620531370658443240579467696926961601\
34363824`120., 1.372170861939932461073814767262889967023847966448616645767139\
744817411631211858809606649302119610138096071641568832243516308966613634797`1\
20.}, {5.25122364231298966619309154489015015195774250531829635643068728740213\
4330815999267069134466039257590139872760949703406839962229749278852`120.27227\
354731447, 21/100, 21/100, 0.006928853220748338397822396072992581365359371188\
98125021727536195734836514440278976115561856203209105780570955376858362352377\
2143758203`120., 1.3758887848997132160957368086048871049912507925156796503914\
29415224394247033611228441035495677712362263195905479856338104874456959620098`\
120.}, {5.2523543163595742533616841861893525896173264021340310628658769245914\
34264150622731681966683504941344918810901296781710845113351373027793`120.2721\
9204421698, 21/100, 21/100, 0.00654403848847701555097117340049288470444716856\
67035897908819454522058140527712065244244800195194025637526776221135749972946\
40054221244`120., 1.379834674891877511205913529434970027030267163037643790281\
62632004057715257061036331975729008769384701043780776761891414730916104081053\
4`120.}, {5.25348499040615884053027682748855502727691029894976576930106656178\
0734197485246196294798900970625099697749041643860014850264472996776735`120.27\
211059148502, 21/100, 21/100, 0.006132878594516193085605420467553510280095073\
00866988292326315174002594882639339261003869700608011995498634381423621535377\
1269554467202`120., 1.3840530826434451154875634954317242627924157950816750712\
38492412422583595867283643665562966194859676033758898448990814642163290020509\
835`120.}, {5.254615664452743427698869468787757464936494195765500475736256198\
970034130819869660907631118436308854476687181990938318855415594620525676`120.\
27202918907052, 21/100, 21/100, 0.0056894630657173661338578191946888582046588\
76728063923046661499825129727330093240591276327976987974151761482790766558659\
461743786282774`120., 1.38860521517714640769992877945094588422048738898232087\
04177836903041692382274704589353997480656707932976021313108964964147323202053\
50369`120.}}, {{2.15293468490864911678554808418075241092857966038567682088048\
3878473946145079326951108122466394632632822057803093476233539638737787533273`\
120.27403644585523, 21/100, 31/100, 0.012848268342798169830394215946697412586\
80779968701659154454151441312529893089987758045127952872050797014305582187677\
1908161398450440508`120., 1.4051670485283714064816005698779214094722924624523\
98293436598169987786433242241177990709066242469264977379700142840785339564554\
610816847`120.}, {2.153968227091140801487036390501340063905375074506027363843\
89023876082611655782930972493427902998037492972722109026593375689511498729873\
5`120.27385321235657, 21/100, 31/100, 0.0123723320748135063512143623808475025\
53329852873782901994021541469951295133091646277940156815962516258938051363383\
536746450542170206377`120., 1.41045318471074713105698046462431145842679475438\
21769893530678973506390923626689341726940108974693088992050491533450225931505\
83479832495`120.}, {2.1550017692736324861885246968219277168821704886263779068\
07296599047706088036331668341746091665328117037396639087055633974151492187064\
197`120.27367023178051, 21/100, 31/100, 0.01187390987372311845930851050680497\
42100980584319961848276348704436962738298208412807974558175616375004545919964\
97086668829196741872661`120., 1.415990878322683724708970441801052694442079701\
98696408128839210075268272782043647594904168161173159664802896730220722738444\
9518537285862`120.}, {2.15603531145612417089001300314251536985896590274672844\
97707029593345860595148340269585579043006758591450660570838453341914078693868\
29659`120.27348750358752, 21/100, 31/100, 0.011349824590918502871151338063081\
42217952101337397717315411824985203242974065302141620355880555880049975676777\
5773968122925202002913585`120., 1.4218157710044879409423847675522931816663983\
28261371633118084516681280869206496004599326026177532066961785565728565612642\
115732264984516`120.}, {2.157068853638615855591501309463103022835761316867078\
99273410931962146603099333638557536971693602360125273547508063503440866424658\
6595121`120.27330502723966, 21/100, 31/100, 0.0107960787543651451130652241694\
65226257130777436591692277649890309075342329024247817386312476071420782588644\
390553221113334712804917548`120., 1.42797271084411304433804260826348307065578\
63902895120700273069891052856998323936216352580729344780388999464653852701282\
31161533780354835`120.}, {2.1581023958211075402929896157836906758125567309874\
29535697515679908346002471838744192181529571371343360404893077424734625920623\
786360583`120.27312280220052, 21/100, 31/100, 0.01020752397139729977512543697\
95384077952758791085060866906766012785194144515816415760177674553002734078560\
0060487797260858387603005068`120., 1.4345194633075625013047640107130897426517\
03511495096520051170324163187337946330174615473932532192711681606896463738845\
047114809043184881`120.}, {2.159135938003599224994477922104278328789352145107\
78007866092204019522597395034110280899334220671908546807431107421443484317700\
0986126045`120.27294082793532, 21/100, 31/100, 0.0095773364719310284203934810\
93137496940413536366725264315759995631997960818494717517641941025074686546843\
384113062335342023844181886312`120., 1.44153259844015176996030703935882201997\
07558169018008008092896171414191289512248997246317747391852118488476307470964\
03804854719967315838`120.}, {2.1601694801860909096959662284248659817661475592\
28130621624328400482105945428843461425805154842066827575743729071004135060433\
378185891507`120.27275910391081, 21/100, 31/100, 0.00889613865051064247911433\
01302670839086318280068719501476149285080146191452033636269899861704936215525\
94633184749897439854366856586253`120., 1.449117352201614708270059041639648265\
76036137824068186474729092777896947409282747936926576311518212988970051149029\
8499532875054675870927`120.}}, {{1.037591579131216176562155965817079447259164\
91285447448062156312228987089923511255935565964284536370217572122542162113470\
3904664756954998`120.2720953247123, 21/100, 41/100, 0.02218487247693630308938\
51414179646626897729851129322291991570829940769409439101033937712256241974553\
90146864864172026057443385595719498`120., 1.467124131855371877033068582198886\
82466359606951723413118540978505014016747528252930579213759969626525059050602\
8877597299707493446246902`120.}, {1.03891451125461766028774979916535562547870\
42922875247369416847284855019633147874844343558497846224230378432220687170623\
25496606152837731`120.27161385860153, 21/100, 41/100, 0.021401355454098600212\
66240682640216606834922904342467969031535522772799134596846439052939465725885\
5927565816565501917857341842787281583`120., 1.4769589387182773165833855481407\
68060220618439307812654682190256537851175450775408353926437537174862163917918\
402774532435687260177487017`120.}, {1.040237443378019144013343632513631803698\
24367172057499326180633468113302739446240951305205672388114389996521871581298\
9947088547548720465`120.27113414824807, 21/100, 41/100, 0.0205780260293010581\
85976259769341460896082194193194298724814754363533114211264457908707790338302\
541249807846120964927919929544346809933`120., 1.48728974931046559009292680629\
00305173165627737834575489605563418978221014934697619035803249544885414002920\
64969594555817393103449852694`120.}, {1.0415603755014206277389374658619079819\
17783051153625249581927940876764091474137334591748263663139864762087215362908\
917568680488944603199`120.27065618377434, 21/100, 41/100, 0.01970917553410400\
18889453660881180863314229925719625463293233042573923776815818038665067182162\
42435633714600890453387294503760642001069`120., 1.498187959874528805343790232\
64006673917744612299151182327880371556574102768086138435588508975119400843273\
7064870532695053092577154250603`120.}, {1.04288330762482211146453129921018416\
01373224305866755059020495470723951555538122596704444706023985856242092120100\
04845190272430340485932`120.27017995537864, 21/100, 41/100, 0.018787613440033\
73637213264425252118637340354365713512017030369349465317023147777866939080648\
1584411097724437402302787267869959721034389`120., 1.5097434981755536834543091\
40112813464652442100472122886891258974999511925269806942182647222648546019527\
072143782589738628864064391381827`120.}, {1.044206239748223595190125132558460\
33835686181001972576222217115326802621963348718474914067754165730648633120865\
7100772811864371736368666`120.26970545333467, 21/100, 41/100, 0.0178040686411\
41053619772960133835155576561960753069416997439341856537971686509480884520778\
366618598507467273369358674242853208549142839`120., 1.52207230985771312288449\
14657568523719587350843276178896937045807841549044470780298881025187781220276\
12450773896576713544484532080939728`120.}, {1.0455291718716250789157189659067\
36516576401189452776018542292759463657283713162109827836884480916027348453205\
304196700433456313132251399`120.26923266799052, 21/100, 41/100, 0.01674623913\
88584815523156815259703236611049887367565006599626138129054998250703595776638\
24049430919456941573906948420076427581358063895`120., 1.535328240764818719785\
77916501220010747860539188976542514671106925727322306296790700291299848406117\
6005765140444418197643444855432267218`120.}, {1.04685210399502656264131279925\
50126947959405688858262748624143656592883477928370349065330914201747482105752\
01951292628055048254528134133`120.26876158976812, 21/100, 41/100, 0.015597199\
40680197222288312182746728612065598213771402573888663167510512542740872133767\
4510881306370550623212559769102982097580633266923`120., 1.5497229498308820153\
17684468467338770089021542300517584449983871256478949804850488945861042692257\
99176041167770400318159038408365831419`120.}}, 
  {{0.52101397183209143583805039655393760916055504231075534397096514631832090\
9208498772234143528526607190098390214204176564872345331469107928`120.26650681\
570122, 21/100, 51/100, 0.041263602564002426050901683593452412958011532904764\
42017511777263575214304653480476128527669779503388470340197018897855984671860\
8875057`120., 1.5464329939483763306686438643139577481137642350111943080960739\
85497602611398284963053205921681783990986501329298881165162413539042389476`12\
0.}, {0.522956295112173100859597434115709424542776974727813697303512948621866\
190230724373052890651186209692760522265619287895156896000780934`120.265142457\
10683, 21/100, 51/100, 0.0399478525999806094562449706144911495782996414491645\
31170811633953543171282965265906505990679651282713449176440478231980404007069\
242693`120., 1.56614291416908422819485670262728668859679887466894147460937229\
9623882478030948910705156964332394412965660701877872866117879651392289742`120.\
}, {0.52489861839225476588114447167748123992499890714487205063606075092541147\
1252949973871637773845812195422654317034399225441446670092760071`120.26379242\
13304, 21/100, 51/100, 0.0385557296705230972746108715655618075033915615247777\
96073462069925188104652283337838525224750234783614061406368921441499900419320\
773558`120., 1.58693089048323175045222054831172957625692362887039713379443173\
8635843129741885698163602241592688699565495133450455588589340268783600109`120.\
}, {0.52684094167233643090269150923925305530722083956193040396860855322895675\
2275175574690384896505414698084786368449510555725997339404586143`120.26245647\
759013, 21/100, 51/100, 0.037075881927473822217008060502573629948037953397604\
91395891422998514076500041703015164529720042689764931316354527213624516933526\
0091251`120., 1.6089574256623395381079640837706113393149253728530874040797406\
17543459711011003894747296015145842896577355295953153586289772899556417573`12\
0.}, {0.528783264952418095924238546801024870689442771978988757301156355532502\
033297401175509132019165017200746918419864621886010548008716412215`120.261134\
40016404, 21/100, 51/100, 0.0354939612697977122699858772113408920462060941409\
25176616433298771339615468840165694626481557139238255197579427216804082414761\
550040162`120., 1.63242518466463335676613654805870709610860862365819708254834\
8617351718186185898465209779928623379714507096758969983839205522644232894062`\
120.}, {0.5307255882324997609457855843627966860716647043960471106337041578360\
47314319626776327879141824619703409050471279733216295098678028238286`120.2598\
259682486, 21/100, 51/100, 0.033791402353637793293843271725599615297494704033\
48713815683697954858446981440393525192024586254757972612608906884662869122896\
1358054723`120., 1.6575961275190044072783525409801221174024399678644449394926\
73369811480885989034831558664029047443918023315671784986032908741891099582906`\
120.}, {0.5326679115125814259673326219245685014538866368131054639662519601395\
92595341852377146626264484222206071182522694844546579649347340064358`120.2585\
3096582271, 21/100, 51/100, 0.03194348087959096253481330495539110127551611655\
78949456183434880637691544599627343674513325307977621429911841458442416173406\
48817093524`120., 1.684818737186489999575968936885205901340016789395280249802\
7024996602923089362126349512294651243078657714675534215081453853021178057206`\
120.}, {0.5346102347926630909888796594863403168361085692301638172987997624431\
3787636407797796537338714382470873331457410995587686420001665189043`120.25724\
918151585, 21/100, 51/100, 0.029916053175221406380564805968655374719776906135\
02373335925101103067786344973416194225615873944192278901344268597481025181649\
5066361721`120., 1.7145737078423578395845679545360830009797677995372075774899\
39770032314440130544579213984380881006933328452584341500867882754680119074679`\
120.}}}, {{{2614.793880111929512648220951671751956050142687176842704068253296\
473245266729700760620489715917614220170123834194600337801257854948125111459`1\
20.2090423983304, 11/50, 1/100, 0.0050443483129589296694118724163673407037314\
81584475788936009325673650305588321562946145978607627234997958199798679536397\
234554705000831`120., 1.32470174170635659761913212526362904835513208887846186\
29461006299040848384204772376850702493466645625201287133900697816283701687245\
93888`120.}, {2615.0158843885772841143116176251684863085746976005154560923699\
23003445587689016468804452878362238856555900570458849355285738644335293380647`\
120.20901960458845, 11/50, 1/100, 0.00485041753596437286171494966135788683994\
02915791943763040336262700626820367558837884395102376010981107586467684641912\
52976724835236767`120., 1.326508109536234938033624128227328745077967387839375\
30239516610973134843452952078957055908899629122554827652388599763798362507750\
5922396`120.}, {2615.23788866522505558040228357858501656700670802418820811648\
65495336459086483321769884160408068634929416773067230983727702194337224616498\
36`120.20899681591229, 11/50, 1/100, 0.00464789444196641615447884411884983383\
98681066764052547979506772322626468876600133584551542157022700160889106588070\
0525228851491457208`120., 1.3283952359907120796247479029434076592601383337933\
10311672759503004480397731650470241646362565134215856587913102564774685844506\
371016738`120.}, {2615.459892941872827046492949532001546825438718447860960140\
60317606384622960764788517237920325148812932745404298734739025470022310962991\
9024`120.20897403230023, 11/50, 1/100, 0.004435574828663714918773373035293089\
73642872919951837597295161332274867912332838294345975956760279933441372574978\
8034641177513660558629`120., 1.3303744486831567984386974072568227396815056747\
97969412993462237042144558275506097132618117030408081276257798541568950771075\
735299532356`120.}, {2615.681897218520598512583615485418077083870728871533712\
16471980259404655056696359335634236569611276571323077925159640773918101249679\
8188213`120.20895125375057, 11/50, 1/100, 0.004211944313876378480945292491651\
58475063840142498898187084011425879676705104788464994748967931373121306631666\
1910046006069673784766327`120., 1.3324599934950612040938923968270283335630607\
62821298972534379721897997362351325568639861818356311617148894079476678063287\
242177144862443`120.}, {2615.903901495168369978674281438834607342302739295206\
46418883642912424687152627930154030552814073740209900751551584542522366180188\
3966457401`120.20892848026155, 11/50, 1/100, 0.003975053463737402200027506684\
14033974434227999580802048564519310059969588741167238470532030885512126989531\
1780547171973404677644217559`120., 1.3346702094931924468217510203901841143164\
29919090767294689446475272932319427715646997037612714519491000732796786994632\
587533847113476537`120.}, {2616.125905771816141444764947392251137600734749718\
87921621295305565444719248559500972426869058536203848478425178009444270814259\
127113472659`120.20890571183149, 11/50, 1/100, 0.0037223197412625798971540106\
60705767722111871282850951419558135224807341365376604276867521985214473546606\
163866177440158587658618332345`120., 1.33702939242055418493783604350846198687\
79844299070704692676080339339923923215990141810577876557061765696178887498054\
49612282511474404614`120.}, {2616.3479100484639129108556133456676678591667601\
42551968237069682184647513444910717908231853029986674870560988044343460192623\
380658302995778`120.20888294845865, 11/50, 1/100, 0.0034501958474339954734915\
81236251430951714910734619831234117698127219269441260197876914039041230706475\
975853517560225074315898472287524`120., 1.33957091536377555692391698715251251\
14281172468725800756430795225390169235009119115937757251861328002331190744729\
98231720473994992190101`120.}}, {{21.1166041783851744972672387820006673390960\
37980505851088194653479758358519069534089722514519025412580563696329948526634\
299435088374851963`120.27062864901828, 11/50, 11/100, 0.005680044902440294901\
87481036356441724761904996699044355069209430947677238580950253164667560407393\
660314976576471355562442699022188729`120., 1.33399267570079562745409605787231\
49108044016415064726830348522871568716215414955510089584459912788661592189254\
97872801583059632813525977`120.}, {21.118836581933988030148416019747111424845\
52388077794834053123561452933557481961137396630072500369029189915671560078874\
7117436210851581817`120.27058895042939, 11/50, 11/100, 0.00546228374821008200\
95933701665396588736740642898405499071602449531917677890052716173328826100775\
40437624406190741855066898010767008864`120., 1.336056406694526937093536122003\
55408360245554777454295956375659331850931471752974322569373846716434301712063\
3424740793320962639421478198`120.}, {21.1210689854828015630295932574935555105\
95009781050045592867817749300312630569688658210086930981968003234617101253050\
859935437333328311671`120.27054926385976, 11/50, 11/100, 0.005234824940454966\
41294553129428513735089291209808447116093347097807792845010337273895457668087\
3427561403969455844173034058196470412992`120., 1.3382129122154867416799125769\
86625359526077780114605022965009534199626217049102501910528787397473484905851\
378622632514913503391525222905`120.}, {21.12330138903161509591077049523999959\
63444956813221428452043998840712896863197659424538731369602457145700774869053\
12972753438455805041525`120.2705095893038, 11/50, 11/100, 0.00499630875513063\
65004192611855400046953945105668192137027467949851573971985170655707799982102\
72715589210607133635068685672637615466003`120., 1.340475213163429830244163250\
02429476428894754762826144397594614181428777183830304177092808832964787688568\
7054406097402573345542818251955`120.}, {21.1255337925804286287919477329864436\
82093981581594240097540982018842266742069843226697659342938523425905537872557\
575085571439578281771379`120.27046992675587, 11/50, 11/100, 0.004745025188880\
76571694643133656654851627730759067852077992544729551421616508408132607322863\
7479190487610343027516621372136447079358674`120., 1.3428596854212195157714855\
60615334549192092201132153685674073673752018724915236436183957482277810797274\
298031582313227707791362025359605`120.}, {21.12776619612924216167312497073288\
77678434674818663373498775641536132437978199205109414455489168011372409982582\
09837198389440700758501233`120.27043027621032, 11/50, 11/100, 0.0044787729370\
16536301185359026513905394922771307115327034362704663298421850089454476814937\
249011289371865006190655203852804477723972024`120., 1.34538741068155518269287\
07465816611699447914280789015032383784804224370921344717925163426000083050302\
0799796775653618318887446521074062`120.}, {21.1299985996780556945543022084793\
31853592953382138434602214146288384220853569997795185231754895078848576458643\
862099311207441823235231088`120.27039063766159, 11/50, 11/100, 0.004194635724\
92072888298743815108009668933151037352473685988453952619946389083177741753857\
1020404045825599006663715569622960261283450158`120., 1.3480863189692373989415\
05113259773180677006009268387025429455838864616368580618172402539991724009599\
144090548305608899159042799799898701`120.}, {21.13223100322686922743547944622\
57759393424392824105318545507284231551979093200750794290179608733565599119190\
29514361424025442945711960942`120.27035101110405, 11/50, 11/100, 0.0038886077\
46467584447077437776638980170397886456213287418718836144034977927438917272685\
451446772263484091385758630140300659425104269123`120., 1.35099477663111140593\
51340346068198377763325368247791826714523993054030872373390979101746775702942\
7781107348226744863126446274227715895`120.}}, 
  {{5.43759566131853520002252935517876066050234484219004125416378779934339812\
5881327120510796353780149660902195169321508047176795335375609442`120.27152288\
626, 11/50, 21/100, 0.0076753329736785224748241087692888404033849452038731625\
80424201245930615931671067888791931136678057347310563017852093539811083179548\
735`120., 1.35946753397109984090397306524716005326373619592325026327147176355\
5104313553413197488600378959337137676479351763780492366226747595503446`120.}, 
   {5.43859549385807230560981035809167271956397252356741351426579125158666859\
3839935931856413580690761242066329643842309393449153008691345751`120.27145353\
984027, 11/50, 21/100, 0.0073837049196812871911379568340360213003329696441992\
86948695001896198194248632171725152344538847124144936405094427513534669524588\
343553`120., 1.36236458685275193694197735375360234004087130184291307945606023\
6733172523868789326940513462892853744031349734498805732404201191324400225`120.\
}, {5.43959532639760941119709136100458477862560020494478577436779470382993906\
1798544743202030807601372823230464118363110739721510682007082061`120.27138422\
997827, 11/50, 21/100, 0.0070788791661267732577196464832799430079444481736904\
76218448216907880548244780693364718069535583808249805308634130174897674922134\
607504`120., 1.36539405647348869033128210094562678801092575023648336877216232\
4541592531638913481790036156330067548939998623215135326286504864628673894`120.\
}, {5.44059515893714651678437236391749683768722788632215803446979815607320952\
975715355454764803451198440439459859288391208599386835532281837`120.271314956\
64419, 11/50, 21/100, 0.00675900215189624693819212459781858538857598792674561\
43610319553778536813677428844538313141318859574807183446770726717989327390760\
35567`120., 1.368574567904347539931692788123809345012750652401311617723424225\
76851034925450798328285603623836735630370558208958936852975435444472862`120.}\
, {5.441594991476683622371653366830408896748855567699530294571801608316479997\
715762365893265261422595985558733067404713432266226028638554679`120.271245719\
80832, 11/50, 21/100, 0.00642174260615589176985810241895855847639579687986388\
82960778177650545235675236919713813060486205676066679437273342579297023847719\
47853`120., 1.371929547748083113811073674949616545020109501881087295275839339\
151421564179727979989902271010264882988838911262568107576197814216033818`120.}\
, {5.442594824016220727958934369743320955810483249076902554673805060559750465\
674371177238882488333207566722867541925514778538583701954290989`120.271176519\
44093, 11/50, 21/100, 0.00606409918527645961591506194760180959654933236251198\
23018238934248189133106197141095986054094140895577868691840167840680750933386\
03584`120., 1.375489157847277626391619287651032454714917624768439107245574853\
012831496065606477253830032535594351916375437368856620748827804894131383`120.}\
, {5.443594656555757833546215372656233014872110930454274814775808512803020933\
632979988584499715243819147887002016446316124810941375270027298`120.271107355\
51233, 11/50, 21/100, 0.00568209536206972413920133350075605750419549314291509\
23079768782483630753446571382324376753803103254609118921396181794140546551621\
88218`120., 1.379293362453721851499851785883063835281561328458219461474275693\
10525283424312036099786383519295476999373361146468184803435566638108099`120.}\
, {5.444594489095294939133496375569145073933738611831647074877811965046291401\
591588799930116942154430729051136490967117471083299048585763608`120.271038227\
99286, 11/50, 21/100, 0.00527026845794098758615699503626514797856410208533075\
36981627743756278984099933457694418999300474491127686236994707594463164115860\
14229`120., 1.383397064936541934448774234924016942146412388287423058327266953\
451227301154880454920176023473124079500095752123943739997522797468518687`120.}\
}, {{2.2363812062487990878396853121453078371453909944501860035560834390649480\
17212168716697268061494135856398956346039254703794849040064514213`120.2730156\
3706746, 11/50, 31/100, 0.012015744596082065151259092202195052000145293869510\
68666821008747615286067524491886136350924543637052672850023584587585647109899\
1097658`120., 1.4027387514259779255570111021129974625291576180180731575429480\
08200190758470629080749328777022434783913231435049163693457925340674436673`12\
0.}, {2.237310906496452802270350331134823027617167913494779730933470340747340\
288114694267880414062795226562182095419435402412592194521848066206`120.272857\
74482084, 11/50, 31/100, 0.01156840197976970404856851036266928313568185135970\
53838808158216649854880406941445688102454500047964407614392352025737617262182\
84814645`120., 1.407552261968939705475782190922496030958234370621435696810083\
192792668232859005337304046925934471762443808645222191958484009859694674857`1\
20.}, {2.23824060674410651670101535012433821808894483253937345831085724242973\
2559017219819063560064096317267965234492831550121389540003631618198`120.27270\
004105297, 11/50, 31/100, 0.0111001001701806417154308057543724327342482887963\
31273963194007978892277467425195735603241197405650852561604529814306259874275\
506533171`120., 1.41259313151166995902217625219232052824913011451062865139453\
4178803004955932269440387014313325277629286024013139158961590992414412618502`\
120.}, {2.2391703069917602311316803691138534085607217515839671856882441441121\
2482991974537024670606539740797374837356622769783018688548541517019`120.27254\
252541618, 11/50, 31/100, 0.0106078814059754082137092679309496658188761947741\
61227708826641873588483954932980222600407142678458189091048584262785093581099\
457623813`120., 1.41789352556482598048040782529352933344372987063991725763270\
0061260977909162259168924330105807789934237995577137213774080484209014777157`\
120.}, {2.2401000072394139455623453881033685990324986706285609130656310457945\
17100822270921429852066698498679531512639623845538984230967198722182`120.2723\
8519756371, 11/50, 31/100, 0.010088024551526179636331948363762619554169611194\
40533310307932197774608492724464300017033915706529824298616606450896705548744\
6323831724`120., 1.4234939146934907514018676783909653197042255458752518380487\
93738040272313866517132654234686128287382117910934265507862554068014561021296`\
120.}, {2.2410297074870676599930104070928837895042755896731546404430179474769\
09371724796472612998067999589385314651713019993247781576448982274174`120.2722\
2805714959, 11/50, 31/100, 0.009535737506776497341417749944671934377024735874\
18539410855337154926448068288717389842492990613180721663490206952483727272472\
0287098988`120., 1.4294464214819623990688528106594076170704141251922717306294\
50071456255438991872907893687966394748925908281272433961566895103240200590486`\
120.}, {2.2419594077347213744236754260823989799760525087177483678204048491593\
01642627322023796144069300680091097790786416140956578921930765826166`120.2720\
7110382884, 11/50, 31/100, 0.008944669267421414792120202972393517102928942750\
18623209369903069432422827736934285995350380251907548296179777491920567131914\
485174948`120., 1.43582013011207869524545014494106263855838311420262658264469\
3201220815857763976527521818157572185152266628628408138184761633676473200543`\
120.}, {2.2428891079823750888543404450719141704478294277623420951977917508416\
93913529847574979290070601770796880929859812288665376267412549378159`120.2719\
1433725727, 11/50, 31/100, 0.008306092663995279306464303201825792481214394761\
85692975442406279455947669565471515850836040737630163331456727261550655778092\
8852107053`120., 1.4427099797989484544432914676218462165920672929829012633074\
20506905318285851647906519977770919443733763208692223996523392117752973619018`\
120.}}, {{1.08187734493988622869805126501075664715336140423922327528452988786\
2704729998054580377503398515595110680488998865189024410413716868355245`120.27\
517093300258, 11/50, 41/100, 0.0209239511800380524092602985140297239803611585\
55766693002442159734660531329959164707313058106013245867358821580983985692653\
133819250212`120., 1.46527405476024963102998253378380619472799444513471044989\
70543499450941581765381649113700616033874414702661730601105034116151156287359\
71`120.}, {1.0830896642348730101665527271445766137456845761265935094158810191\
34867475076188206514351412492465591963436773324034456251591794850669968`120.2\
7474123218977, 11/50, 41/100, 0.020178613954649707080444786843266598457302846\
85203802823249044922037969697182979874517271829881502674199279446694777144519\
012472874992`120., 1.47430771915077110133383357680429123192707557070933298597\
37021092937437611355316500837475025620537435172930888952198013312796237015725\
82`120.}, {1.0843019835298597916350541892783965803380077480139637435472321504\
07030220154321832651199426469336073246384547782879888092769872832984691`120.2\
7431291555578, 11/50, 41/100, 0.019395880094325197095815739752756710313119197\
59483328457726394818023222105428591050520146973981579826907250458906952749012\
2079324171139`120., 1.4837925566109490777889338622363044792382400832356692032\
45892425490125069462716448472953308469898638846393725193031849809953557441979\
446`120.}, {1.085514302824846573103555651412216546930330919901333977678583281\
679192965232455458788047440446206554529332322241725319933947950815299415`120.\
27388597621584, 11/50, 41/100, 0.01857040152877552885186639011394355674688240\
54381041135903120096042801911165967575741039082272087333411475687835778939494\
51988823080968`120., 1.493793328775848980104707814827265769488536032516345170\
14480428968493338335073907151117915385079479804413107165851230410308981659936\
666`120.}, {1.086726622119833354572057113546036513522654091788704211809934412\
951355710310589084924895454423077035812280096700570751775126028797614138`120.\
2734604073321, 11/50, 41/100, 0.017695443386613457693128031274197232937838769\
71237579988571885810951146572216096379662186633041760785228632931774179668462\
2919890369115`120., 1.5043915912759472615676327088612319912262652338067836924\
68307587790121671936933625659544084097600055839237625393736245842748884870503\
104`120.}, {1.087938941414820136040558575679856480114977263676074445941285544\
223518455388722711061743468399947517095227871159416183616304106779928861`120.\
27303620211308, 11/50, 41/100, 0.01676232396984597267431648817555886428659896\
88896828515905166220256186127344305760311996336107420270077415500219724263235\
67376586784131`120., 1.515692475234806413046588154447003755432909023975138876\
00688122065966218554129902355164606672098644474025307102131806778841214215899\
1158`120.}, {1.08915126070980691750906003781367644670730043556344468007263667\
5495681200466856337198591482376817998378175645618261615457482184762243584`120\
.27261335381347, 11/50, 41/100, 0.0157595259502848438076890060756313118512495\
77778709419611855278612110217329809061220562933212663392600615553234259740564\
049701316124301`120., 1.52783544984905525841322663525828457588811240587695879\
77169881685497887593421278287011222756489921320966929917336960212687479063208\
54167`120.}, {1.0903635800047936989775614999474964132996236074508149142039878\
06767843945544989963335439496353688479661123420077107047298660262744558307`12\
0.27219185573354, 11/50, 41/100, 0.014671206987214460176725523144255282544341\
18175114087845890392103653436400515052049529103317566268963185393019846364216\
5826648631200013`120., 1.5410123570965344538064092199607471310498693062836208\
72593073181480983679377139266520371359147955234791404923011629783739265127877\
887429`120.}}, {{0.5465881687839595822598760930839822951210391212111087140092\
03643947528980718997116235845889747207850943353396266408979866568357400171136`\
120.26982690616143, 11/50, 51/100, 0.0391974380254964042859295071790521242484\
15793733593288830532149079426616762991568225403379080918085882246545745757060\
982422549424149746`120., 1.54603931066592952441418319080108522222322866317663\
52261786751482657569089596222640205508401360919516331138654168471837018826049\
57658116`120.}, {0.5484032671489634405936463036510435263236697155297292770272\
80189861346090175090407012904035524622776176663541679763517224758559428011391`\
120.2685905507925, 11/50, 51/100, 0.03792779640430920443859699409254594566738\
74404987445577024836578313565429479199078172639824376351195236553032739245802\
61449725806017676`120., 1.564301721001093261679058592437907319339628600112364\
33602325829923588949672745435062153536797064297937304150717566892303482480304\
1855153`120.}, {0.55021836551396729892741651421810475752630030984834984004535\
6735775163199631183697789962181302037701409973687093118054582948761455851646`\
120.26736582764242, 11/50, 51/100, 0.0365858666272813911887183063829739385562\
58931722138154275974467651206578305745287598596751650321669480002009904920263\
541579828298766978`120., 1.58355153151035241144577751230074847155038228017183\
52575876574042599642791543604727162978044557285255505120967126442349368206033\
66842455`120.}, {0.5520334638789711572611867247851659887289309041669704030634\
33281688980309087276988567020327079452626643283832506472591941138963483691901`\
120.26615256851579, 11/50, 51/100, 0.0351609610164699800424331974016101436183\
41288667850283752609284787170663551138595571424867189733095526699269471310524\
408372712291452995`120., 1.60393503866312959599466128179777637897817212914539\
23611819613006755530704075819039608929349378128491770979937726363891021216471\
10436317`120.}, {0.5538485622439750155949569353522272199315614984855909660815\
09827602797418543370279344078472856867551876593977919827129299329165511532156`\
120.26495060853033, 11/50, 51/100, 0.0336395786103117398430180766966132732670\
90456332218351833958953515328355222660437824507265787569316268718358086905581\
62229204758633665`120., 1.625636897380958279218060959953835756758874291743946\
73703173899995195643828130765024455230029579410744265263186820805074110553174\
2789479`120.}, {0.55566366060897887392872714591928845113419209280421152909958\
6373516614527999463570121136618634282477109904123333181666657519367539372411`\
120.26375978603369, 11/50, 51/100, 0.0320042604013509935742941591320312836484\
17836896862823171243942394709736834652664726191643361640835547653523850421458\
662887422094306631`120., 1.64889569346881239464695698775205710537698551077665\
29193315511324491736956966511431991150014785420701544406441958435122181214351\
54402396`120.}, {0.5574787589739827322624973564863496823368226871228320921176\
62919430431637455556860898194764411697402343214268746536204015709569567212666`\
120.26257994252303, 11/50, 51/100, 0.0302317694481700756315145290580466049301\
14931283444165910758747511220566280292414089725229210196369480466732787236157\
443430478218828733`120., 1.67402868641399048709202182645322100020357171553271\
08976471970545914516403606722780997897490661853924740315089997343743052504713\
62170689`120.}, {0.5592938573389865905962675670534109135394532814414526551357\
39465344248746911650151675252910189112327576524414159890741373899771595052921`\
120.26141092256694, 11/50, 51/100, 0.0282900360471564819788281148178955473819\
59095169952170263402772350563390889955568988077864820333480273251400964705901\
344069665452949781`120., 1.70147331896237004559322095503008745474494203860776\
15066254507895255740219301000540300215499620752802180142980894772252045018358\
04800856`120.}}}, {{{2701.674736985615059014195573356344715473489711953067010\
94324675533977821253275103028934949268445766437302384692547175090816861708489\
9753498`120.20822927102301, 23/100, 1/100, 0.00461642650629652477722143615245\
21224071772626496800487210967914747513520548712578771927172293684132493928395\
65151403768192664072538749`120., 1.321784570874172621539817740900028089965725\
40393227687862247648884033468302748105147835413827730951456344121557272649369\
9647043735818186`120.}, {2701.86606511484958865785216829691272682035898486186\
21247230022111417703309245834669632436973414450673219797678096297622895782032\
79986665634`120.20821035133497, 23/100, 1/100, 0.0044385723248733316998728301\
13318426893921127499564720926996342572982472997692241318392679875671082630380\
868402338299202503286680096487`120., 1.32339601263584021065345186482594606467\
51090972719202025190274054931209337506628080081445813226742335063557054839398\
80641753845984270355`120.}, {2702.0573932440841183015087632374807381672282577\
70657238502757666943762449316415903637137901998432470270935688693787773670987\
789475073577769`120.20819143515027, 23/100, 1/100, 0.004252869009422401345145\
79551029339326765138775412593389754551549039324633252053826440937231052738560\
078433289395422681185532562161071`120., 1.32507919752429311696909272857330171\
36905465886220425587648437026671378101762399347662538861665952917922842631908\
39093815162369737314944`120.}, {2702.2487213733186479451653581780487495140975\
30679452352282513122745754567708248340311032106655419873219891609577945785052\
397375670160489904`120.20817252246793, 23/100, 1/100, 0.004058216833638537483\
61845736942134413484478284093886430052950453372246417132282818380133854655200\
6769258303149484971890187150701716289`120., 1.3268441844968732775233531501904\
76982571546677507900159431487750936142959527256473379506045307561415640289995\
043486021114032341736761663`120.}, {2702.440049502553177588821953118616760860\
96680358824746606226857854774668610008077698492631131240727616884753046210379\
6433806961865247402039`120.20815361328697, 23/100, 1/100, 0.00385323282298464\
25051623040351848331678628210463729430069899663663124344645054534142037962511\
60516527118136985610183178022698778746129`120., 1.328703623693750597812249921\
59005100462630006717980756225630089554941730116145397084545892147607085915432\
2721386837252338030805321746275`120.}, {2702.63137763178770723247854805918477\
22078360764970425798420240343497388044919132136588205159693946791178034513462\
61807815216548060334314174`120.2081347076064, 23/100, 1/100, 0.00363613672860\
71321641539159412395475677458453584405332389650130608483361700456483988548499\
29191334462206758398962206059545805107464077`120., 1.330673799624481103171598\
35571087578612940129099908297004195332662788059747108303737615699807206694778\
4715722969701400835949894691924602`120.}, {2702.82270576102223687613514299975\
27835547053494058376936217794901517309228837456503327147206263820820667593722\
3041981919662613425542122631`120.20811580542522, 23/100, 1/100, 0.00340457017\
88261708534204240983369273776297337033441536618347225236720070896550811930647\
55371032734080189898126117658514516830395580668`120., 1.332776285711819253193\
54291916415278936467260161779147036756756570835986901228511745946514893232408\
2939503159313066703688296474233579139`120.}, {2703.01403389025676651979173794\
03207949015746223146328074015349459537230412755780870066089252833694850157152\
93114577830578035720450508138445`120.20809690674241, 23/100, 1/100, 0.0031552\
93830406297554461998111255494156242369821446353308083930105900048983053985286\
406944739489929639513354653913541798196742219215245`120., 1.33504071502477933\
68366568705759960612327235988863358351133070732151658693590083975894824453766\
31778647229099270030801469770586309242723`120.}}, 
  {{21.8271594360371744329678574847256504218861907486860383192749080264339846\
89212195370096532672881125447109425637035247370297705011368349373`120.2694928\
6145057, 23/100, 11/100, 0.00521432937808254276690203218102307981242213981083\
13269501488273731810334876379091730293696416842627052844666537866833016376437\
85169934`120., 1.331077238806565584666619620885261587141406470328274514973847\
754129666580698199532523031566069219901187655771617732438770650279071650532`1\
20.}, {21.8290950442597492212813633043799385017670689151155116570703681699931\
60701800676518444215141086817208856245190966114325686766790826030143`120.2694\
5974799561, 23/100, 11/100, 0.00501395398813468312542252573145682221040464456\
48951152257913629438441640875110514430142735299307178909496700508000789543185\
20357072716`120., 1.332923860056377280585205670498344939195582194297958662864\
31748237218484637802891049363628431627182710335697455496904605792018245730561\
1`120.}, {21.8310306524823240095948691240342265816479470815449849948658283135\
52336714389157666791897609292508970603064744896981281075828570283710913`120.2\
6942664293645, 23/100, 11/100, 0.00480469362780895637092725410399797162396060\
81711514138511145414243905609584633843977759601935816063401194435242074436564\
15164066261748`120., 1.334853121785097761222646958437766747815847446317170737\
44525970209075889735016213788806470185737624315701922041312874553741796293965\
6082`120.}, {21.8329662607048987979083749436885146615288252479744583326612884\
57111512726977638815139580077498200732349884298827848236464890349741391684`12\
0.26939354626981, 23/100, 11/100, 0.00458530295741860307937769965732728924540\
67212569175468639622231367843697296793427814271741274019091832919866719123567\
00399810358330233`120., 1.336876616982646213406516147414020291279789852810502\
99831415425476711386494228943964300820893955053432103612239500097116399307336\
5689663`120.}, {21.8349018689274735862218807633428027414097034144039316704567\
48600670688739566119963487262545703892494096703852758715191853952129199072454`\
120.2693604579924, 23/100, 11/100, 0.0043542158533916115925458947090601473099\
01492082347854353446143611770827544334215028598048796873073370172100333690714\
078637042551825709`120., 1.33900892535897434239822155898206592213957585409421\
18699256407708634126520970624380527257536156161353870535291366686211281645390\
56678774`120.}, {21.836837477150048374535386582997090821290581580833405008252\
20874422986475215460111183494501390958425584352340668958214724301390865675322\
4`120.26932737810093, 23/100, 11/100, 0.0041094162661475966309480277976844887\
99959592187107967324707946447356512139117980465607785541092326470800824764078\
429738755382591501245`120., 1.34126881583526192425827811335854385688824459238\
07975539979889965784724574596921115780864127259978165754648531420004009243551\
34706804107`120.}, {21.838773085372623162848892402651378901171459747262878346\
04766888778904076474308226018262748211527601759034296062044910263207568811443\
3995`120.26929430659213, 23/100, 11/100, 0.0038482333953367272325392341936249\
51064888202344850798571884322516880371427952714368008934005428770191324530760\
021359474341534871199897`120., 1.34368115377386829975712380356505374828758211\
71166447696606758966647193297484863267373533089811664411823141337834803362883\
23581554465612`120.}, {21.840708693595197951162398222305666981052337913692351\
68384312903134821677733156340853030995032096777933716251455131605802113746757\
2114765`120.26926124346272, 23/100, 11/100, 0.0035669986874775637366319149716\
06502540292383836216227420772787582394822882095914252840022340652221328778411\
931648053422093658909505092`120., 1.34628009490074727629693521214492669787407\
28485564684433171082005114592762736927597917315808132906023983756364633936279\
07755358865910549`120.}}, {{5.62705062350821747545309516457315745893905371332\
09405163936032152231385703740109870126595833117486689692519395506060789509997\
45991511172`120.2704231620067, 23/100, 21/100, 0.0070975391956129341671444518\
09188666210467456414032731756822302658208082558042365416280599906476698025148\
304570866797753221078116183093`120., 1.35658711940359081727606418400756421380\
06705340320895455151526224924038268049400771020184987963493583074313289501669\
23260371701881441132`120.}, {5.6279300143956285954946822967155802348196105603\
24931094602274139209050968467219637141015523826876453775354850095626053276983\
562739421598`120.2703645410446, 23/100, 21/100, 0.006827037128995258706921989\
85570633800873104901022095288490958989778948474221161482693465853628701876148\
3274291185053699444155874615486`120., 1.3591979440708721512566547384650524521\
90732662525350024564186494483383490309744563176649657436497035132546389306029\
665233237877815817104`120.}, {5.628809405283039715536269428858003010700167407\
32892167281094506319496336656042828726937146434200423858145776064064602760296\
7379487332024`120.27030594630712, 23/100, 21/100, 0.0065443602938427358050887\
48976236170539664828873492980362151018247858964554254933866906853249827041727\
358617928392042322569389531596303`120., 1.36192745467185607613572169038686101\
76720938654606775729922215469370521345599270473027230826257117340560827960652\
72327110962113621202476`120.}, {5.6296887961704508355778565610004257865807242\
54332912251019615987180875764653636937397727404857132023387560671185666001928\
95119623524245`120.2702473777761, 23/100, 21/100, 0.0062477997532635234893376\
52532561167804350015445575120194155005741050119459117964243311003805755800208\
860824413738944547783615029641289`120., 1.36479233269728587127484596028266409\
32230363169827265465391577097561000082870774466296953530845627440811621650014\
47877109503484327267372`120.}, {5.6305681870578619556194436931428485624612811\
01336902829228286911166788162746845587526083345372259808193663581730685976254\
935012983152876`120.2701888354335, 23/100, 21/100, 0.005935206201801581261357\
49083458606476311805250219186048677324728914688162950113667230340091753887243\
8682411786159380984231881972477142`120., 1.3678135593169532044352333021320072\
46677765943577508712823893384409509012183211749628374646504701281575805446657\
07534500124136734581119`120.}, {5.6314475779452730756610308252852713383418379\
48340893407436957835152700560840054237654439285887387592999766492275705950580\
918829731063302`120.27013031926117, 23/100, 21/100, 0.00560381265088534388166\
61766606364745415397717075047181080193329619809088640255451772832910244943165\
75355927480733651386455310509336889`120., 1.371018146836722797075006342793275\
38827880223718957397022421761863835584829482520046785131760018699010754057627\
069614336985063911938943`120.}, {5.632326968832684195702617957427694114222394\
79534488398564562875913861295893326288778279522640251537780586940282072592490\
6902646478973728`120.27007182924106, 23/100, 21/100, 0.0052499531908145332076\
27236091989589003232114180483730955047076227143371089981087674204326681031415\
67286591000700527384538355649160193`120., 1.374441885018864249243230072172726\
54886108001576036748825543702609087764737025989411756958916834161288483668875\
6336581586367177693553628`120.}, {5.63320635972009531574420508957011689010295\
16423488745638542996831245253570264715379111511669176431626119723133657458992\
32886463226884154`120.27001336535508, 23/100, 21/100, 0.004868592009239445082\
98594169664988893936313398116786769305694711722618399861097179131748850683056\
1518890603614579706399385517236948141`120., 1.3781339403733349892484132489975\
87588923898211161824436654225630724585193723905597901734631113281967222619512\
100887225275813077621714014`120.}}, {{2.3191494008665063584242536982906099405\
84587147109581647703846779709247052260973094587058081242617240366763671981303\
719372025692412555777`120.27197376158973, 23/100, 31/100, 0.01121619258296948\
71360847606197599520392100752248401937906353863073936124235569972246502408998\
29186324840374540564333914600173131154925`120., 1.400027600071649371318774255\
98554680284668244028639060779363220964195633022657853280248792284956294621561\
2321561997088659947523746935923`120.}, {2.31998264239072650764054915786082264\
97499851655365517076804953621540628698846151113964433126642017975368761049530\
20260676186274122482393`120.27183799095334, 23/100, 31/100, 0.010796682474073\
07539536481119297966081487087679361979220184331763717016048762138109431363345\
7844364511088414589644126044587845781768145`120., 1.4044059573673442443327818\
54675561353707112132506520328551876085407377508070963503155256810350287906615\
558543978087032281132954959858592`120.}, {2.320815883914946656856844617431035\
35891538318396352176765714394459887868750825712820582854408578635470698853792\
473680198034685583240901`120.27170236019442, 23/100, 31/100, 0.01035766927516\
07749525585519242343198029930738931975769471276930239615781073053355953613827\
47950945031249078183085293757380175112377191`120., 1.408989665718983263161702\
54751012541786801292528496444092930784921427704480963048988188615142912510447\
6246334188436743394904840062837562`120.}, {2.32164912543916680607314007700124\
80680807812023904918276337925270436945051318991450152137755073709118771009708\
96453343284507437542335626`120.27156686909032, 23/100, 31/100, 0.009896403739\
84891480145257457138280275446783917013062523189045131585004473184692793005710\
8442132942842364396578296551495701896520071298`120., 1.4138077384412567995971\
72166191908612701048464312711564059833399023068452709440855524716416956631404\
328122163380749646145620913334217177`120.}, {2.322482366963386955289435536571\
46077724617922081746188761044110948851032275554116182459900692895546904721340\
3868169884588668019252262243`120.2714315174189, 23/100, 31/100, 0.00940942730\
83908005284223583524768934575329411737568097211606503969518349793379422173334\
35586487237349487060503735647546038223287820055`120., 1.418896677244708386647\
59812403582059344383628344661043154031992817737093692986473777770831319810481\
8669653199262727176801798200584000874`120.}, {2.32331560848760710450573099614\
16734864115772392444319475870896919333261403791831786339842383505400262173258\
36839886425892828600962188859`120.27129630495844, 23/100, 31/100, 0.008892286\
34537840450487605730827653914213636333945497670224434993977205371070828869271\
2478353552465128486094856990594358657650667214032`120., 1.4243034895848239281\
52629593675552910514871747881773676343781653485909631462016049963853887496016\
322305102066313150091825195232716191594`120.}, {2.324148850011827253722026455\
71188619557697525767140200756373827437814195800282519544336946977212458338743\
8269811602967196989182672115476`120.27116123148774, 23/100, 31/100, 0.0083390\
78841045290938590215385945876940119954658525024688254842297115672247951227419\
691239646685074950485248775933167379250956127253139`120., 1.43009047517692824\
89056726756793532927570652720878105724627331076702558314237424638522532642880\
73855237411565242755252817342263648429781`120.}, {2.3249820915360474029383219\
15282098904742373276098372067540386856822957775626467212252754701193709140557\
550702783319508501149764382042092`120.27102629678606, 23/100, 31/100, 0.00774\
16951967096675837761105697703051918210086873780371021403772161881917007736783\
2350478865551915709600981639796246394925834464180897`120., 1.4363432430321105\
31100678763808550855390008785292078047604929180274500768033884871635041059780\
433566680508509913982800405082660430652059`120.}}, 
  {{1.12578509883328690495617583617786335549887495322822882795602107132527506\
3730595877757045409088033518836048656382702090047737477917331984`120.27420473\
584404, 23/100, 41/100, 0.019716983417069852542631373058702119779320830131541\
02269225070554136403414980160696800393798658299919948789486487242948618858680\
1548976`120., 1.4630937476230451444305949756927578480784376968766255181419447\
09481536139020415381150020006650420103047908371917535776803448487462215138`12\
0.}, {1.126893719079080152823796239632800388242000778347301622296683811907780\
798890274815864626426775064671658326629544779049795660492221481897`120.273828\
83004563, 23/100, 41/100, 0.0190091231214564547438866218627932728956854016595\
87339369929459923832495334044315064830402738497668683187471936637258726122570\
193219952`120., 1.47139072638975482610079798179112902799410461931793618506569\
3395177010861382376923436670177205467954334636293415543606168609901538345668`\
120.}, {1.1280023393248734006914166430877374209851266034663744166373465524902\
8653404995375397220744446209582448060460270685600954358350652563181`120.27345\
398726901, 23/100, 41/100, 0.018266161656949316158018502410363273967783483342\
46986429442171366953382081082069077741729010433650583156808313325083010837253\
3110688476`120., 1.4800982813862377237865552905749246106340060227282984322962\
98070831955218317704588243027824058194227441760511524831950497590292664999247`\
120.}, {1.1291109595706666485590370465426744537282524285854472109780092930727\
92269209632692079788462149126977302882575868932969291506520829781723`120.2730\
8020287232, 23/100, 41/100, 0.01748309115652098699795853975007761862963051181\
21617234053833439558311734403794292465801058381814527817818418889108598750103\
28990980532`120., 1.489275197068641991924899736095371629164595703962060138709\
28248920511365687144799335833111488304643179918624680712559497180381585558894`\
120.}, {1.1302195798164598964266574499976114864713782537045200053186720336552\
98004369311630187369479836158130125160549031009929039429535133931636`120.2727\
0747224148, 23/100, 41/100, 0.01665360635600375522274133606951196678162223852\
33436227363991028415477729549602741576526093222232384523396343785304000411847\
31069330132`120., 1.498995489429301055406897174136918644930873883825280732842\
90697093985486941591766366817015636403935501009382048961977928146261973527381\
4`120.}, {1.13132820006225314429427785345254851921450407882359279965933477423\
7803739528990568294950497523189282947438522193086888787352549438081549`120.27\
233579078994, 23/100, 41/100, 0.015769580902315108683619376506129064201239483\
19611487004194560820094746001480168499382610718262276728204447874962360361318\
2935785564325`120., 1.5093545542208795452239873047135162491106092535850542524\
18615373522814253138451254751189469527601794748832762615974391546420613050088\
594`120.}, {1.132436820308046392161898256907485551957629903942665593999997514\
820309474688669506402531515210220435769716495355163848535275563742231462`120.\
27196515395846, 23/100, 41/100, 0.0148202362928080315012619701893586967154547\
79865174983357185758725823052760839171588504391911653238550834185010656342063\
40848487122133`120., 1.520478923709722334325326771342466493911255645291530739\
81165226638714421080049906186762537905466937175863125884392246121920390689163\
8141`120.}, {1.13354544055383964002951866036242258470075572906173838834066025\
5402815209848348444510112532897251588591994468517240808283198578046381375`120\
.27159555721494, 23/100, 41/100, 0.013790749386580947233704455067407606888821\
38809848598891978190569648353426288549521299968958486331356708076424803450133\
3774765463697099`120., 1.5325426146006392783430546896042901173111476042951353\
74692807373031021086816065048748869480587775984438695333657423938076750178224\
229279`120.}}, {{0.5719595113695626671437419031398952514385049691123035426131\
42649371316757371099868006386832448210744456032455801152534755401331843475585`\
120.26900846376613, 23/100, 51/100, 0.037233938986526520507108345105251819172\
21845239334237759493537258087195936697219751102936213760779584203496179848433\
6418096515198922963`120., 1.5452026812429116427635959828907837037837814480198\
32386771268515341931847143846299188989733941862387624596859572593665908706778\
486206714`120.}, {0.573653763898192466640760846662477096267879808121608442079\
87956140043649654707791063987447228557605349227066723022563773317435863297566`\
120.26790953471686, 23/100, 51/100, 0.036010545656532713526860449865240398362\
98539714327495144660232410039046510893547648838376874169939927327376662530058\
350056542925511318`120., 1.56213517824973386350953509226737473394534116888150\
55188688955327154378763382068862695813256371460715426324337178221814021920163\
17788691`120.}, {0.5753480164268222661377797901850589410972546471309133415466\
16473429556235723055953273362112122941362528508878659298740710947385422475734`\
120.26681982705713, 23/100, 51/100, 0.034718737660859007435940359546892141364\
93430055628746996589568215115587234877187503223475372063448586704701551971675\
607975570631452096`120., 1.57997314278050463700849092050480013299730697864428\
61500892593211739469351844639935924591641726471128782980444867834959180405628\
02675031`120.}, {0.5770422689554520656347987337076407859266294861402182410133\
53385458675974899033995906849751960306671564747090088371843688720412211975809`\
120.26573922181583, 23/100, 51/100, 0.033348448876774763636802608939954695866\
00257371140330172016601855798497562476126428000401479576996533780041926332544\
7322510401140763841`120., 1.5988501342093749258296489482240972321489600449942\
36825458417047852133477720286761245358357828818498145786334133641638482450772\
563848287`120.}, {0.578736521484081865131817677230222630756004325149523140480\
09029748779571407501203854033739179767198060098530151744494666649343900147588\
4`120.26466760211389, 23/100, 51/100, 0.0318869698923314525309949532616911927\
89783657563426817719092825523079420046733625813372700672660109483367101959941\
581821160300087885578`120., 1.61893467140688568029600440444219822425834677761\
29232288690636333575684875752598576827116285341217923932095855392897330150976\
29415631147`120.}, {0.5804307740127116646288366207528044755853791641588280399\
46827209516915453250990081173825031635037289637223512946518049644266465790975\
958`120.26360485311736, 23/100, 51/100, 0.03031787378694141526601524235112814\
69686845581360617061210845678133796258146572430783899160720769705620000232706\
0676808437312332008638`120., 1.6404444132363413489808989716236363794607382033\
78357687990724845029403339096303276950845660847878601126255471735739710484039\
695810341129`120.}, {0.582125026541341464125855564275386320414754003168132939\
41356412154603519242696812380731267147240259867346172437559115262203949258047\
6033`120.26255086199188, 23/100, 51/100, 0.0286193088797949851045862239791550\
12717747861778426804110430589356435106417343994333403242333660738898402898682\
609482133259599180284581`120., 1.66366868553620467903011117831515058622567335\
20074542572033710009913909087631971279799786582157650843607692902668822346055\
68148335826207`120.}, {0.5838192790699712636228745077979681652441288421774378\
38880301033575154931602946166440800311309767907709699935804664255599812519369\
976107`120.26150551785835, 23/100, 51/100, 0.02676113380877224465705054625025\
08625831544841280867342840370865147421889411629642635784562020650799800805174\
40660578682356871015451138`120., 1.689006266230877771750089371128921168181618\
25820156065963850929791809049478207548836484168036935415807965789390604160172\
7966508875087736`120.}}}, 
 {{{2788.02927142161412532505308799192520615811408844567655098153899866246678\
2511104819939948738334372555535340409378105699518105875562887486493`120.20739\
72537802, 6/25, 1/100, 0.0042072314505925599695753423360135576880883476978753\
81647223019770090599974890398419131795534501986998869781072873446962399731018\
903019`120., 1.31863330022998481024975770709350790579954913798655060228828764\
5183062557431693079669870807856132174290461406603801919646563697189110643`120.\
}, {2788.19285973177077563216900402305006644987424933347648610709455356936868\
1529027441536027063339569635288810171416852969517222359918022552023`120.20738\
165673816, 6/25, 1/100, 0.004044826754779233781580477663642396552417847119684\
45503245702179374014725626734338728422862643173384131658450003260090563524979\
4464419`120., 1.3200656979019859515739861323777029684610764963631504847875822\
8596767100706314920085903166468504466871620820226829693077616406835437169`120.\
}, {2788.35644804192742593928492005417492674163441022127642123265010847627058\
0546950063132105388344766715042279933455600239516338844273157617553`120.20736\
606208628, 6/25, 1/100, 0.003875280798150832201776769585186484202738282729696\
81767170443600434109672488489012561502720529699407618941456179755303174304014\
9945215`120., 1.3215616165085210884857403606138837811009688983957004071426642\
37866884904294012189437259584276445905454614683752662466034560060470341494`12\
0.}, {2788.520036352084076246400836085299787033394571109076356358205663383172\
479564872684728183713349963794795749695494347509515455328628292683084`120.207\
35046982395, 6/25, 1/100, 0.0036975932867856607401363227568328202217872597037\
39800342411887146483132636856577284151419034364849807188566549855359167874142\
217869159`120., 1.32312995900091846614270492356719804636041483917576900562576\
1353613357471131695181137510508834080260203436774297912926685916182928823525`\
120.}, {2788.6836246622407265535167521164246473251547319968762914837612182900\
74378582795306324262038355160874549219457533094779514571812983427748614`120.2\
0733487995062, 6/25, 1/100, 0.00351050630460984673455394068046897849913082566\
57033851168188689948125893414165439567702230996042303739389675531587710670823\
37770531557`120., 1.324781921535916510327502911947396695190480948041626081098\
16389748127879717249885422235884253883432081703601516612941911583726011910230\
8`120.}, {2788.84721297239737686063266814754950761691489288467622660931677319\
6976277600717927920340363360357954302689219571842049513688297338562814144`120\
.20731929246577, 6/25, 1/100, 0.003312400606308121438412458643554411401166837\
63990053711597699063262540849240271974883761895514868052539874270035298643605\
5377953781456`120., 1.3265319166658859176166374976972900167869367130013057862\
38573135897946882394468725120576066694531144982178740414262732837880847376009\
242`120.}, {2789.010801282554027167748584178674367908675053772476161734872328\
103878176618640549516418688365555034056158981610589319512804781693697879674`1\
20.2073037073688, 6/25, 1/100, 0.00310113113594866144210335877579844140918587\
79442508071978218696487134975752309830770129503644295656000767835182339059074\
05517703252277`120., 1.328399037551750909510588208149468234154732819561995942\
13360172864581980445096390807165309398799992903232649674708796796167400185697\
7996`120.}, {2789.17438959271067747486450020979922820043521466027609686042788\
3010780075636563171112497013370752113809628743649336589511921266048832945204`\
120.20728812465916, 6/25, 1/100, 0.002873751588195702801854427102471300946434\
69443662989867230951451352691084745013920311629357857713888773934853860832142\
7036564968104555`120., 1.3304095099455850166548765419824405413068738214664518\
82536896385768638300486941043922520722180583805647576549546756027345826149434\
600326`120.}}, {{22.533281340378898411878629421950985948471515466185811499811\
20084250046792285624812115557641773552941412684571965590388345883060157141456\
1`120.2683338662759, 6/25, 11/100, 0.0047685262640797928547542214591692183751\
52107279679236133006136040429328625163557058416571731939848042464738872181359\
578186857426155483`120., 1.32792528564186473503575580916113079592173413895097\
89819190815179311803787464326183404513449905366276351304943295244909797340396\
24409256`120.}, {22.534947452291196218051603142573397231637999505905039838328\
41799056367334372370077868291860628183602569026768551810258922654936782946268\
2`120.2683064150009, 6/25, 11/100, 0.0045848862356592773914128989248645390219\
56223859014823181065109557779125846240349409172588183925846714739379653258903\
106833104848906236`120., 1.32957231231024648547242123196542110053356377952775\
26047571951236957255808427771926301237516939085556069800113361746576206205520\
41438716`120.}, {22.536613564203494024224576863195808514804483545624268176845\
63513862687876459115343621026079482814263725368965138030129499426813408751080\
2`120.26827896951946, 6/25, 11/100, 0.004393135858892621274827464419969054212\
47782405793821287703692329174082704300351609354376474051103435035835326829848\
554368473275356624`120., 1.33129273401710375274730529244671889177301562845930\
56207739346355323259878486540019118744997474787468847984947779407406135969467\
07230162`120.}, {22.538279676115791830397550583818219797970967585343496515362\
85228669008418545860609373760298337444924881711161724250000076198690034555892\
2`120.2682515298297, 6/25, 11/100, 0.0041921387157116069183275323253162612689\
42616086748220770017825236073150292455664182165327518273859152297099142110116\
505494425713306402`120., 1.33309684239507659074931789038172493491086273497361\
11244951380931860218533764075132218709598568684419538138819257866029398949107\
21224847`120.}, {22.539945788028089636570524304440631081137451625062724853880\
06943475328960632605875126494517192075586038053358310469870652970566660360704\
3`120.26822409592974, 6/25, 11/100, 0.003980465683547283624895956055522832965\
08258139853084648159193228900004918316820233502934074767851097459665255249717\
2674528796991194849`120., 1.3349975802592869734061247519044861200944765842431\
87252923707441994908047476425024770477702618928325537242833028303426614958366\
016697702`120.}, {22.54161189994038744274349802506304236430393566478195319239\
72865828164950271935114087922873604670624719439555489668974122974244328616551\
63`120.26819666781768, 6/25, 11/100, 0.00375627710144943693646210565759146837\
08923641012849744984352704159669114412646125334756082821681381761206345906963\
68755404253185326481`120., 1.337011608960147264796268245684377311299166651701\
23734424520293049128436925871234927346634009211101677164848100266830910679980\
9929447935`120.}, {22.5432780118526852489164717456854536474704197045011815309\
14503730879700448060964066319629549013369083507377514829096118065143199119703\
284`120.26816924549163, 6/25, 11/100, 0.0035171358819707296052769349466302653\
41050331085635650169095583666625037140533856330078374373111059582920845534869\
394391786900142532181`120., 1.33916100125959609120953070789283114295467529166\
35860183058103712545662572991723863912988068021888450465490462433739067317225\
34545120095`120.}, {22.544944123764983055089445466307864930636903744220409869\
43172087894290586892841672384697173755967569507079948069129482383286196537775\
1404`120.26814182894974, 6/25, 11/100, 0.003259694547952059629083972439363631\
54643411298199980244714318411677311690026258532261847423250131012294588170548\
6676609228559799497562`120., 1.3414760762624727427404934890520949981166296653\
00816920218082474825957662760847414322844228615322988367049874142965815330166\
519745317487`120.}}, {{5.8152375272493615176262354641459253555349847773822534\
15193072956115921189211502785732427722040129369549695148257510358662065745388\
876691`120.26930088180598, 6/25, 21/100, 0.0065433829919825427150016333066294\
43540332549351677294195263708241602489628886016436313522332007157255791397789\
641779870363408260930515`120., 1.35346274997759085931850587407738416982739310\
99417530677626567909251310632689313177138382792650674187665508673502625592750\
90016067319242`120.}, {5.8160065349960486228688803730459152264611221953390736\
84183520261322968014007147784511162199845089315970014106129597139011373512158\
981866`120.26925155248358, 6/25, 21/100, 0.0062932957454704938405976642511782\
91798549176391561227278809616612103032802673841153699955041394330922383291952\
988403064475591588089171`120., 1.35581001530406283410292492758943058764895298\
16040866894753037870525162399265475589687496808778688699780815727870936469233\
48178432430816`120.}, {5.8167755427427357281115252819459050973872596132958939\
53173967566530014838802792783289896677650049262390333064001683919360681278929\
087041`120.26920224180459, 6/25, 21/100, 0.0060320097286119904750586887432989\
60447002704857892566834582451423850663085280612371662568398275676098429694831\
192712947012943324395606`120., 1.35826343822527867111829920285121315673440070\
66220692035577581809378056940981068084237585711593952518324911181114493823940\
45898202343361`120.}, {5.8175445504894228333541701908458949683133970312527142\
22164414871737061663598437782068631155455009208810652021873770699709989045699\
192217`120.26915294975812, 6/25, 21/100, 0.0057579537787201005746144779309424\
18452606461095556680483602094841596514912077906777397347125262729924792957964\
923053448572923026283582`120., 1.36083792958618530186240287659919316579907776\
82425132903377387676263251944284190030738109968836254935058079085343080002279\
53552723145103`120.}, {5.8183135582361099385968150997458848392395344492095344\
91154862176944108488394082780847365633259969155230970979745857480059296812469\
297392`120.26910367633327, 6/25, 21/100, 0.0054691519207013774398262301293103\
36759016468375122882390448785334895971565228084200825287697204706852846099339\
021985089139253862085217`120., 1.36355224289975346709144759555156960108188284\
45947749773502861181511328089765450175230509896360012414928106740304519410064\
53012701420455`120.}, {5.8190825659827970438394600086458747101656718671663547\
60145309482151155313189727779626100111064929101651289937617944260408604579239\
402567`120.2690544215192, 6/25, 21/100, 0.00516306037873397463969590299863514\
11359633638424026284295256888587156046757291189655802167729012797118901204410\
79077608848592145323038`120., 1.366430521658058784060828179208093937499691181\
60291718824763881587658395516696679083366605977610593415430627426893435636551\
2389927851135`120.}, {5.81985157372948414908210491754586458109180928512317502\
91357567873582021379853727784048345888698890480716088954900310407579123460095\
07742`120.26900518530503, 6/25, 21/100, 0.00483630906418402479673970551400104\
93012989706978083495859799356555069205157149655448782470994280952495475721880\
12031306174691233852505`120., 1.369504753536464405539994382778149529786857070\
65222511837757892334698031673471298717704300657668431280174642402145500691997\
362196216185`120.}, {5.820620581476171254324749826445854452017946703079995298\
12620409256524896278101777718356906667484899449192785336211782110722011277961\
2918`120.26895596767991, 6/25, 21/100, 0.004484268657867597524229132222374685\
05249194165955307517707755074171728488372876879180456106638032596421204106424\
9560252834821134543497`120., 1.3728188804138676065950149787044311699628681624\
28406809594066984229627499574591259490898303098098182385679999668373652364125\
21265756911`120.}}, {{2.40131252350859317619328827626167946144413758777809506\
27916958408185959467864853032066524993162013131201995543420435347117118319563\
26107`120.27091070935579, 6/25, 31/100, 0.01044862282774136306583762791214807\
02004856550369687924783817342082334535353771044326102661278711667988539390525\
92024479882217660523446`120., 1.397055365368944339556196557764580065558051398\
21519759554499033502657807188130219799873858025266916489016052254680788841016\
661867249256`120.}, {2.402056375178015660649771505327686881250218867513956049\
48172900769963352608942711546988223606891200822917443614485261225948980837258\
7803`120.27079425784737, 6/25, 31/100, 0.010056155466558189923140203176148234\
51176946393259358025141874476238387044017793266481558627705828513839703475141\
9790076182017234667091`120., 1.4010326297441565948792033320108063279724992473\
39466416020347696818570363888928991890010439416525844928830546302890823640718\
043809588013`120.}, {2.402800226847438145106254734393694301056300147249817036\
17176217458067110539236892773311197282162270333814931794766168980726778478884\
9499`120.27067790962826, 6/25, 31/100, 0.009645573710605756743456205321435152\
56262824589066872237125766471829104467159828139322505540875718569401786981648\
4207016623164221416803`120., 1.4051951936557475461935542403649667547558530755\
07745484200067620053171895423301528923768695907161833718720137079223523420116\
646863268258`120.}, {2.403544078516860629562737963459701720862381426985678022\
86179534146170868469531073999634170957433339844712419975047076735504576120511\
1195`120.27056166455695, 6/25, 31/100, 0.009214326570823805101251421451158652\
09287708231617490315141295945798102294777400283811611361907696927467299881353\
6802414426478900182084`120., 1.4095692060756322789593136558186734613581805665\
86784336816446839719496702057872127251022949805000271635617418961059627213156\
670009523479`120.}, {2.404287930186283114019221192525709140668462706721539009\
55182850834274626399825255225957144632704409355609908155327984490282373762137\
2891`120.27044552249214, 6/25, 31/100, 0.008759205092597835841293353799614100\
16879995767664793591355872298061512723531399142565335359093840590366161302661\
6850192633582327699754`120., 1.4141875628797157208389869690707855112400928498\
81454448597816461148108444804026781099632664076912297792531915611029179205728\
774582765243`120.}, {2.405031781855705598475704421591716560474543986457399996\
24186167522378384330119436452280118307975478866507396335608892245060171403763\
4588`120.27032948329285, 6/25, 31/100, 0.008276077315836566132850275044003056\
06756621659303377182062304868976005665265404438950573535207256855467826763952\
1337919203556450921784`120., 1.4190926250279199638250134600992977247563053881\
95566359242507146288555359604785946259009672040914058788659148921937129652636\
268162750615`120.}, {2.405775633525128082932187650657723980280625266193260982\
93189484210482142260413617678603091983246548377404884515889799999837969045389\
6284`120.27021354681834, 6/25, 31/100, 0.007759467859648780032797037098611721\
88953381495035080903140617486104763889548386672981135333468807634100596966404\
4420793591173716041339`120., 1.4243405303671329201641732134637743638287648938\
91293594095863704485957618341297869875031562098400396506080038847505051555622\
330591865389`120.}, {2.406519485194550567388670879723731400086706545929121969\
62192800898585900190707798904926065658517617888302372696170707754615766687015\
798`120.27009771292815, 6/25, 31/100, 0.0072018538031057620037311498564969886\
18502734553005575696226993714426163287550236656838906532259047874483905677303\
547275335881789166269`120., 1.43000841534167723881126796423137075611984282283\
60175045847699764504010651688277193257435341419620433152453895259738631266315\
54787058239`120.}}, {{1.16935027628706574120316265041549682838126020676826321\
21261750538870882295107204009348339553323676454846086314318563149587381171350\
60566`120.27322035853027, 6/25, 41/100, 0.01856044426693365076781297838787103\
83621373331264023292494890820115194281189392296112719508900733388429114604300\
40005523303672928213735`120., 1.460611171997132818633589831534939445868528696\
70617037661500058939303702287667750397900230478824528016862596325922156846102\
7983542850135`120.}, {1.17036173877692663784591752317769433290599282633252634\
64931381938794639401715229006841053534261594594493990664082687665989021088452\
03557`120.27289171352727, 6/25, 41/100, 0.01788930733897411342344511384668705\
36844766778121401787826766516106143032790683702765032378179789158741914611408\
66911493777249148469056`120., 1.468229237702076786842025078953077411147479205\
88092063464751117980602985476815559355414271635303660982269906035611420571389\
4594694625323`120.}, {1.17137320126678753448867239593989183743072544589678948\
08601013338718396508323254004333767515199512734141895013846812182390661005553\
46548`120.27256388394927, 6/25, 41/100, 0.01718525290883150669491033157422177\
96429187248712727983367701038886392671269737321459443759020251239736495283270\
78824487523116500179305`120., 1.476221006624945257172548028100204286893406947\
96395131493425825674912302844951687670009650901746407203002934058284717470773\
2764641871055`120.}, {1.17238466375664843113142726870208934195545806546105261\
52270644738642153614931279001826481496137430873789799363610936698792300922654\
89539`120.27223686667217, 6/25, 41/100, 0.01644359468650912732568245534093601\
16976980985595594213807800603851726256066488969266206169293815542668915287365\
91986575391453101848443`120., 1.484639859907490312269608078110864515864677850\
03455278133230510356055085789120207517352496843751029689842108898256926272130\
265940281762`120.}, {1.173396126246509327774182141464286846480190685025315749\
59402761385659107215393039993191954770753490134377037133750612151939408397563\
253`120.27191065858827, 6/25, 41/100, 0.0156584332655865129629765271200966346\
00050379263498711038116842162451418434856800681480042812862650583025222054216\
650382609118200526297`120., 1.49355300011976100931937990568993742055305203691\
87393775468067302399730890472712452957129722541483475131468407864595694680489\
99529610751`120.}, {1.1744075887363702244169370142264843510049233045895788839\
60990753848966782814732899681190945801326715308560806313918573159558075685775\
52`120.27158525660609, 6/25, 41/100, 0.01482216663736953329102720513219131997\
51092690946646571393658019833317760543075033991514506658786328096461636942954\
24027092977360392324`120., 1.503047028412589054679392941846362844745800298056\
75869189102697554869063177006898940100200926052570645596527945358515232435472\
8783906237`120.}, {1.17541905122623112105969188698868185552965592415384201832\
79538938413424934755353994304623438951185292733512412903310247997220673959185\
11`120.27126065765034, 6/25, 41/100, 0.01392471347579678214455271543519184001\
05061188178935317515235504192459463511486229549285861361246796675846067944116\
09332392058292633737`120., 1.513236794393386424498877549626369238750349368252\
02074566400893494017815172022983826592828720653081198798562263748422953203339\
5562437052`120.}, {1.17643051371609201770244675975087936005438854371810515269\
49170338337182041363378991797337419889103432381416762667434764398860591060615\
02`120.2709368586618, 6/25, 41/100, 0.012952211814754046586733776120838367384\
03969207317157031596679187903606825447624507925998052402190513200698371842712\
3090271020739075742`120., 1.5242802234668401080326621418958911150712035041802\
01277842016125351626049991106803179151599495278847450512337279338309984144775\
660867751`120.}}, {{0.5971425306031428951157502843073409892306670144822734495\
39106091169861545703701951856463424762643877410233990547995464831436281402625\
798`120.26817520728056, 6/25, 51/100, 0.0353633447540481899287042603710495466\
25456987614828231694430740449829768790115588196950047736540775132907426696797\
908970810224875158418`120., 1.54396645845058823552740071831596506867828617770\
86608448159037217486386711748820254340385778567468189635325669879339695939938\
39413291646`120.}, {0.5987220148016538237849919533431602320942746278177422307\
13397891093603843338565512876332518037288817005398207236302380065785298230904\
496`120.267197552659, 6/25, 51/100, 0.034186153113628313306781498360031890890\
59344327565515250577195781018914305930436849992632729913228031414825349149094\
1261677540498716563`120., 1.5596735176960584389329894181129773184129805872574\
65845251579802236099813475856026196308716412578456152162615970131617094363434\
399507235`120.}, {0.600301499000164752454233622378979474957882241153211011887\
68969101734614097342907389620161131193375660056242392460929530013431505918319\
3`120.26622722135495, 6/25, 51/100, 0.032944225362048226900135510000976164524\
98418311944563205168077163169136285422351459342938964171048945775884149818262\
4661137390704627478`120., 1.5762117386861319063624292252926069913433262584326\
29953208103888672149928885463858154404409608643223454107791746010164220579607\
614440687`120.}, {0.601880983198675681123475291414798717821489854488679793061\
98149094108843860829263491607070458657869619572664061291621053448333188746189\
1`120.26526412899534, 6/25, 51/100, 0.031628078605825715730254790788065413880\
47939012422614586628667474555308895266797377895137965262748943207480276173586\
3498780854951895203`120., 1.5937032150465829953581341258687538155252753123169\
45770259690878959791629075494080987408144890094239694081527609904481621920703\
149513441`120.}, {0.603460467397186609792716960450617960685097467824148574236\
27329086483073624315619593593979786122363579089085730122312576883234871574058\
9`120.26430819253252, 6/25, 51/100, 0.030225745146194639296221445555886260109\
36462763221502939399084415611357076977936129860014324312760654357368758273444\
7998107582328410921`120., 1.6123019495963558707956779975287962786828312474231\
85032341148178286461631568353681572381933141131569598644238844436793775548941\
617538221`120.}, {0.605039951595697538461958629486437203548705081159617355410\
56509078857303387801975695580889113586857538605507398953004100318136554401928\
7`120.26335933021771, 6/25, 51/100, 0.028721763796381951467323618943961791031\
88531210920011802686722769957064581911112485507824730548901660941500943859210\
8577186694252721716`120., 1.6322067876866205775377439705024601516666739377483\
34468648187382861261752667486031477844307697443854668747314003635912975586364\
418914999`120.}, {0.606619435794208467131200298522256446412312694495086136584\
85689071231533151288331797567798441051351498121929067783695623753038237229798\
4`120.26241746157513, 6/25, 51/100, 0.027095577189206705055003756369941742174\
33328227183394297867242000959482990807244059343291438671505485154614287028812\
9095603386211316601`120., 1.6536819595456428972637607963636651127880026124994\
75124348961908067994857736559798477031302794467509570615709500966385760334724\
960495539`120.}, {0.608198919992719395800441967558075689275920307830554917759\
14869063605762914774687899554707768515845457638350736614387147187939920057668\
2`120.26148250737678, 6/25, 51/100, 0.025318843001002986848052896503151529285\
92858991009706471972228613107835786008259091728727366972301556358341156698200\
3588563800722479564`120., 1.6770915307076206625465547655841441245523735508506\
56366646505438984117505535560538128904352204116514740020972294048087688579961\
750394642`120.}}}, {{{2873.93068776942140480762930658544010663725878281216620\
01598281430703192421979434089088179432147881927082819195199726721513567316868\
7753174`120.20654647165097, 1/4, 1/100, 0.00381718721930585990757112536098786\
24410582888809454166009415473212341795546392550634494734875280234890517563439\
28613876900407196339146`120., 1.315265458162080957285708939346799514991809721\
00749741909985775044642829333141190146447873412820293176775606093103445273333\
2968552157125`120.}, {2874.06936934877872045391286706734989747331896851920729\
07439131426960489015144485622817603045424451072203578867406324196499087739066\
24954606`120.20653371045246, 1/4, 1/100, 0.0036695750651767141753544643315808\
19928078700191331832110082340539230255400491407733810483046788134054752713040\
569601616198259756588274`120., 1.31653368025358100187563649621290367943905174\
53902786359168523531482574137188073935427157610004284294555662212528407523431\
85579541258646`120.}, {2874.2080509281360361001964275492596883093791542262483\
81327998142321778560830953715654702665870102021732433853961292167148460816126\
372377472`120.2065209508603, 1/4, 1/100, 0.0035154939515139078870368122117110\
30016455558991272330558538437049805216759224606922597806335482006514386541058\
380496773521562673034076`120., 1.31785793429485807859202277126401236578666464\
83626946983015222234895867234257870463996767108009510072287400629130206072753\
48453164571704`120.}, {2874.3467325074933517464799880311694791454393399332894\
71912083141947508220147458869027645027197758936244509821181951914647012858346\
119800338`120.20650819287422, 1/4, 1/100, 0.003354037954764760135719693470229\
98374866145364818832364766411812654258846022576611976841192193980089159558735\
2078625756100295823180701`120., 1.3192460711358050745249046682947243902277462\
07940336347371830232864027165344296501359025648558181114206790035976725048421\
770132485164575`120.}, {2874.485414086850667392763548513079269981499525640330\
56249616814157323787946396402240058738852541585075658578840261166214556490056\
5867223204`120.2064954364939, 1/4, 1/100, 0.003184067846354363377241999399909\
09175911102495826255487933980153315169079370755815250074821408762175815425988\
0461885287336226368286345`120., 1.3207079636881607116154288797536940844554524\
38829478300248585231935437342393992577297044322018650033281949753130452369849\
754628805081179`120.}, {2874.624095666207983039047108994989060817559711347371\
65308025314119896753878046917577352974985307276526866175562327140964411694278\
5614646069`120.20648268171901, 1/4, 1/100, 0.00300411717674373626559891593453\
61177442660513636637565897858359081943273752777626878283929630337886730517773\
04616369730215125977560476`120., 1.322256320934398308780986637323536336052925\
61813200333541218148203643663782629018460793798687076506324303218319627228622\
3400299091678742`120.}, {2874.76277724556529868533066947689885165361989705441\
27436643381408246971980969743291464721111807296797807377228439311571426689850\
05362068935`120.20646992854927, 1/4, 1/100, 0.0028122433237083474354231565691\
26090587595525010694946734781056766728122906121752579215657830680875201472887\
354505580420661667964863336`120., 1.32390797896679440543435889672782191979131\
57408713657169605122348290978199450802053088373052845093587658580653479101238\
50337606388316337`120.}, {2874.9014588249226143316142299588086424896800827614\
53834248423140450426857413479482519414472508386594292813690064590904641221027\
225109491801`120.20645717698434, 1/4, 1/100, 0.002605778060543822908425706564\
90723485820039655216587741261984849670881536952456588125901569576817561994197\
0598787422704153943011769301`120., 1.3256860629576975930964662647472041752313\
76780760525726474249420986492504309366535365526357618963424693630267595803023\
080920584692968483`120.}}, {{23.235568828255026123291948001616178320993363359\
62650211680750840568026513317361569146639755620608013038014070167275104584116\
9576419186084`120.2671516532669, 1/4, 11/100, 0.00434297812389564428180036421\
17560247156822147102011730699154822076908973968773750289818668439924683906985\
37221295507454719880126871984`120., 1.324554311417325810091907737291796919852\
83845482276902335364649664153643080632238912964489694132768939497918425337026\
206397182675850847`120.}, {23.23699179304051805378834648986079037414633938241\
13661888765945492708967986291753515928570541768754210253644939722622532141767\
24225773802`120.26712905045402, 1/4, 11/100, 0.004175393648596841574596175042\
51961535570354528502665111034456100313737970159332968674043031926475807522838\
8452304656915314928814517629`120., 1.3260180879532719894478266396060031176628\
27113349479482838380621034778556957137712740678662057968097514062457668002166\
807757534636152222`120.}, {23.23841475782600998428474497810540242729931540519\
62302609456806928615284640847350117193165521476707116705882862717734605871838\
7203236152`120.26710645158533, 1/4, 11/100, 0.0040004353378338066501033793376\
77086696734007929252514480759626125948028961919503812551484501035190610806291\
85664478528410203887103828`120., 1.327546832221311689082752901722067768791766\
07271771153790543437001904028070602475386501899342044302570706728327028769143\
0904677168303291`120.}, {23.2398377226115019147811434663500144804522914279810\
94333014766836452160129540294671845776050118466002315812078571284667960191019\
838949238`120.26708385665975, 1/4, 11/100, 0.00381707024960832826643063948269\
18759115051136503479432126233586032718300621647752838295096605670192133005240\
49993563729938790838241866`120., 1.329149650743368163522250552931036726760961\
42452248319289132395020244772488177286449509213491060490549381531475846326713\
8170789224896453`120.}, {23.2412606873969938452775419545946265336052674507659\
58405083852980042791794995854331972235548089261292961035870870795875333198167\
645536956`120.2670612656762, 1/4, 11/100, 0.003623999407025598169585724310999\
11156794180387217625610846350536517966844574466255042026151054731674976040792\
0096067824238775240892068`120., 1.3308379957280782786107267924537762860548480\
35636361123225370866334308434249606000947931661439222900121861654305161699214\
332835551087535`120.}, {23.24268365218248577577394044283923858675824347355082\
24771529391236334234604514139920986950460600565836062596631703070827062053154\
52124674`120.26703867863365, 1/4, 11/100, 0.003419550703852191070791068245825\
37187873153114363190404075455888512658753433941077848467533680859764955111712\
3189382923950017158982022`120., 1.3326266093967664871840014333903981125333838\
62256381441230812473910064863245585465533474411854427722550070769762144401917\
549183383808522`120.}, {23.24410661696797770627033893108385063991121949633568\
65492220252672240551259069736522251545440308518742514834554698182900792124632\
58712392`120.26701609553102, 1/4, 11/100, 0.003201509050486343748568208934170\
05890950092641224150839785629186408174689032176514065584660973573197741834980\
2871734678417260554289893`120., 1.3345350217210641647666494608356141962951692\
56937880960526875802991649446363480179175861202057976592543728419290177967155\
854847895586976`120.}, {23.24552958175346963676673741932846269306419551912055\
06212911114108146867913625333123516140420016471648967072477693294974522196110\
6530011`120.26699351636726, 1/4, 11/100, 0.0029668319377588542140502614813351\
49293739222467883427051034039645673619564929819361336236409696750586827064398\
708265613464124574488837`120., 1.33659005855066586662582095329315936856130118\
50847518549943865950794686375713528451710210268742030128530370088342511783079\
11185590895489`120.}}, {{6.00231546572346689188083938212688066919213898659766\
67957144065552050003892814041846587484748596130903980135485635102653472429804\
86471776`120.26815601680917, 1/4, 21/100, 0.006012896427886139978702861076732\
17070688872522221124706201711264506385311170174447240086073023589666871687057\
5249532707616190456246663`120., 1.3501120958341947014036282479723428014301068\
00160925779627472173758663240822401496274551669799263055542020014899601490367\
164908455851013`120.}, {6.002983787406552495602550690439998235483246780125161\
51394060813994810123912000882594213047886851025660675186752491627604942652907\
2065134`120.26811471772753, 1/4, 21/100, 0.0057824852251744600495300222283758\
97205725216359336948740711401476126567421358920475063491582183692657832464468\
774423764134909580410823`120., 1.35221677476911056030733906318327805458331547\
28715735595086104845873626692901390179950364826320854366689485703946623583586\
94355524102287`120.}, {6.0036521090896380993242619987531158017743545736526562\
32166809724691202088958613467225512482877407422815490186486322286751610077657\
658492`120.2680734317663, 1/4, 21/100, 0.005541805053019904339011147895282234\
30298880407109816040627322451154195390228421789756629071739290485564392904966\
461573461179374158476`120., 1.35441617894501359336358962747617564231092164374\
09602440079367894943609721040369541664188137376345573642461669062938195723852\
52925934568`120.}, {6.0043204307727237030459733070662333680654623671801509503\
93011309434302938797218108508894486886304589024228505447728297453793626243251\
85`120.26803215891901, 1/4, 21/100, 0.005289415823503069302486998638457475114\
94590315226230803469424133811572009499292472689799517567956302858418862697353\
2018365805809943936`120., 1.3567236056853221297922093865848513774806722252031\
66006131229524788251246552153105960936224328722106103956457252435617350326008\
051892951`120.}, {6.004988752455809306767684615379350934356570160707645668619\
21289417740378863582274979227649089520175523296682440913430815597717482884520\
9`120.26799089917925, 1/4, 21/100, 0.0050235064502693595473327614441101025977\
43947091858755490080110437211171863465188512838189472286557983829495445761464\
813400287510231821`120., 1.35915577867524479508522637096459235801103893623884\
24499521464760814127642222277653335053822250756247512995057726267124041092121\
67858265`120.}, {6.0056570741388949104893959236924685006476779542351403868454\
14478920504638474427391075658494904098921441705143370540318858160723414438567`\
120.2679496525406, 1/4, 21/100, 0.0047417454821084047702560762130587587650187\
40482503390801131491534462777155000693165168263235527035420836530738177729700\
068246467226866`120., 1.36173422755503562100326111777503550014371920191858353\
86733630955624549368302063627986401455677042180368634573262434795917026949005\
34157`120.}, {6.0063253958219805142111072320055860669387857477626351050716160\
63663605488313032032359040498912996087650443462331946329560344272000031925`12\
0.26790841899661, 1/4, 21/100, 0.00444104419872891447565473125251538013172702\
85649772422315108612770891890787532897744746259781714798625465356074295626296\
28930953058238`120., 1.364487476077251765736077420481277707465998459308702685\
50821518025849478315199897083558538253961750089243397565042264973715443825778\
1657`120.}, {6.00699371750506611793281854031870363322989354129012982329781764\
8406706338151636673642422502921893253859181781293352340262527820585625283`120\
.26786719854087, 1/4, 21/100, 0.004117159882819210875252948088269589212666638\
41554611557262341645303364461388571935700190595745180975430837605741112176399\
0522398995101`120., 1.3674547065346626101118918033695643434815674498125495990\
17943028215707287571931325057398482337533739340711079150739780630531122323217\
895`120.}}, {{2.4829384148570436506600771470263271629111664951772165450868663\
27772389517817036031004089909147826750083630641814709543635300027968811543`12\
0.26982637371795, 1/4, 31/100, 0.00971221397837866939083618667881526446323922\
33027670400750694124615368619041857399467808807748138145612758654228615118668\
90106297850375`120., 1.393841095742415374315946881504451773459552550102683485\
36771419988181335580485051283709397844610749573083795021988392349358076131212\
2765`120.}, {2.48359964902539099600962713392443519421283969083481226739435158\
8270882908432476228963030447965881128632932736483563023312400668411905047`120\
.26972679093346, 1/4, 31/100, 0.009345973942572208142498540728488197346643845\
79279368096002726929113009607131958286262308130963585581645232098638263076537\
7704251287785`120., 1.3974483790679755532714476366910577670430367529425664417\
81434675080223394894237439391312722540857387886450745108344704056802858409170\
626`120.}, {2.484260883193738341359177120822543225514512886492407989701836848\
769376299047916426921970986783935507182234831152416502989501308854998552`120.\
2696272839714, 1/4, 31/100, 0.00896294358485437420986963897142023411925853096\
13487135902808893704238644315318300094246772601002522448894468860970360034255\
29679650513`120., 1.401222667417553151856404323595502590744176790080589932813\
02802446126688660292993278282893750792491600315725361930318832687335188752642\
6`120.}, {2.48492211736208568670872710772065125681618608215000371200932210926\
7869689663356624880911525601989885731536925821269982666601949298092056`120.26\
952785274263, 1/4, 31/100, 0.008560760440452472461379395582323486649876989337\
54203725532605079105758096402115363317320415778796459342314605118111934461001\
264887769`120., 1.40518750270884002095017650901687092766021964921204175207787\
3210918519445229976878970025946113103574110833004610287588091098290683415389`\
120.}, {2.4855833515304330320582770946187592881178592778075994343168073697663\
63080278796822839852064420044264280839020490123462343702589741185561`120.2694\
2849715806, 1/4, 31/100, 0.00813645286231166598217749880953583440056970304818\
74724358738977121305013446405283907642476410835405773505174761926569706444428\
6669707`120., 1.4093724993516377704596678944676993585974036365487645847742659\
62863690593588282114322587273001138943151071629795444927280403540332557253`12\
0.}, {2.486244585698780377407827081516867319419532473465195156624292630264856\
470894237020798792603238098642830141115158976942020803230184279065`120.269329\
21712884, 1/4, 31/100, 0.0076861946604900560394806985216936006588395802342643\
79973877697025747155710765353579341438647079110186042899829807596092733751950\
218433`120., 1.41381579041012215209138401638383991356264378072979617561772376\
662899788386063895867828812973279941714889994097602498126379480178266497`120.}\
, {2.486905819867127722757377068414975350721205669122790878931777890763349861\
50967721875773314205615302137944320982783042169790387062737257`120.2692300125\
6624, 1/4, 31/100, 0.00720491591232278600035096557926231541841355929128665657\
18155444965423593404136715204291202844879922728214828183653162349463163328981\
94`120., 1.418567907805451249493829746154975837333890014760820342791782379695\
332619611482474612096975870125114362087757142877238433313628182549234`120.}, 
   {2.48756705403547506810692705531308338202287886478038660123926315126184325\
2125117416716673680874207399928745304496683901375004511070466074`120.26913088\
338162, 1/4, 31/100, 0.006685651156187674588556498847231909464964221360294635\
20364161047619628518085492408051854707049779898425318613143988644982335424976\
3005`120., 1.4236982809778671832738435161798018415582598241687785540275549716\
57571808358676267349237741957974006808022108488107393997865088437384948`120.}}\
, {{1.21260583967308751410752262935028124585988469758355250120660186582668106\
17486607871607790167403783812159483609853630073918784872740348`120.2722174226\
589, 1/4, 41/100, 0.017451370290499549654518089407775437942898029564391517432\
23217198813303529850247997797596767474252490239186223480067078444894778700253\
1`120., 1.4578503725744180000231216884546221966419018125418457314208915243611\
53830809211431131930813641203442557322949689281966044846361930356842`120.}, 
   {1.21352635302906354344675741702474268410073034681856823153174540361743087\
0799529377591625418392240574795930319124547399053913244497679715`120.27193037\
877109, 1/4, 41/100, 0.016816160607649026062863626185488168715892692603400046\
23682684734256057103531291559176630262096764492821065160190892446912025327640\
0546`120., 1.4648415982892689348073275807605084188872010660719654916125121324\
52985886409701118974178594574204168340359137252839412612760513608945213`120.}\
, {1.214446866385039572785992204699204122341575996053583961856888941408180679\
85039796802247182004410276837591227726373179071594800172132463`120.2716439591\
877, 1/4, 41/100, 0.016150112651778060292695721996223544131623947519013849499\
82612077061189984604385238180462598320348748336109253039227093343118135652564\
6`120., 1.4721729494944070743197045013158593019757705052155723173542913983056\
75646531797887970741652207984648733553827998767086225262320179288908`120.}, 
   {1.21536737974101560212522699237366556058242164528859969218203247919893048\
8901266558453318221695964961955894235402916182377982758944969544`120.27135816\
181215, 1/4, 41/100, 0.015448844588060478712911283825690976381610533280914942\
06706227244295612480648859302458857228417366224049055523275522158046346991739\
1772`120., 1.4798929082326891471242009236481238859319783967729624349214879547\
94786739034664793592953539731421176419313464890486136354459945990092724`120.}\
, {1.216287893096991631464461780048126998823267294523615422507176016989680297\
952135148884164623347827155535876193542100574040017516168614459`120.271072984\
5574, 1/4, 41/100, 0.01470684107072940575249467979835091428866331841518754471\
38180949709703382162630586612454248378520737311543335668060340773686315620394\
26`120., 1.488062501354498148950442165882685815996188181171469240196681217678\
056217863082432720941831556765613307439826662747547417053130363765578`120.}, 
   {1.21720840645296766080369656772258843706411294375863115283231955478043010\
7003003739315011024999689349115858151681284965702052273392259373`120.27078842\
534613, 1/4, 41/100, 0.013916996028485236895183621287812651367721918299310924\
12645246364411247669362246360978413611718259913994333182420431349075566197513\
5398`120., 1.4967603610232777556893525150007217891424323294534724884286077511\
23420056678402051086626235566161931162330078287380897792670676015749764`120.}\
, {1.218128919808943690142931355397049875304958592993646883157463092571179916\
053872329745857426651551542695840109820469357364087030615904288`120.270504482\
11041, 1/4, 41/100, 0.0130698872084270473124023941382916153093012459413726995\
25739408041477294098983278738532338356146026549911420385632563235641222189483\
246`120., 1.50609075426518268881962570861374460610296460991621476469201078756\
9079193500977871081949272193639013914376975422274639548348167412688819`120.}, 
   {1.21904943316491971948216614307151131354580424222866261348260663036192972\
5104740920176703828303413736275822067959653749026121787839549203`120.27022115\
279189, 1/4, 41/100, 0.012152560819992727180388600606635964976353811031838249\
10705867759795049426794654006018813721252169092560713212113523911823717416410\
4897`120., 1.5161970350572521086042118863541348529296991651738343762729260530\
78786776447719873650076539319454271747179670861837228375783023301364921`120.}}\
, {{0.62215119523886688758615738709057155106139003108009257871548172287137253\
1667834850330055634330795589900903721134270998375927027777644718`120.26732653\
106787, 1/4, 51/100, 0.033577449014551599866118808637418376405937069859181951\
38972583409577706238180897870280106763773670855690136253756258219256354166220\
4605`120., 1.5423674821655372548551886194524737392891376519212604879280764206\
45685571928515643848560266051663336345252861964025951054124079463539141`120.}\
, {0.623621707616674314708954417794418536819096703271813850645237525907204901\
013982176241450378408007796088956178519735372463518177881261475`120.266456264\
41143, 1/4, 51/100, 0.0324462590572038813118216522219417552722372611164834435\
47209361541825460231464869536820199185704607813669839046721279138312805863949\
055`120., 1.55694244802536131671692446116492413090818605733891596575806537776\
1000614522334737947272707841453076075866996540048102888692470687698253`120.}, 
   {0.62509221999448174183175144849826552257680337546353512257499332894303727\
0360129502152845122485220002277008635905199746551109327984878232`120.26559182\
04676, 1/4, 51/100, 0.0312538311671460374483487064787980236130686006835971408\
89871876980319015434579147187456009421099194327816549169410455308645540504068\
531`120., 1.57228097492366553572477890216556485062350091386146621446585523740\
423905787796955749473741217265040470498862966576030906434558117129518`120.}, 
   {0.62656273237228916895454847920211250833451004765525639450474913197886963\
9706276828064239866562432208465061093290664120638700478088494989`120.26473313\
929863, 1/4, 51/100, 0.029991231040588106120564465957257688475838339331410228\
61429104413071943103301290031752253824951535052659282636329192882059813501964\
0353`120., 1.5884947976103582723062640769721638210996589495474219130249479464\
47307128953431331260171965861783056919771007210878295699194796311419746`120.}\
, {0.628033244750096596077345509905959494092216719846977666434504935014702009\
052424153975634610639644414653113550676128494726291628192111747`120.263880161\
80829, 1/4, 51/100, 0.0286471877795538385217235373324151005043766686253548290\
97093956233161866238300371107793511906082391349609953221381524698975384707646\
547`120., 1.60572481196033694748043741917278168493208471666786728004513602635\
9079185450532532830560556956973696606735991233590227664436897693472334`120.}, 
   {0.62950375712790402320014254060980647984992339203869893836426073805053437\
8398571479887029354716856620841166008061592868813882778295728504`120.26303282\
972685, 1/4, 51/100, 0.027207146308155511839677900556361888500878978171690646\
73654335867185652451687581134394468326384147740734640424507419828197571319775\
6147`120., 1.6241528863596584123496031274653757584388539925756342647449961319\
8211975389891192551826018097518161789750187772544509333242925875353434`120.}, 
   {0.63097426950571145032293957131365346560763006423042021029401654108636674\
7744718805798424098794068827029218465447057242901473928399345261`120.26219108\
559638, 1/4, 51/100, 0.025651762090525274839502218080471368737977511976779350\
26449396810133103791062723025863883511428892235377738777623197295710216821271\
0405`120., 1.6440206192290382997363477849059104347489415163116917107584446068\
25147067293649150341973876002694181882234898285421914015829155445408754`120.}\
, {0.632444781883518877445736602017500451365336736422141482223772344122199117\
090866131709818842871281033217270922832521616989065078502962018`120.261354872\
7562, 1/4, 51/100, 0.02395437633885868739550750430477323395924028431153793219\
57120188619514870577726239837722755444038727603675654389405407151416310856363\
08`120., 1.665660791488797216953328676137445003763938522076643528891532015284\
937796485200675201956680449499528906821797947545181231122480558269288`120.}}}\
, {{{2959.4472427499061092184057802668806249884334851851492137916074758460966\
41082768227027156577114949555787148977297266025191614298182442992608`120.2056\
7700995677, 13/50, 1/100, 0.0034467829497096046010580615279037944466671389521\
47599386408935449514313168952316039789450361107797456505291262687314528164836\
397918916`120., 1.31169572045469930006843449102518128421595648118846220430688\
5524433267992509713226817224021489767853033790364070307041184649888228669641`\
120.}, {2959.5637401433626692557495767981691289359502072466980022548261191090\
50741761803220428105946155892795257238384237229108198425602914555942174`120.2\
0566665475354, 13/50, 1/100, 0.0033132754357787872351575999861538336201594116\
80259437682936926292223699036185601378834035917597886332954385613315747965971\
319927419694`120., 1.31281375166096364840885014533117114011547580960961698013\
21952450207730574489632360041694456658646807798501458419166245529042743130205\
17`120.}, {2959.6802375368192292930933733294576328834669293082467907180447623\
72004842440838213829055315196836034727327791177192191205236907646668891741`12\
0.20565630061239, 13/50, 1/100, 0.0031739352798569590381934096093180913940777\
45412665025642535523138505055535284128788877659723887358420201255955025924234\
212023101966075`120., 1.31398100690477468051717951275720887230985606554791560\
72302193232506318615133473309107855022671148984192890590822330149053491736582\
92574`120.}, {2959.7967349302757893304371698607461368309836513697955791812634\
05634958943119873207230004684237779274197417198117155274212048212378781841307`\
120.20564594753313, 13/50, 1/100, 0.00302794582459145346351629197705660788246\
09774287909190370427522781118874917044076762636540832244881873943222355697096\
27823892967511354`120., 1.315204381271228165503594115382596323798411889103750\
87735319606885498489850667392018746601948886348537949658628253114763532357665\
1883331`120.}, {2959.91323232373234936778096639203464077850037343134436764448\
20488979130437989082006309540532787225136675066050571183572188595171108947908\
74`120.20563559551559, 13/50, 1/100, 0.00287428010604777005357708582202104473\
46102301694621078904132189599453161743696052090463801436516561615577890544474\
65263463807090966892`120., 1.316492545631259847347561266696606066060380534622\
73122261847662095909080995629202110331403424172477203050208179905657361053069\
8603188338`120.}, {2960.02972971718890940512476292332314472601709549289315610\
77006921608671444779431940319034223196657531375960119970814402256708218430077\
4044`120.20562524455963, 13/50, 1/100, 0.002711616197344940086815550138673306\
33058097945790195928217493440025279745147406336227342248418627791478707289055\
7639225975731189282529`120., 1.3178566614896275758033611591310433916985491354\
52917443221198436398770423641848924542925547108375793603219907671831482502635\
01401882455`120.}, {2960.1462271106454694424685594546116486735338175544419445\
70919335423821245156978187432852791360608992607685418937044523232482126575120\
690007`120.20561489466506, 13/50, 1/100, 0.0025382029432689802295714086313186\
54129412185197472495570209288677544697383810375135566030191374175662589930523\
41390444513352339201698`120., 1.319311514745953793243545738127854080580703921\
15157179754426101725307014356871793987515751887815110911756391411445812847176\
1585242101965`120.}, {2960.26272450410202947981235598590015262105053961599073\
30341379786867753458360131808338021604015522320777748258770076062392934313072\
33639573`120.20560454583173, 13/50, 1/100, 0.00235163512285730168922047682629\
75331527869439825215793657529832286418277688907072622159492268127941492833035\
41237777967634658785588344`120., 1.320877414277110803445446257209624999742164\
77215532618056067941542714529534346258605781695044622307197343530555814520645\
4602373867714561`120.}}, {{23.93458105556812432168565179652488993826953538672\
77559351980219070037301587365243130684124688615888288835572585183115032343709\
53883859731`120.26594618723131, 13/50, 11/100, 0.0039379724426635165290764756\
04386707648019033707342992098998191421367522815124477539531445929998095165636\
94215237727214968970831183861`120., 1.320980069261736372391483573676171015212\
10263515498941432770090394091170262554874548129093165246868452489075291251171\
0484445586669387816`120.}, {23.9357861450764718336794200709242602600491555172\
14179000852407906586576298911168984506479635184975360231649530643809755124888\
824923426593`120.26592771608641, 13/50, 11/100, 0.003785738115231455579702070\
81087001208783642407250452790735868176387959465383734953692034182790080284017\
4171465305603973522742072349438`120., 1.3222758790976108969942780486285333006\
32631844117157325205097149257835619552157048716254355627263300483624766145081\
011821776276230707891`120.}, {23.93699123458481934567318834532363058182877564\
77006020665067939061694224390858136559445468015083618915797418027693080070154\
06695962993454`120.2659092475868, 13/50, 11/100, 0.00362682835641971012337083\
72188690595945485846134727729401421634490255336137368367833114309530510696594\
96636148355326208843683207810625`120., 1.323628984593815921200658444122085827\
85692198662544230825382007299568786193421728362604951559065478666296854992698\
0931573521600537957492`120.}, {23.9381963240931668576669566197230009036083957\
78187025132161179905752268579260458327382613967831748422927834074894806258905\
924567002560316`120.2658907817319, 13/50, 11/100, 0.0034603082750903769273638\
94043284143052873536695815314581990770013425716739546189380685535484279741128\
080459044109094452248238193272749`120., 1.32504741424468987504297055341694461\
43075775562265280583203080223437407285315505554408055409354545257920796828903\
36472554641029683852021`120.}, {23.939401413601514369660724894122371225388015\
90867344819781556590533511471943510299882068113415513495427592634702030451079\
6442438042127178`120.26587231852112, 13/50, 11/100, 0.00328500221178103769016\
26713885950951469613222562184518949997057000485027531650354728173242168618908\
4896241666734327133146998462993297`120., 1.3265412643938663280915111566318388\
93044159121410077100931686541086736160108632619170575057493663092924790713360\
618879001509424266213154`120.}, {23.94060650310986188165449316852174154716763\
60391598712634699519049179608596097476702587483004785214856240186191458027626\
8696030908169404`120.26585385795384, 13/50, 11/100, 0.00309939681788384495085\
62234334872437896155652170563507024149099175339365358556962566758961262826453\
66210819017535952307891970901232931`120., 1.328123531681355416291541462001077\
13197975799911828268389707360126316551665162610280595033790718004685749064240\
4457153162266439248799926`120.}, {23.9418115926182093936482614429211118689472\
56169646294329124337904500806999784392341696815466801908016972110891271301014\
577478180121260902`120.26583540002953, 13/50, 11/100, 0.002901487337969123978\
26019749069775545998578856503046589545699201732185962963188960536124077900163\
0549618163455651611589956973405902623`120., 1.3298114333279733737047210848445\
52208438916278712168717094786404916937726924297723124898229297465471147778376\
994292973508449571435519099`120.}, {23.94301668212655690564202971732048219072\
68763001327173947787239040836531399590370131348826331252945483202031633967992\
66467996051160827764`120.26581694474757, 13/50, 11/100, 0.0026885201967023422\
71826962309999358741057786627613724888222341153377282503214612014150752084368\
017803502163922724241120854771991398209`120., 1.33162861808302611946483432109\
22580807883836483203827812086979876324898438894406733970832799631754341482914\
9770712006399359331197448209`120.}}, 
  {{6.18843278978040997891870726768100175532667575736422493228818481454670295\
8640898332594240347080950964790783748894239957893202111491118123`120.26698851\
913737, 13/50, 21/100, 0.0055061125893971797741566022313498894766516617558945\
61545529866500664424819173334172685825637158902085989879960794086242672215165\
864698`120., 1.34655094885003633462015153528425235928520083165507060880148886\
6037628375034587742337800538467177920847582969061332737375614607986961251`120.\
}, {6.18900974082201189712039176091551571739360988336006521235848720879061721\
9015745845688363149303058576716212027109838628908015568149588639`120.26695413\
920692, 13/50, 21/100, 0.0052946140773156243051791903636259483144900235196692\
55756004470420567375188704033354634430601261983246303148537051166517971230353\
599939`120., 1.34843250772276941805224708254757868029653333877726192120451847\
4769734676047768898678610831843511890413948656792661172656230086713967023`120.\
}, {6.18958669186361381532207625415002967946054400935590549242878960303453147\
9390593358782485951525166188641640305325437299922829024808059155`120.26691976\
840642, 13/50, 21/100, 0.0050737308605034679677101630154713035042714828227309\
75166631040938515393040223178494492480396129340168102999490297613760936923074\
553814`120., 1.35039836219402570197314974422554105322118917925648382514730029\
4346768880218340641469472516067921782336090185324028180198575906646848925`120.\
}, {6.19016364290521573352376074738454364152747813535174577249909199727844573\
976544087187660875374727380056706858354103597093764248146652967`120.266885406\
73213, 13/50, 21/100, 0.00484214735903803906590083216611066728946345869961414\
58972628652003786289060944152936670857802647800760879450719546752669806912146\
15764`120., 1.352460339399999018543209442814563368217254367869901150161959285\
924206558880479439065183239726521283546682273576808743160904343590309003`120.}\
, {6.190740593946817651725445240619057603594412261347586052569394391522360000\
140288384970731555969381412492496861756634641952455938125000186`120.266851054\
18031, 13/50, 21/100, 0.00459820910380160744916525312017654153012662817335623\
00347472648060332191505085212438839262061858182192571426002607075055366875865\
92122`120., 1.354633313634243118813563155334701763015638311177923502372182703\
226798485483093498575454808561459077908043074689694407696222108128639023`120.}\
, {6.191317544988419569927129733853571565661346387343426332639696785766274260\
515135898064854358191489024417925139972233312967269394783470702`120.266816710\
74721, 13/50, 21/100, 0.00433978630331123948187630354422201364465083691255300\
65139288099423246657500432728130433090514117966864856719801769596067836154945\
77695`120., 1.356936433191592401497656551043664392092971371617599182714217025\
71546112400648659300846379170276119333490005335503719735721618992648076`120.}\
, {6.191894496030021488128814227088085527728280513339266612709999180010188520\
889983411158977160413596636343353418187831983982082851441941218`120.266782376\
42913, 13/50, 21/100, 0.00406405745434500364496573097984614946443846653184723\
11162419313489469411011259685421271266782186550664643860575693693785899710870\
05896`120., 1.359395066229670844648905491856998714291163456667198199996961431\
72667861981267207686529669729714417890774876232748178735831111724803731`120.}\
, {6.192471447071623406330498720322599489795214639335106892780301574254102781\
264830924253099962635704248268781696403430654996896308100411734`120.266748051\
22228, 13/50, 21/100, 0.00376714697212526055844079278119370837992488341256707\
85276728218193159688721167761788770430757816159596883758949158064823393611858\
20028`120., 1.362044059396237814666815343526647868708804665134529034900124450\
79219617752087846150652112401126777256639199623403691371024389487147767`120.}}\
, {{2.56409028121418384814338940915141248959889618084258309101280315650184192\
1069750625501280354019624762486037352896871748834531898078488474`120.26872064\
686809, 13/50, 31/100, 0.0090062815941036284812393347405496625959555996232400\
06012866636404580930408365673070851700275514249634370311542304119535913047973\
001435`120., 1.39040157925745957769826062918933630140592455490074481863592080\
1104989653650814988483085018942967822788562814759624886811732311558947056`120.\
}, {2.56467538655500667599235469662737072291405660379593126525930368801344830\
4052742338676398283706253978652777497625862626219049024421411943`120.26863578\
226322, 13/50, 31/100, 0.0086654302809471574773585464145687379340576603366099\
90403073187530525038345590393219999504596270971996481884643115626231148582307\
927163`120., 1.39366742663621207528436052531518080814974171791835612790798899\
1749800440911485525591864609514091218936557140194272037527312427059659902`120.\
}, {2.56526049189582950384131998410332895622921702674927943950580421952505468\
7035734051851516213392883194819517642354853503603566150764335412`120.26855097\
294018, 13/50, 31/100, 0.0083090505117311245758330718553368182778839458120636\
05333045670440491842047478716138245815276426560008609352883216543460977264038\
322731`120., 1.39708357033671962685678674052383257048877043137404497079089609\
5012900882373044313973475741865065549722603459625081193777117559484117806`120.\
}, {2.56584559723665233169028527157928718954437744970262761375230475103666107\
0018725765026634143079512410986257787083844380988083277107258881`120.26846621\
884339, 13/50, 31/100, 0.0079349590631712408225836251695246830856562196481862\
21416323025614089147053111860862839511247747168754489145837225454182612410016\
940199`120., 1.40067117641445943591542869495803979729816305392604653889633289\
7591681254594320255802645488236038174191490074958695577294237542022377687`120.\
}, {2.56643070257747515953925055905524542285953787265597578799880528254826745\
300171747820175207276614162715299793181283525837260040345018235`120.268381519\
91728, 13/50, 31/100, 0.00754040987526963672961558215823814352577416967637113\
35551771912894215161508830527328316149070606440610047397196598770377729220166\
3593`120., 1.4044568691952680498536850928036074331710471645429091099383812187\
33349915024299321689853599542602979564954339941023107775779617241624619`120.}\
, {2.567015807918297987388215846531203656174698295609323962245305814059873835\
984709191376870002452770843319738076541826135757117529793105819`120.268296876\
10645, 13/50, 31/100, 0.00712186738010130784272025565271133441515669741781021\
83005569737566094566062874808326147187147295685571637887394323858064715147221\
75758`120., 1.408474929766413087411308630366828319139451656456109907723707501\
158862828304390410074238487386008782338427281928327259691462754096486628`120.}\
, {2.567600913259120815237181134007161889489858718562672136491806345571480218\
967700904551987932139400059486478221270817013141634656136029288`120.268212287\
35541, 13/50, 31/100, 0.00667464696454867267065221345402278897676240330841075\
41318186698200838671104533408672512594594434770006846750504481546786551623832\
6914`120., 1.4127707832316909103410710922388299890707054612717511891490936970\
3838065827215688675319768364874323891267036214751252087496494967961809`120.}, 
   {2.56818601859994364308614642148312012280501914151602031073830687708308660\
1950692617727105861826029275653218365999807890526151782478952757`120.26812775\
360892, 13/50, 31/100, 0.0061923128382300088157410499278755314244209844001981\
03248201961525103204726031982173242364661436837978007853478466140050535443990\
092947`120., 1.41740683911803661847595653733063720719710766588567967066619382\
1112427634381880125172936805000427944236570704653873596848586321403542207`120.\
}}, {{1.255582598255923814031829342203460419229605936272337754366102572323364\
409646186689456661017493840743665393382469971602414565327076478529`120.271195\
60380791, 13/50, 41/100, 0.01638725737559298759644603244882015121731460794212\
90087582832189602933547057262560635025061775309585817879261528555566812469283\
49314614`120., 1.454832163282766535701335072694432119846419085775506462655589\
577953652501904417505646380536416766928154884173616272369088496788683833625`1\
20.}, {1.25641807123576422293270375494286205467609763553053319213434576063626\
6765704945137979998516729019829848654436481243864588722219251767484`120.27094\
523115989, 13/50, 41/100, 0.0157871425302795573346943678900150152316119776082\
60376130806354532148262092689123591030264860681065238978210615740354177692114\
341677536`120., 1.46124372687621111941762030853345888829160176329697169351876\
6606124959789537715956829973702559274598066324776493803618232239914314160536`\
120.}, {1.2572535442156046318335781676822636901225893347887286299025889489491\
69121763703586503336015964198916031915490492516126762879111427056438`120.2706\
9533523863, 13/50, 41/100, 0.015158170602111146306662360592193864944627028045\
80752846618740660281653504217195811966354303997756780900666573284623973710867\
5585473606`120., 1.4679647707079320158943205313680963162805005507187666056766\
09709413504387229475970078572013033686208353450976668133948727595144768542843`\
120.}, {1.2580890171954450407344525804216653255690810340469240676708321372620\
71477822462035026673515199378002215176544503788388937036003602345393`120.2704\
4591464261, 13/50, 41/100, 0.014496248376185739930426607959004128886046986044\
01705398134632429500092542787151204807050800753921729988856861104743221735443\
3878001679`120., 1.4750393234214912909540421078195222352629362761715142191912\
24291386085020811118330502015496634512404115695170980925659816980117106187901`\
120.}, {1.2589244901752854496353269931610669610155727333051195054390753255749\
73833881220483550011014434557088398437598515060651111192895777634348`120.2701\
969679759, 13/50, 41/100, 0.0137962244367548097884088006147231131977382674936\
54009924945202719237169726780681866100765796232339439062408882706404677615413\
205102997`120., 1.48252279953962875948198066317223722204575179339491055527189\
1603488425509902578014094309432908104664370201257570707181137103653697570059`\
120.}, {1.2597599631551258585362014059004685964620644325633149432073185138878\
76189939978932073348513669736174581698652526332913285349787952923303`120.2699\
4849384826, 13/50, 41/100, 0.013051462452229737438131793321123882302388271040\
04177002960664595864528095661363768419450081275640283741476105711814380951671\
6211467519`120., 1.4904865912474618410951211036791441608498573967609306122353\
43151576589579855567943096075870730598211892996860743445505320344079864406045`\
120.}, {1.2605954361349662674370758186398702319085561318215103809755617022007\
78545998737380596686012904915260764959706537605175459506680128212258`120.2697\
0049087497, 13/50, 41/100, 0.012253164153688761814198456181044973385522421248\
56290903060006092483791107078857736774564803940550903579202383073310352820199\
7834645159`120., 1.4990253538096008898629265846669392457614131943083137759561\
06659277849680752123299560024748474814096337381291590755542968228229314113782`\
120.}, {1.2614309091148066763379502313792718673550478310797058187438048905136\
80902057495829120023512140094346948220760548877437633663572303501213`120.2694\
5295767688, 13/50, 41/100, 0.011389235190979653473634784450745966207636559059\
37672321087415891849219985349421964271794090159481488807056900665010445169153\
9428789059`120., 1.5082692103101472688726302814334755842919074894496345967590\
06514398800357320988753571606480958729592925618628402388525907160826983684235`\
120.}}, {{0.64699891508438094132060158521432480632156753633259918797077448172\
6115330987995500379413183324236920413762977588554522854971617058175949`120.27\
045930438135, 13/50, 51/100, 0.0318693044968622406685435424002284108853283220\
87522007610622693317229798485957310206202816100769883616547820830143205378158\
195229986997`120., 1.54043725812945507501700637578666682890248706793788174980\
82277504434720379410855442720968711165769739002254767949337456470207845713745\
83`120.}, {0.6483659917287179882605151263871512032385310627026247068310080192\
27915534394864074937428370396313969520227721432988811779986426135621739`120.2\
6966880000388, 13/50, 51/100, 0.030783789126091200892745216167093510803541716\
31001397586834912679764096258939540757698241367166920600108585240995285272119\
4908240854904`120., 1.5539639635183747229727498074345537194952754169097428128\
76477464647349784893298471500611886546406108676582403664653606075493677613749\
207`120.}, {0.649733068373055035200428667559977600155494589072650225691241556\
729715737801732649495443557468391018626692465277423100705001235213067529`120.\
268883049381, 13/50, 51/100, 0.0296403665764983847360259191912875082269182818\
66346675391276110349611263894295630032678892521116649315459963876971411703025\
532821100822`120., 1.56819255433236265932478831247399230065594631115496204611\
48587288075103321017140038764741962090198612577264892061348078031859163276784\
65`120.}, {0.6511001450173920821403422087328039970724581154426757445514750942\
31515941208601224053458744540468067733157209121857389630016044290513319`120.2\
6810200848615, 13/50, 51/100, 0.028430619676847328153769431983776460584239011\
28709574186966764002866990013598423932756979618612623933665555105381906617383\
1675299671212`120., 1.5832253756148051199256944487807411230125214020576959559\
58277100902237605188828630336290050179219746120383116835260034186279569785140\
693`120.}, {0.652467221661729129080255749905630393989421641812701263411708631\
733316144615469798611473931612545116839621952966291678555030853367959109`120.\
26732563384948, 13/50, 51/100, 0.02714393365205913011460038381708080078939079\
52880709932300064844814448049748657080964050796116659686073640392675780169341\
61934207466594`120., 1.599191449027037986213639301295346475688581328287316115\
93949843992722250819570008333989553290555597312415686981328839301167384335800\
2465`120.}, {0.65383429830606617602016929107845679090638516818272678227194216\
9235116348022338373169489118684622165946086696810725967480045662445404899`120\
.26655388254878, 13/50, 51/100, 0.0257666056800343151223816676591767304213442\
44947870669171806379513823170310838853296251379652944912058695364112873718402\
810172306428985`120., 1.61625727122470840424902622451637298397260441481208541\
94055220468854609853180455001549121248516882058041361637185239544533853365034\
67543`120.}, {0.6552013749504032229600828322512831878233486945527523011321757\
06736916551429206947727504305756699215052551440655160256405060471522850689`12\
0.26578671220079, 13/50, 51/100, 0.024280430652282588672824192799814543522433\
19560944745220764751872643646704932365788243251693201071350665131139145342816\
3250978440756771`120., 1.6346439603374531612026042913296689958858609386804075\
29043602146647789029107499708347644696123929917457554985393629644309689824770\
735386`120.}, {0.656568451594740269899996373424109584740312220922777819992409\
244238716754836075522285519492828776264159016184499594545330075280600296479`1\
20.2650240809525, 13/50, 51/100, 0.022660329549839201938261297039499826385911\
35296396363968013872942970394579356723508686094180815949719367428942608535270\
2737693652233067`120., 1.6546560031611323086319620544965162714907339424619653\
07890719053613171286238669994543799190376176058955303946677289655403978927739\
387007`120.}}}, {{{3044.64355861194927112825174111138237783576611763433661303\
48050823977586050911706545099202242746711989885716894660631778361393893955897\
28028`120.20478892981048, 27/100, 1/100, 0.0030958922729138057856430215946983\
26968160609144263035234427378109086296040246481010059040623319175004134116034\
566970486613768486850673`120., 1.30794193216942412899781235659702966459421149\
72407207494318305322845720150036842597461352468264708571182739580541775983103\
86490835027078`120.}, {3044.7404317495358262900816478771378801004506818913410\
49068135527267441386157001644723639935059935700035378567201166314524285893919\
158152457`120.20478060515889, 27/100, 1/100, 0.002975795330140925528674784152\
75252600577988975027252922497791332859821969114360834136604861078369098554207\
4074910606985683742859433274`120., 1.3089227725228362382195967581955343966400\
22686241041512829792654935336430027808483100549444210193592615811088720761720\
072221610767694483`120.}, {3044.837304887122381451911554642893382365135246148\
34548510146597213712416722283263493735964584520020108218544493626945121243239\
8442726576886`120.20477228119657, 27/100, 1/100, 0.00285046668404274203525936\
48112853227036232369121577790001537892302032711407049882177895995212344555080\
49702395559927192156359031906562`120., 1.309946655130521104849564049195892864\
49107997026702287109735643692624485264204015455411416940296412378615653551196\
0163734369389896985128`120.}, {3044.93417802470893661374146140864888462981981\
04053499211347964170068069482886636251510793566304647021289923226713725879005\
78902966295001315`120.20476395792342, 27/100, 1/100, 0.0027191739373382857045\
60473400178569892219846399139465599040674949076200340454597127481789936776745\
191236572568796725470483560006539835`120., 1.31101960773557971571671363585555\
59489622624544352431758270276602261048117100131289139359726497280818614359659\
18668240029817621189053515`120.}, {3045.0310511622954917755713681744043868945\
04374662354357168126861876489729354494615364799067415729203175799200406475724\
588725407489863425744`120.20475563533935, 27/100, 1/100, 0.002580996092094533\
21892720168684828153392259307054204038273576948019248875369982400093479847511\
7141461463082024577482989597787605874047`120., 1.3121492104065154671667224791\
68969074512509921721789874415926605485864311322319508184145814070257552794722\
145611188078183050984711682149`120.}, {3045.127924299882046937401274940159889\
15918893891935879320145730674617251042032560557851877820099370422260607814157\
8861276871912013431850173`120.2047473134443, 27/100, 1/100, 0.002434747632071\
74922645429180510850690821536465043842078508191253658122947056489035507488924\
9690405531036195787467132306950930414188752`120., 1.3133452204162685314877798\
27477282295671236238045014785268630943857631067393097715190754452310506959446\
766222654092049320534403836403436`120.}, {3045.224797437468602099231181705915\
39142387350317636322923478775161585529148615659579223848898625820526941295587\
6681997965018416537000274602`120.20473899223813, 27/100, 1/100, 0.00227885811\
73823812908538451838574515764936723022815464659998995665664904212256782711299\
65301034479416474572526130345016576518365795739`120., 1.314620563306293799519\
54183641745041148806611137286761430721950918014604682771987567697238339734574\
812595789920906242808099677901377413`120.}, {3045.321670575055157261061088471\
67089368855806743336766526811819648553807255198758600595819977152270631621983\
3611785134653164921060568699032`120.20473067172078, 27/100, 1/100, 0.00211117\
05574481314393173823556923562452895826524475654854766908380406588380632076495\
98827711294431399208905990300715372149155421625272`120., 1.315992992502468462\
36650908640911607992838658101281929925200926390504225733231695556631078198305\
2298070295676841920150637819020035023841`120.}}, 
  {{24.6308431937572514717960156578744160812909779067959614834920659139806984\
83111284170637486667640214420022174939569537421047569324409822163`120.2647174\
0919722, 27/100, 11/100, 0.00355374404138685532110154996733436335719638065274\
44970998265019736883244437530698186195851040004977423685277233297064930751693\
20439061`120., 1.317216862606924619741535362932043093153055044012020532309314\
871168998952918835983351300716692062148519266169553397797696014269020191822`1\
20.}, {24.6318544890330466011356511895032778553555191429681713543855970303001\
12198235709623947719906705599323052989416484764249881687791908623585`120.2647\
0243936281, 27/100, 11/100, 0.00341613239406537220119399099327709747734436192\
12845648087571822051778561140818219030359222019225680410894736608624803057384\
74403325116`120., 1.318359021025320824971228124645896080963506335708500098429\
36674604086579993100332349921505435960197676864448416830648460947914155213653\
4`120.}, {24.6328657843088417304752867211321396294200603791403812252791281466\
19525913360135077257953145770984226083803893399991078715806259407425006`120.2\
6468747127349, 27/100, 11/100, 0.00327250565874319629331569145502612695452859\
20835053473281768718593948007958136446708008481089675170830843402186010788410\
49136123824059`120., 1.319551501763358084577356420414396898372848091076122127\
73524219126946928284083805092173153498468051183033773851353175664667671622897\
0602`120.}, {24.6338770795846368598149222527610014034846016153125910961726592\
62938939628484560530568186384836369129114618370315217907549924726906226428`12\
0.26467250492894, 27/100, 11/100, 0.00312202159385296353396703940455407850539\
36279741906174759730442366616494307609036574970171595999182373601775140465828\
23365610195056397`120., 1.320801354169870221839843581326449871485837704227066\
42063945354861507103919857813615496841965115394516070628597666880845683308685\
4296381`120.}, {24.6348883748604319891545577843898631775491428514848009670661\
9037925835334360898598387841962390175403214543284723044473638404319440502785`\
120.26465754032884, 27/100, 11/100, 0.002963621060444899595942388045301558765\
85194045284377115804262997660964473443991386483203059689334873230743474784129\
84843126175049459`120., 1.322117443133154163190298447423883172229803386667997\
41807307200903095381124629715958720863883195497721805299645001498342616799347\
3649124`120.}, {24.6358996701362271184941933160187249516136840876570108379597\
21495577767058733411437188652862967138935176247324145671565218161661903829271`\
120.26464257747288, 27/100, 11/100, 0.002795940712370316773691428844641431389\
79898228669465150268315836000642759843650304873973842679821205153082589506453\
4374783413691443293`120., 1.3235111799360663345716359557608981112116053767212\
96748746472084657559510263252447141637951866755255123287893268880167634731228\
10583745`120.}, {24.636910965412022247833828847647586725678225323829220708853\
25261189718077385783689049888610203252383820706180106089839405228012940263069\
3`120.26462761636077, 27/100, 11/100, 0.0026171745223750860765309144102384779\
29293494927931864847725364447934391788753615762373116232954329356680667894747\
048313696193673786354`120., 1.32499768140599017675049102942516306130951375632\
65092092654180730949946062623391795404530457905878048240554784828425600083157\
00002637173`120.}, {24.637922260687817377173464379276448499742766560001430579\
74678372821659448898226234380911934109790874123787627797612522288639859690143\
2114`120.26461265699216, 27/100, 11/100, 0.0024248418969791945217681405383057\
92081401257618976802682561633470884728558743051983513702204738069326537546467\
355145073430588006345791`120., 1.32659771101551044142323147315446373547812808\
65389093891286202154567949013040439980926888959975184905431850785294960711793\
65069171453242`120.}}, {{6.37372866720437123735846994172709555852650715107268\
78663279661818026465784116100002957625135098497382761474946101866074172013308\
16430319`120.2657983220752, 27/100, 21/100, 0.0050230608300308047227262393903\
96688435638944959996980009746686657386500222791364392546177151447742395805390\
965518151238337982801704641`120., 1.34279353483113041927250144610916851291344\
90774593681322000361840363348765528835125955392074491824084360150404051073769\
20167028577010959`120.}, {6.3742231613392324710548680654406706270130433008228\
59685545184795006565415427397116083812883557597816967096108758503617922623881\
951601976`120.26576988217035, 27/100, 21/100, 0.00482968986603523132037785497\
02583929535921453143841325437476205476391741101265892409486418850808408949922\
80437238090922886041388099598`120., 1.344470092072945709622763211206054246948\
19966469572429899097685986180968770654653785391173672377484427408330295437602\
8964196977732918389`120.}, {6.37471765547409370475126618915424569549957945057\
30315047624034082104842524431842318718632536053458956580447229068206284280464\
33086773632`120.26574144853959, 27/100, 21/100, 0.004627773528273281136537270\
09115319677687714214112420811723409302179445450947205112335822009600692193781\
2101696928574825724314926442`120., 1.3462214357131477124189952905116652565043\
26968409504540396094856217565432769188815561752097975897937683436269912599213\
528956814650528693`120.}, {6.375212149608954938447664312867820763986115600323\
20332397962202141440308945897134765991362365309397434899333705513763893346898\
4221945288`120.26571302118074, 27/100, 21/100, 0.0044161142962570891769721130\
72627379300647564861664983611001703930360850601600252217393729463876952117234\
391250072495346942889737121954`120., 1.34805805392291125926046188762594039546\
18099734231873857089319550688341314239577800470848669709186225603030297794978\
7292744383201282335`120.}, {6.37570664374381617214406243658139583247265175007\
33751431968406346183219264747584634479639937008420530399419512034546494388915\
35357116945`120.2656846000917, 27/100, 21/100, 0.0041932061979474005195195130\
18201586215419141009539804021195593224249562434318933143349735229945144903708\
071078981190788121471362051095`120., 1.34999313676789473255509389729970940894\
15976132906049783036084743822704478112641029578905261383131277189479449305962\
15375910750696278568`120.}, {6.3762011378786774058404605602949709009591878998\
23546962414059247822240763490545579236014363748590131730890565351771659944314\
086492288601`120.26565618527032, 27/100, 21/100, 0.00395711063500887530138120\
16883039788398301353541495760217536686177715860686423461883179653975602156576\
48882179549370813632738049504296`120., 1.352043663991854831940057801182350822\
77211721600295929141743566125600768549237630114785067798094178622854814379037\
1116397987851352207998`120.}, {6.37669563201353863953685868400854596944572404\
95737187816312778610261596005063326950240647337963382104218391795000886704497\
36637627460257`120.26562777671448, 27/100, 21/100, 0.003705259437370440545821\
12816563455806680290787515772636537570718051332873971063340226053766619453068\
497837450219095442138348285169627`120., 1.35423213030192080758420671947544238\
33661035088373180400418922594236571480451017820505345487012393091801184143701\
91074037982879866426454`120.}, {6.3771901261483998732332568077221210379322601\
99323890600848496474230078437522119810812115103844086289112787793648405680955\
159188762631914`120.26559937442204, 27/100, 21/100, 0.00343412505711984802571\
76586405722022267859095281816906535951032793629767999750850319666605492681937\
75651756854293153676292679481364532`120., 1.356589434580891914600402678339728\
97207315961565811422767642520005302736458718375230335635912406729498743356685\
6272220837186186112450264`120.}}, {{2.644827352759466917982362001236442294195\
97867216079720396192193468300087192261335658124752915812120783243741155369158\
7683119416405100114`120.26759341654794, 27/100, 31/100, 0.0083302529087238185\
04439110063209854701845464030159980254240780015683483332829829486456424226918\
736226832425554518888945726113935582837`120., 1.38675171885201530140737676785\
95029805621113723399793861207570891542185602698613561322291997561945979255204\
45312463113408542097702170916`120.}, {2.6453425430688457613904694271652618503\
68920701597265860367880731031580493602354592150530363978023436996649393684505\
206653432548452161344`120.26752137712023, 27/100, 31/100, 0.00801393067611143\
87520090745849924799724229247233709124736321274157453353728305647398037405316\
6817611745016874899950173415273456728057`120., 1.3897024253466339593625025138\
63579950227852683646611249836449144203861736510839773939775743210625934084840\
914355992172455033839344548861`120.}, {2.645857733378224604798576853094081406\
54186273103373451677383952738016011528209582771981319879792566616086137581531\
8825623745680499222574`120.26744937768768, 27/100, 31/100, 0.0076832817510510\
66645143473550796401844541644775328490712588046023462605959020697606965417915\
613067459244388188093406422329852564705175`120., 1.39278815725374225070739938\
24745697995847205364501654744799520938898484443306970744510901988459562366596\
41812091811949676011510629951533`120.}, {2.6463729236876034482066842790229009\
62714804760470203173179798323728739736961837063289096033617827895325073357946\
132444594058812546283804`120.267377418216, 27/100, 31/100, 0.0073362932574475\
00692725323401236129607129645930343491745702623675190700705445511691555447899\
269750696654711934608642719325202929426819`120., 1.39602791351337466675315928\
18634347309926297829511136913384499591363917812160798221294350253269324723671\
67259204238478951904372844935417`120.}, {2.6468881139969822916147917049517205\
18887746789906671829585757120077319358641578298858378868437730124489285340076\
946063564371944593345033`120.26730549867091, 27/100, 31/100, 0.00697043349923\
88209709080559288163201513322300015267356656484081390155835958348893607249889\
97016654344537767271175932256950351263158631`120., 1.399445591390277953660207\
09187004951668695772740343942783825559480405569020826182765503868673693428031\
2038051410536897339671323371225345`120.}, {2.64740330430636113502289913088054\
00750606888193431404859917159164258989803213195344276617032576323536534973222\
07759682534685076640406263`120.26723361901826, 27/100, 31/100, 0.006582443034\
14574211689688799464817942510488973511690279934624124234842775717132677768470\
4156785333605317631309595395890469733842568916`120., 1.4030719592351672140009\
06161435243549991681496059573347255135092759948976022190153869997747061663036\
89353948487574434767946794541326984`120.}, {2.6479184946157399784310065568093\
59631233630848779609142397674712774478602001060769996944538077534582817709304\
338573301504998208687467493`120.26716177922383, 27/100, 31/100, 0.00616800328\
87818874476523888529711168117882558216764270981736725137716275490984361061284\
08160526435205948716353133956784230783255992547`120., 1.406947785622298859165\
61751842616816600235441250188579347417466416516962543485415469265564563346855\
0739342799907651794318861147139747125`120.}, {2.64843368492511882183911398273\
81791874065728782160777988036335091230582236808020055662273728974368119819212\
86469386920475311340734528723`120.26708997925353, 27/100, 31/100, 0.005721181\
58463315512685671706487983717175631556579064163408998717190602137375873294544\
5725272640355001696644976771445793735122196989938`120., 1.4111290798780007212\
59046277482945714429114642921868968702947849042679751804641606533701392765864\
728373371177756679070649113582846825634`120.}}, 
  {{1.29830948596918412650263437842071401757453940006051312589635605746898002\
7828996221517972823775990983468085304423243268112261869356972793`120.27015461\
667654, 27/100, 41/100, 0.015365980433167865461120906654344681787444695138537\
42414806607038999748835256601623923537934852432409252453607566822415009806895\
7726893`120., 1.4515746747224264930959917030207750975805655141470591999078043\
46810039226118653116417815449404384340726655985039628398264269135374351091`12\
0.}, {1.299065554406569859623515509133117210536733556952303865150391842596303\
361729830113300746115917341059372259415850403702100365195760612922`120.269936\
59965424, 27/100, 41/100, 0.0148000966181882433092731107062334447364560576979\
02869285086435920311713432944227972903990876786943464430854366589990982704140\
778734475`120., 1.45744952139315504722399608796159696062171133535918842219967\
7356422547097262491002474165748865441557493705584953415774181829666966858667`\
120.}, {1.2998216228439555927443966398455204034989277138440946044044276277236\
26695630664005083519408058691135276433527277564136088468522164253051`120.2697\
1894545974, 27/100, 41/100, 0.01420724445185205219962288555031652756360249498\
90772052100999352637641528041811252020935654865183593373935278905242956685629\
92869665149`120., 1.463605826231646791116570128403833899212186718793605740827\
44485333299694238541418203000730827837274486438572257865600947397833240188846\
7`120.}, {1.30057769128134132586527777055792359646112187073588534365846341285\
095002953149789686629270020004121118060763870472457007657184856789318`120.269\
50165316077, 27/100, 41/100, 0.0135836046097812488569671900399602757012836788\
41749192174753431976867088638635039662022009477409311967407215912344427973070\
874298991362`120., 1.47008356065572702579782280362217115278101037498958768410\
64054793376424545446141131331523169160322651201377380368576289488748325460978\
54`120.}, {1.3013337597187270589861589012703267894233160276276760829124991979\
78273363432331788649065992341391287084781750131885004064675174971533309`120.2\
6928472182836, 27/100, 41/100, 0.01292437090533682474013710485718421830513551\
27968375992759578467734142689214160935166606437119149957944181934471976114216\
16541535618055`120., 1.476933027400928201470220130645879566427098396568406330\
26819236504541571515078356055123286062365369444623870111466874657048087170685\
4231`120.}, {1.30208982815611279210704003198272998238551018451946682216653498\
3105596697333165680431839284482741362988955861559045438052778501375173438`120\
.26906815053682, 27/100, 41/100, 0.012223352440974185196136827643491895256430\
33935631346550920456547929760201439093980064839819471040144821249002383456649\
9590997183151746`120., 1.4842190260310286676813139043147186747253902439531191\
67288925459654070029679988601656139600304479582449380942031241643911774917923\
826999`120.}, {1.302845896593498525227921162695133175347704341411257561420570\
768232920031233999572214612576624091438893129972986205872040881827778813567`1\
20.26885193836367, 27/100, 41/100, 0.0114723424192011474556130013752171789586\
26707015698582840150067286104518490086171847987028730135725003968652086748985\
311409117050457823`120., 1.49202746169517191430783379446058837207688764435899\
36243166632638932333580669193281949418951923893576919702592152804346533780633\
74425721`120.}, {1.3036019650308842583488022934075363683098984983030483006746\
06553360243365134833463997385868765441514797304084413366306028985154182453696`\
120.26863608438968, 27/100, 41/100, 0.010660060833447886353960055367103225687\
80230993697410871200979757677028402551469054230695219216046074370743273555450\
419566100990921595`120., 1.50047641575599658221052201943219591124542614406831\
06474678037505558982152357967656828797311455495676716713838097020363682769655\
64803975`120.}}, {{0.67169856016931880479969177602821032054183732631759175991\
72022377380602176906064856482756963848923949863970072084943359935259429917708\
72`120.26954947436829, 27/100, 51/100, 0.030232993912936173304939906013786005\
51610538565095561079043050668405092379203542809245926910137964166016722421025\
09862230937456817519`120., 1.538202886000700526290283329337715874957436555121\
16153966925463478271253567108844524114063770319174018248330506351953645597133\
1817983832`120.}, {0.67296749651432351568509801106744512050435693610877555712\
81959565971862690772552422336779060748883129910277127267433511281553405134615\
59`120.26884566416123, 27/100, 51/100, 0.029192719937481907825862688135805885\
98222952625149283133182190074000303572604673435922764422050004108049192569074\
4169481477138549081678`120., 1.5507569827591809718505775880675565382919319882\
89913297280231840412243754008842878274664539071766247207634697073969404367989\
274346438163`120.}, {0.674236432859328226570504246106679920466876545899959354\
33918967545631232046390399881908011576488423099565841824499236626278473803515\
2247`120.26814563546543, 27/100, 51/100, 0.0280977136466794659151616005721993\
67512471207843466269284715153040262956707619907773250636174574372115532064508\
273996553010082780860413`120., 1.56395655048691728846146873300026932356163479\
91797956405838568392570625246620932006124242542492242117219799358136658680490\
24559808968937`120.}, {0.6755053692043329374559104811459147204293961556911431\
51550183394315438371850552755404482325454880149000289123763241381397414135556\
842934`120.26744935698385, 27/100, 51/100, 0.02694004630332713108486636698839\
43035341042400006255194922842198468277594223614637922147117246062070022237957\
66329673474724562431690835`120., 1.577895397632610936079588315936519410500082\
09115020473344863481193031343164883722494606379340549552632201997422381462428\
9486197126867418`120.}, {0.67677430554933764834131671618514952039191576548232\
69487611771131745644232372015119898845351448760670049198292814903965320435330\
78533622`120.26675679777317, 27/100, 51/100, 0.025709722235124353592805424531\
85248292344375933677758115407620288697514849634370959881185791470616218333596\
3860950951026786122935363907`120., 1.5926917558718540556768082188893484771366\
58707808187290506389258548041924676187214864962443931335658248980999393291735\
180087930130946639`120.}, {0.678043241894342359226722951224384320354435375273\
51074597217083203369047462385026857528674483487198500955053479973941166667293\
060022431`120.26606792723864, 27/100, 51/100, 0.02439384198006578683984949750\
54992102307398088295640709517078783767247700423308704080024029295761469254712\
66458401365366141378879327224`120., 1.608498160810740641974277406457441948858\
43966736851815536917942189052818533091391740824919092557323129486379456530297\
9244470945128893328`120.}, {0.67931217823934707011212918626361912031695498506\
46945431831645508928165260104990251606889545248679030141812403179884268013023\
28121914997`120.26538271512914, 27/100, 51/100, 0.022975273383524485845215976\
68251724158540593237782280667546633324669128501763505669528626308969163270027\
2318890521002702753041524108472`120., 1.6255171394260989373927050710788706712\
81198854427250898632841865963948307853674012884903108234901516631260983643874\
783321551455839891433`120.}, {0.680581114584351780997535421302853920279474594\
85587834039415826975194257739714778174609116421486382101881194583623744193593\
1725643605685`120.26470113153226, 27/100, 51/100, 0.0214304234621213256039512\
69256139344263178560167365376394625864232439615564389983213793704272334773326\
213444726856970730677064649040115`120., 1.64402750788470490244536764651492552\
87729361015986074184320652395253164207771445432859693629591685588571068751109\
64844182512620552175242`120.}}}, 
 {{{3129.57999658877349108485041659619722357014251223834508675580621968546333\
3369810554936062562908814186912063272772736750252082799257595789017`120.20388\
224659096, 7/25, 1/100, 0.002765145335676671044490777110734162205388028287241\
27343966554889652061351661639553552888351346558809685751825649768639794636370\
9969159`120., 1.3040138793362576539496741959760046655072700430077581747453831\
59437484148029977126478551452967380958552672940670184058188294784860223973`12\
0.}, {3129.659686586899167378106280764663561209404396350439140630365805093053\
509939181955176449935539849939034145633023372475052064538268866020918`120.203\
87562130394, 7/25, 1/100, 0.0026577309167203716033792847978977495159309626552\
21478694749998836698959323355980277428786249509256655276410322993429028709061\
256928211`120., 1.30486986774476367283199980269436859819916082917080751063131\
5717048600593676147136009389125925649952543247186992820975632623982030320248`\
120.}, {3129.7393765850248436713621449331298988486662804625331945049253905006\
4368650855335541683730817088569115622799327400819985204627728013625282`120.20\
386899645537, 7/25, 1/100, 0.002545649631227073422994810399478197087098874655\
39790751840933313834137395819599668332937079082832553411083339764898193634374\
2364671209`120., 1.3057633039953053233034763131696049235297603238030902119787\
31465075447824092802486298154046075881395202113940086800124617380787100069225`\
120.}, {3129.8190665831505199646180091015962364879281645746272483794849759082\
33863077924755657224680801921443278310353524643924652028016291406484721`120.2\
0386237204518, 7/25, 1/100, 0.00242824824558292316683636961372489339977938826\
31786763729217889530522865353811877631840528679236711707547753514691949222239\
13724291196`120., 1.306699431310913895236984982343882047719090190898942752917\
46478844209540007222789109312508454096813425753061363720227548919118551752763\
6`120.}, {3129.89875658127619625787387327006257412719004868672130225404456131\
5824039647296155897612053432957195400392713775279649452009755302676716623`120\
.20385574807338, 7/25, 1/100, 0.002304705316438740623375887428875339409401640\
63732031713638289987841188756307141058088605406868770857861216417285570383808\
1746602621892`120., 1.3076848431419513922231612739552810809648942488883980875\
40153174903559025512529722138766739759575681672294748910166463178203006192687\
678`120.}, {3129.978446579401872551129737438528911766451932798815356128604146\
723414216216667556137999426063992947522475074025915374251991494313946948524`1\
20.2038491245399, 7/25, 1/100, 0.00217396348197156279368636352895341856036843\
79905583706983642336353380981340169917896687608129569544810174236777492900902\
28653455044215`120., 1.308728026681281770009862562674267973677361069939005889\
17962986482837932710548523259819593960869620997483030004184237489229195419898\
7336`120.}, {3130.05813657752754884438560160699524940571381691090941000316373\
2131004392786038956378386798695028699644557434276551099051973233325217180426`\
120.2038425014447, 7/25, 1/100, 0.0020346220761853013749399927879872124438874\
96733832143894063822885763802542411584747718027998476261878214202275137485364\
521810309983153`120., 1.30984022488103394233534309840483536878442059401648560\
80735851012991906659266446076682922666051786869534336929559790217478702868059\
51623`120.}, {3130.1378265756532251376414657754615870449757010230034638777233\
17538594569355410356618774171326064451766639794527186823851954972336487412328`\
120.20383587878771, 7/25, 1/100, 0.001884757304672143997710514981759468743178\
63797444036593900404772406168955455940034703292593755123161137829149918241941\
4225684729709803`120., 1.3110368799626635752123935482315888030374543140382114\
40471449832683563281245668643313126292973721668832456635918743118276490292568\
085496`120.}}, {{25.324851319345231799350450031617821380038975776074763480890\
33481783320000871676245882883232626092248848092272008932961879898119098331012\
4`120.26346523739304, 7/25, 11/100, 0.003190475945580843600134293010095154313\
47334769107208666281404342364725287451529019360441519819969294108183576780192\
4695459442805100903`120., 1.3132777890756183787840458642204041157907401425441\
06881906602436692796124147675238884121138023459869430708113702086482106810485\
817980504`120.}, {25.32569161080410703790450682038580445452491398546054724603\
52337719566015514063269149991499884074243467248519900876040901281507432183054\
31`120.263453215914, 7/25, 11/100, 0.0030667407969591057116889086701761266200\
93973140673402069454725178283667977323660341428095404644487913557681488563146\
974419266357964153`120., 1.31427972201559969959523266438656254818958670990385\
35901209664140417053022037955031409946267930382186369694088753881528292619807\
41650673`120.}, {25.326531902262982276458563609153787529010852194846331011180\
13272608000309409589137116946765055392620496878126008587856145732029545330073\
9`120.2634411955654, 7/25, 11/100, 0.0029376129403432864499642111852663647071\
04998321211823709945870871975336433866247682025900546099212656810601103302089\
520562978698463729`120., 1.31532565158563315662482489511115965778574326892678\
34254316286228392023668718981074970907936676611898855208592496828928460111706\
99291431`120.}, {25.327372193721857515012620397921770603496790404232114776325\
03168020340463678545582733978531270042806321271053008415303278648984768829604\
6`120.26342917634706, 7/25, 11/100, 0.002802337410591925471968325656865446465\
65327632680614952353557719325221005178179195089427375834695721788526758965276\
7672674313248170021`120., 1.3164217394842418923069931996054189305581019328922\
86940357906389309628326198299519053633480107937940936499860191751577223764047\
460844129`120.}, {25.32821248518073275356667718668975367798272861361789854146\
99306343268061794750202835101029748469299214566398000824275041156593999232913\
53`120.2634171582588, 7/25, 11/100, 0.002659964828760363229781069276131774015\
82821631866634856924680721219356833982998316736828894165579089305438503106904\
7992628992930044267`120., 1.3175757342499362743358470330259080908607007014087\
33585057837156899112923074033008964006786572009037487676699647958697980474757\
748539368`120.}, {25.32905277663960799212073397545773675246866682300368230661\
48295884502077221645847396804206369934317797005690700807019754448289521582866\
61`120.2634051413005, 7/25, 11/100, 0.002509273144180353772798972252287236220\
38983146402797425322734031544943127161199680881976106816966641723632183180386\
4581259559399982578`120., 1.3187976100368440320551029656780343248073542502254\
86314956034519719109387856343399817767638357493243275378206798399730238286553\
883857747`120.}, {25.32989306809848323067479076422571982695460503238946607175\
97285425736092648541491958507382991399336379444983400789764467739985043932819\
68`120.26339312547194, 7/25, 11/100, 0.00234864351736386018356383836263483284\
45576973064185384646781976525474892304779593115736384943826873174779251786824\
03318986212750682595`120., 1.320100579719893257447826622183928481727188979076\
28464429050570800566608088047945212672002130950540393014133843588292787909198\
1473862168`120.}, {25.3307333595573584692288475529937029014405432417752498369\
04627496697010807543713652021055961286435496188427610077250918103168056628277\
276`120.26338111077298, 7/25, 11/100, 0.0021758524772096817119851030135915693\
73753626015352366387465192448441939349031232515789187930381459806321586439229\
621042531547953552806`120., 1.32150279142194607620512659830101175735617947377\
42323094306038142971114472625191210743640292193933955118216893576358302887650\
18493882976`120.}}, {{6.55833440012526058082566360988257169301927444321172687\
02799424720762467527407777717921931590716318913851883539048689213909195039186\
62139`120.26458534031251, 7/25, 21/100, 0.00456376204373844385417786883584409\
36817178392652746967246422555218712171673783297043831681522175167545210549454\
00343941786601170782794`120., 1.338852772788295940077202290509637067693270466\
25522273255026254245448313273259106932433884635562275832006205599088695843407\
2155317043966`120.}, {6.55875492990808594001129634308126170946738425005937551\
17830712277290338099995914323979681812468160853873967275247547654365102307753\
49318`120.26456197789068, 7/25, 21/100, 0.00438771431791310022309530506036762\
21254737207421809041583330878547044387986505709082654348547634980292394395707\
51762430740512631229891`120., 1.340341232680429137518590496757832199870416939\
03719549931994163511370017882443452355030691424550681754676308605411605716413\
2104120138676`120.}, {6.55917545969091129919692907627995172591549405690702415\
32861999833818208672584050930037432034220002793896051011446406094821009576320\
36496`120.264538619721, 7/25, 21/100, 0.0042039161738715556117867084619102103\
41221237776968687203190020205519640115350089081554391471624422790538460690919\
785581478944596221896`120., 1.34189581717030817206664061491373449384860869441\
90209347027656296447719326078362730065792930700731859483864587255919029317026\
15887477901`120.}, {6.5595959894737366583825618094786417423636038637546727947\
89328739034607924517218753609518225597184473391813474764526453527691684488723\
675`120.26451526580223, 7/25, 21/100, 0.0040112818087829637727434041259263498\
81075638307817688105979051499995003601129722693957044994899702890887216091772\
39248679555955490667`120., 1.343525795976593040743945417847728698462824826199\
64069302435050463936330599938084811098890108965196003472911885937800073260790\
6634002538`120.}, {6.56001651925656201756819454267733175881171367060232143629\
24574946873949817760324142152932477723686673940218483844122975732824113454108\
53`120.26449191613322, 7/25, 21/100, 0.00380844576401800079720019342869221970\
84540594398696470282767956128632339282067244468495619575283730053813214409536\
49633489869871710817`120., 1.345242826600405250047687547917466483171371886605\
94459488078827825119015486464565992108052977904654711119295063919883253103647\
1567833137`120.}, {6.56043704903938737675382727587602177525982347744997007779\
55862503401820390348460748210682699475528613962302220042981416188731382020980\
32`120.26446857071274, 7/25, 21/100, 0.00359365034635952184919266010059033271\
65963128411469149255123632897761321526432656604995669601921930644971131916272\
70319667965598281075`120., 1.347061915608483749693717192526595675469812197572\
85257386942955432286973114527065848957435617525545378475996569429936617172450\
6233916167`120.}, {6.56085757882221273593946000907471179170793328429761871929\
87150059929690962936597354268432921227370553984385956241839856644638650587852\
1`120.26444522953959, 7/25, 21/100, 0.003364567075306413375317465738327776797\
49293739203817222240417067156903440313890840161755143780715025402317292085963\
0645855352618104361`120., 1.3490029432689304765695275296436235933612466617674\
33824985108721970379304268943639692373290793159736738747308630960407365853789\
014243096`120.}, {6.561278108605038095125092742273401808156043091145267360801\
84376164575615355247339603261831429792124940064696924406982971005459191547238\
9`120.26442189261265, 7/25, 21/100, 0.003117997679523374816463176372028082617\
37437665518957134440881497173650764057693703533271570448719104176190611246397\
291377932595684419`120., 1.35109321672854730985972608044148641805318051369288\
01024268364674688554893809795131548722424213800432829380336978888587729356181\
10626754`120.}}, {{2.72520544322636012320193109457662193890588860748621468524\
21596918437358574021388692125325955077172682743309570119921717620658224294651\
58`120.26644456367767, 7/25, 31/100, 0.00768364605803991058702776030299330425\
34572257385131320856660659334168743489091048544428757907939823296177586968412\
09897316641440519512`120., 1.382904840253886921156366436498138624683140049051\
76408027937501560792183939639760885459434557158821892829208826523899548962190\
0911161607`120.}, {2.72565666297221422712380769678646647855940855350374585814\
79222218158056066662432050636635577448230891104792600283783770329422142729610\
86`120.26638367934817, 7/25, 31/100, 0.00739097412414349340496855191437121370\
15558187182168836638250645939006852413998763935579589900795586135765180077385\
40651901050334493302`120., 1.385564715550315817184017891255599770417486278748\
19152047263740709229900870484661790412480890383652571279367682123040057986221\
5807830674`120.}, {2.72610788271806833104568429899631101821292849952127703105\
36847517878753559303475409147945199819289099466275630447645823038186061164570\
13`120.2663228237036, 7/25, 31/100, 0.007085119002883206709797519044634070286\
25344173011764539348896112440002360036236233053391758590346283149461116145722\
8259705353226754736`120., 1.3883456543104431688431626451612878436903620602012\
92782052886922958661007748042277492651195385165639562469878707320382641058932\
559519071`120.}, {2.726559102463922434967560901206155557866448445538808203959\
44728175994510519445187676592548221903473078277586606115078757469499795995294`\
120.26626199672307, 7/25, 31/100, 0.00676422960808290989741532792615313233177\
82797247729683961811162442293531778535691979534951197715585808174353549339793\
20971168400831035`120., 1.391264677668020671731440451227438604929255631757465\
63429369998591172323501262152732286954445055949279420238391899029541330068883\
7078019`120.}, {2.72701032220977653888943750341600009751996839155633937686520\
9811732014854458556212617056444456140551618924169077536992845571389803448867`\
120.26620119838576, 7/25, 31/100, 0.00642597781551603241622457905899109103253\
71911549993831383569951799144334002953011038192242850343964268782143736065108\
55861124766060636`120., 1.394343194300025744561161731811879360494238366200816\
21978710175728332006900843432620697294069729681441707175229779941078866539375\
0777307`120.}, {2.72746154195563064281131410562584463717348833757387054977097\
2341704084603722660548468187406693246372455072472093923198116447781646944794`\
120.26614042867082, 7/25, 31/100, 0.00606736637637158155909745781367094173500\
86532351221089386263557542270096109430977792817016495013561997237576329144772\
72073761011407843`120., 1.397608767322332177094485084576427547967060782593456\
08321936441412600454475516089923545183600136307097353601469046631625509282755\
1711165`120.}, {2.72791276170148474673319070783568917682700828359140172267673\
4871676154352986764884319318368930352193291220775110309403387324173490440721`\
120.26607968755751, 7/25, 31/100, 0.00568442424714099873817105709320769891887\
39281901023280125891169970650881157122601471690997199727260222591569060625364\
10299239452827925`120., 1.401097916838923666734231609894385794960089648944749\
55062132088254746070106719874094211826668987323266519391724970669220633187576\
6477831`120.}, {2.72836398144733885065506731004553371648052822960893289558249\
7401648224102250869220170449331167458014127369078126695608658200565333936649`\
120.26601897502498, 7/25, 31/100, 0.00527169636312154272080644061727354106415\
09986537052476242340501802971638006907631681829612427333284829266386441927322\
48303834419092698`120., 1.404860813431399108473088892910263858011485444531182\
71159559111356228183761318913516283037070784636519671920262212216041060825425\
1258791`120.}}, {{1.340813803510566492688755755241954526850272108557934161286\
98797705830832041649622400290920367958839305729888803239726519758531733226295\
2`120.26909420393545, 7/25, 41/100, 0.014385729496601000102035239239096095156\
93914757137156637128550692531424727802798136066909106861611585402915576725597\
8996870102766946282`120., 1.4480937956633244468029034210266225059809074284899\
71177128487940340799257498718316403674711440868230032769581371486627420012016\
079880478`120.}, {1.341495852319942312648107561651654582997393706339547342951\
29632624469057644983210154914530470439047413787438183399731490878158470584282\
2`120.26890474809578, 7/25, 41/100, 0.013853185346027528487099124699718498449\
88167797408581171659412284757986952362060695425561732672147299575950631304209\
5923222406811372078`120., 1.4534711879901511844096521719672559043103473408535\
61318873781263081447612862559888809337597533475434205588836893347461339755659\
09800356`120.}, {1.3421779011293181326074593680613546391445153041211605246156\
04675431072832483167979095381405729192555218449875635597364619977852079422691`\
120.268715567292, 7/25, 41/100, 0.0132954739989495932619392364840354909271250\
59529194156410725614414026765370706111399376326656864661909753514718683258399\
992810685054765`120., 1.45910437421427967631318742478177934986673250825844173\
78719641470008434807631872817319181383518257650849813432462013387315045220420\
99491`120.}, {1.3428599499386939525668111744710546952916369019027737062799130\
24617455088516503856641617506753994636299025369437197414331174119453002561`12\
0.2685266609077, 7/25, 41/100, 0.01270903624687059631736295425993115470886729\
39814629647260153404856376676507335455748730370964012890980958674879914103028\
74342224972438`120., 1.465029622496277392379748191398098849338884965908396315\
93098059312989018253547677866171907654289978960892028761820770483785814859731\
046`120.}, {1.343541998748069772526162980880754751438758499684386887944221373\
80383734454983973418785360777879671737960086323879746404237038682658243`120.2\
6833802832843, 7/25, 41/100, 0.0120893936636860486060265141287245156401366428\
09860303722510659331946444485432556695698364863555481283006200775955732943407\
373428349096`120., 1.47129257079790232178600471019628521192935046881579429592\
06993242127418885687526610927953729666623428962370119307484616873760693669839\
33`120.}, {1.3442240475574455924855147872904548075858800974660000696085297229\
902196005831756117340897088035987984601763570403975137535666542001623`120.268\
14966894155, 7/25, 41/100, 0.011430778108305603483577550253417865558365826177\
62801634673590832466684233859408579658218636734888513441047052933783486835407\
5033407078`120., 1.4779520039249826629792070471499915433747317694163114391050\
28872008751017025375798996626042395387415260106886567071645417054655333274917`\
120.}, {1.3449060963668214124448665937001548637330016952476132512728380721766\
01856616511489280325809828400879540751850841997563464762921573742169`120.2679\
6158213634, 7/25, 41/100, 0.0107255439555843297629863006646964729304009314348\
40005374817460104313021189846480606943597328985712503321160528128069578878712\
758060143`120., 1.48508584570101654339391627311886156912169588044896129033283\
2245186779859432840682432184501153480988501729144172081458482769768691974739`\
120.}, {1.3455881451761972324042184001098549198801232930292264329371464213629\
84112649847366826561910853202960621327344643597613175959188947322039`120.2677\
7376730392, 7/25, 41/100, 0.0099631835659326074088929792732413799622621688559\
95704562998963558525031144659791600658505651446035724593618650449987351391218\
03558779`120., 1.492801196284431607095842503723308661007459110811627219396931\
578950357254037419679646221421263364701080909941679521267633571249262881847`1\
20.}}, {{0.696262489674412218315239589256942178689539864931064764888626691806\
954513088684167104737309304740519775078645842573893048048966448377141`120.268\
62390925498, 7/25, 51/100, 0.028663450276156730242957081261054904813535133285\
40256638973688108539078092607596345786212985347884656569276687400463073977817\
3454126216`120., 1.5356877980545609533436395913354469392776414616099372158914\
73068297140525799475077723336105199081531085414611814835797435515546323201119`\
120.}, {0.6974383590037233786780542582082182783290473516954056335794500223092\
38946905097610800294574406055237695553685504233572164392775039697551`120.2679\
9744306923, 7/25, 51/100, 0.0276678952368032463105925104440062006342532997724\
67241574122455882342947541875744035832223325472846698233107402820855591880174\
558542021`120., 1.54733785866581055175515814382692650926420390763051475325573\
8165822819840654298204651776343987581359600834663280397049576571717436816178`\
120.}, {0.6986142283330345390408689271594943779685548384597465022702733528115\
23380721511054495851839507369955616028725165893251280736583631017962`120.2673\
7398357315, 7/25, 51/100, 0.0266206371393699989897851090614517619648411959766\
16414139698440370440515424969537445405870913499588587628208588968268737711834\
248019183`120., 1.55958166862822454309099311979009992019160488340271975996959\
5955483152371907052467093096955993844022298867738762287818227285147521791999`\
120.}, {0.6997900976623456994036835961107704776080623252240873709610966833138\
07814537924498191409104608684673536503764827552930397080392222338372`120.2667\
535085351, 7/25, 51/100, 0.02551420938257442437137755956062101671517323893036\
26654823866398555872085024197702107035844104429253195170895303187690002619476\
13091813`120., 1.572505254486438446494546162301011347807049969402503020592409\
784588026074757597154222915700493077202143432479552078696653092844603922176`1\
20.}, {0.70096596699165685976649826506204657724756981198842823965192001381609\
2248354337941886966369709999391456978804489212609513424200813658783`120.26613\
599594789, 7/25, 51/100, 0.02433920154943567301658149574382842857144705961022\
11398139863905036227800176060652877068697368537351760560266480987453502591051\
09353255`120., 1.586217016341723399371477666164991945108456221890973921407138\
694180834904728452795394402445143210442525899970711363762070858832571762972`1\
20.}, {0.70214183632096802012931293401332267688707729875276910834274334431837\
6682170751385582523634811314109377453844150872288629768009404979193`120.26552\
1424026, 7/25, 51/100, 0.0230834729359271870772514913777054921137458647728754\
34097567010897819473264720695344004401406906811975685007453921088838176434096\
189415`120., 1.60085677476016733738581742808792132165627990678272642889668061\
033631273201773591926957719381717234639642219120225631907556559695502533`120.}\
, {0.703317705650279180492127602964598776526584785517109977033566674820661115\
987164829278080899912628827297928883812531967746111817996299604`120.264909771\
20271, 7/25, 51/100, 0.021730903841393297009796417033983592479765528876407497\
60499792416391401188481214708640611973942250377510089450431281509972723103997\
4656`120., 1.6166101328498495407130579035546496156397263112604753444979272535\
02385785035314549301927630530078460455566125746819339085949505817431904`120.}\
, {0.704493574979590340854942271915874876166092272281450845724390005322945549\
803578272973638165013943545218403923474191646862455626587620014`120.264301016\
12719, 7/25, 51/100, 0.020259302206339052873766376479849022977096423249700590\
98824983716763890808515877445418681741420593741696926158054185275701357998353\
6835`120., 1.6337325496549247504534680723389405074069324532690438906815307792\
71758612752562808871265939460308855373230312987210966320836908584739684`120.}}\
}, {{{3214.314380272394682230589103769540538807710015763845130869222415035873\
098267735723812178783832588774210681037009191500379629060463873805064`120.202\
95695631513, 29/100, 1/100, 0.00245455980282795515257698251924569619318588800\
36291072482679674165636467492206384984970719499568204854565480290999580944421\
28579511914`120., 1.299924959692700970816847200273804426538965746929914760470\
09595348407856523974944021139051830062956650459168880564520682747264276122141\
5`120.}, {3214.37916143594478665173171402441544260948337954705588691107847382\
3315439203651134984326874755743805019413896247441534700770050377543108847`120\
.20295174225252, 29/100, 1/100, 0.0023590903583435879373050965800510352222694\
25415928848693237199199780064448721108190103458135470202704397406813789841200\
691217933412544`120., 1.30066765289707614009025761934485563363709991731633373\
75187105955480966235512095227193461580836170576394014264477409054328742611164\
50484`120.}, {3214.4439425994948910728743242792903464112567433302666429529345\
32610757780139566546156474965678898835828146755485691569021911040291212412629`\
120.20294652846263, 29/100, 1/100, 0.0022594830745471014895554479828208526670\
83481670121376115563068160512283656168241968867909805413141572322964881609368\
961933551743682221`120., 1.30144274395343910864707654263573927238283566899928\
55685831687365055432899214981890776860875013240100869780398874397744514957313\
51351896`120.}, {3214.5087237630449954940169345341652502130301071134773989947\
90591398200121075481957328623056602053866636879614723941603343052030204881716\
411`120.20294131494548, 29/100, 1/100, 0.002155158835396711814636839289349496\
65174841812754394778283473692061081870263398051353974832607362127253655154271\
8573250193691539878183`120., 1.3022547682302059268032635794183746132877885042\
35016547301672398454069041418487303642569448494346373280392700186425445557640\
332930585128`120.}, {3214.573504926595099915159544789040154014803470896688155\
03664665018564246201139736850077114752520889744561247396219163766419302011855\
1020194`120.20293610170106, 29/100, 1/100, 0.00204538940459471271855263516842\
21578722855206957564128190474910142234818146270923063400055221677953545663792\
04640511208107898299685856`120., 1.303109428993265096238021536583463501444182\
15256854519445801380656208088790875727139976603455962269998678954450153889955\
6264102709366676`120.}, {3214.63828609014520433630215504391505781657683467989\
89110785027089730848029473127796729192384483639282543453332004416719853340100\
32220323976`120.20293088872931, 29/100, 1/100, 0.0019292374015451887837260901\
39973264908070820383345059770873278149320521258453126954764038794835043411921\
225618345774698721581429337712`120., 1.30401406751913524272870453690187650963\
22443500447578126883531798482535867334687018871386126767048702945363687689359\
74144218362871775577`120.}, {3214.7030672536953087574447652987899616183501984\
63109667120358767760527143883228190845067329371518959063078192438691706306474\
999945889627758`120.20292567603025, 29/100, 1/100, 0.001805461103768608219018\
45269063213543527332158536689955514073882368314001759626553045837740235978624\
6240080825599011105690115399041242`120., 1.3049784086933865343355121486349551\
12252557318544029124719614454701008206867802521157882691438920704172378328637\
289633885540131028356137`120.}, {3214.767848417245413178587375553664865420123\
56224632042316221482654796948481914360201721542029467398987181105167694174062\
7615989859558931541`120.20292046360382, 29/100, 1/100, 0.00167235503282289260\
69600602276535196582780308711571195744100675263420313485374821049380615302925\
73799003583546813988920313892627669906`120., 1.306015809565444218324180899668\
27642718396608070229081788254331588272931704614196977914048703784725556132718\
7205806072593631365283559619`120.}}, 
  {{26.0170765664954859339888795019181706876380311278729960613039507197467314\
15645642564434586035243367302929610338666036425443709433530112402`120.2621895\
6804203, 29/100, 11/100, 0.00284829896208171475908826939857337505827478519988\
53008607573272662773711132601133809426939419260284604450318585071877727830786\
7866616`120., 1.3091749457710094460250668250008384539290556021346335829281454\
54632872100638691670504594706785828461408562258583789293176762905827328188`12\
0.}, {26.01776726784596928645462614039098607906906030946947689117516784545169\
1454092769409303564800783247457126903843823317206970562238652142679`120.26218\
00114931, 29/100, 11/100, 0.0027376786541336488030116484118238101666202072749\
83066250830044683376343502617092412483140184611008167192410092088522326768350\
362833504`120., 1.31004925678032822030066539724653947928179898757840680316870\
1550980085396588471128017316422227853526755736201998905581064130578500224456`\
120.}, {26.018457969196452638920372778863801470500089491065957721046384971156\
651492539896254172543566323127611324197348980597988497415043774172955`120.262\
17045566182, 29/100, 11/100, 0.0026222502046828892846416639407038625003874504\
22634228411879982267723186931557314649601247643190462448120180452354180676460\
238476520858`120., 1.31096183991587628232116068099184790408112095983095914627\
74933991203754038526885085787381550984822455850238932538300176044858865149770\
53`120.}, {26.019148670546935991386119417336616861931118672662438550917602096\
861611530987023099041522331863007765521490854137878770024267848896203231`120.\
2621609005481, 29/100, 11/100, 0.00250134058506294595767369312187466429206016\
54807527846166635058335048816424137694451105835846865844889193187676321920229\
6703781072789`120., 1.3119180540253699943185329374402358991552050792482489759\
54357408495729501913853246426351124749697168441739748039310806301303042673325\
292`120.}, {26.01983937189741934385186605580943225336214785425891938078881922\
2566571569434149943910501097402887919718784359295159551551120654018233508`120\
.26215134615185, 29/100, 11/100, 0.002374103458401753856206764718345575718853\
33466972941164933580859768682806957961157721141541550149966973714273971773970\
181123415339502`120., 1.31292463797126678955916715694452288751583897280955380\
43796831853011623368424030338387149323364257113881294958344672066622940974096\
60296`120.}, {26.020530073247902696317612694282247644793177035855400210660036\
348271531607881276788779479862942768073916077864452440333077973459140263784`1\
20.26214179247303, 29/100, 11/100, 0.0022394494184125069412112006886314676667\
00772998341169403110349193253450005923200452600530642407388555802453570290748\
180421610614688256`120., 1.31399026613851229103520846833556318694440859317319\
85400194389060013259522372452188137441270244724725258772163178156128278857972\
93314634`120.}, {26.021220774598386048783359332755063036224206217451881040531\
25347397649164632840363364845862848264822811337136960972111460482626426229406`\
120.26213223951154, 29/100, 11/100, 0.002095935348419218616615831411200661976\
12866804200204938151905816665313827812907184016006546081081538485021232031907\
3268488525104401048`120., 1.3151264294722453880661420558236738121042892174949\
80180713613151302555334184519742404608038005363475895797011683511453863230060\
821990028`120.}, {26.02191147594886940124910597122787842765523539904836187040\
24705996814516847755304785174373940225283823106648747670018961316790693843243\
37`120.26212268726727, 29/100, 11/100, 0.001941579145837732843957762660148511\
96405420392539284831056679522585504229113174380228205648129220545097035652356\
5407022026094744921852`120., 1.3163489108409604663369890843091879921891162718\
97939105124292376421969596594345700713058036740912248289263158995025959478594\
012579285833`120.}}, {{6.7423745455518860025740545332837526963156715375622873\
20620468358668018060030704291944052076076715184825448333871644640218523191304\
492236`120.26334947019639, 29/100, 21/100, 0.00412822387256518561134294798060\
80917538736543627103894157429417035717534244363695464731732687137222620751303\
11396437889835741783248506`120., 1.334740492332101940975177188569712136247148\
06276721040574335064488258882552142209467243829420817667576582691747883461509\
2529811341217255`120.}, {6.74272916378781544734417043471650243316636825620204\
36033990826672646022409967463465460086857105126741582797392599268044611862524\
01191965`120.26333042626821, 29/100, 21/100, 0.003968678429713717120188340110\
81311120937916252070780375230543952384574233293088371216746084716107152023509\
8947308200492157419172033044`120., 1.3360566581567999428317458097448117330260\
82522969684498477900643022949389957028689113464671318096815508691298385277101\
998086656491116475`120.}, {6.743083782023744892114286336149252170017064974841\
79988617769697586118642196278840114796529534431016349111114464820896870384931\
3497891694`120.26331138517799, 29/100, 21/100, 0.0038021336766414784570548817\
93648283890713741437701071196315733307288608078414280495885833857810642350931\
235716625030294073514553280013`120., 1.33743106891129606139704323921605133651\
87110787144741239098748810440934156821282878286436745277692192985702632045302\
614889768039013405`120.}, {6.743438400259674336884402237582001906867761693481\
55616895631128445777060292883045574992190497810765282394255003649113294651237\
4594591423`120.26329234692503, 29/100, 21/100, 0.0036276092844707729495350529\
40113665443165449418178205770476438884463128805414388435910829737950483743749\
098371710800565297519342269153`120., 1.33887188684319296844515948927833302308\
56288705825903449775558942334034772515595700171150299061794915642951170254050\
04829641417519354744`120.}, {6.7437930184956037816545181390147516437184584121\
21312451734925593054354783894872510351878514611905142156773955424773297189175\
435691291151`120.26327331150874, 29/100, 21/100, 0.00344387244945109068101797\
93325004067852815509409234626362842243217787301945886948665104553274535777789\
51039607021618440174272673942559`120., 1.340389376540884974517105209156384111\
68022156924065488164960594740384484050262099406192741515187858633924078807500\
5892942406666111729616`120.}, {6.74414763673153322642463404044750138056915513\
07610687345135399016509389648609145649538351242457026314896053608130554614318\
3849678799088`120.26325427892844, 29/100, 21/100, 0.0032493362588726370203458\
05384241841620007954079001099568522099384266858088373986563378017604243783009\
22868647218759948284735512448376`120., 1.341996751272990347497744890985810568\
74734093725801615108607438584288840138244274183771246925086038863934130639382\
0574818458100486329223`120.}, {6.74450225496746267119474994188025111741985184\
94008250172921542102475231458269566195557917338795001208224367662013376256745\
01557884690609`120.26323524918348, 29/100, 21/100, 0.003041898497821273358575\
60275872341046024846251703000638496813527200936491036199704886645909454128763\
126223452210918896103287122896173`120., 1.34371151530881161145249692414325385\
69142294249482996571176331551652724804374363475168094062712677492220270529046\
69225687440681360174555`120.}, {6.7448568732033921159648658433130008542705485\
68040581300070768518844107326792998674157748343513297610155268171589619789917\
164618981390338`120.26321622227321, 29/100, 21/100, 0.00281867171717974497403\
46165691286045938645577406788297076385421273791168909816176224567214919450722\
9475704202085043181677351963770479`120., 1.3455577117715385654024168011159685\
43958467120363954216245855099963921990128358460684434215659743054481876455667\
775393715289356864110365`120.}}, {{2.8052774288774666433925009113277807622969\
45038757593631142076970272485764945718455413689901662016720055536353772720572\
857252300026511437`120.26527396061502, 29/100, 31/100, 0.00706605266536392147\
92128450206210625131040344363958313062617251928612715908235986519858390817334\
45761775390290020005075282794122391127`120., 1.378872947217496052242538011412\
36535568250416377453514778905954216409168549996793101417511120557456385280949\
9418206031478803709148967023`120.}, {2.80567035614181685053508501329600767269\
39036800450705625213213380229038092773358991893788893250082726417532653836675\
78827616589592242191`120.26522275565277, 29/100, 31/100, 0.006796134845637090\
80770815227053564876848948161875233388452473696525959830416972873985756805703\
4476651745090582511476820648692528334974`120., 1.3812645381409347682244755794\
05615296073143133001567493648075167157431204098594291091429583324708327328578\
704944942548692533497993840399`120.}, {2.806063283406167057677669115264234583\
09086232133254749390056570577332185360895334296506787698799982522797017699461\
4584797980879157972945`120.26517157106478, 29/100, 31/100, 0.0065141207095137\
60437695997477315189159756461010958835350113686647461943413785579507634310947\
483715574472575588896224172548004992648539`120., 1.38376442669352300659201875\
21166750645904679939101415887686182177661375219582119793392991525681178621543\
78812190396455875660481834742822`120.}, {2.8064562106705172648202532172324614\
93487820962620024425279810073523739897940570786740756864650991377814187088605\
561590768345168723703699`120.26512040683855, 29/100, 31/100, 0.00621831269748\
46600384680952996945697690744334810925062883356582007418932509926214275896297\
91743811453073759621113393513390648648576447`120., 1.386387828569522583262049\
09911467257006139303967468007958139173257449882120304321251852392569848618712\
8337778385260492610887742591380742`120.}, {2.80684913793486747196283731920068\
84038847796039075013566590544412741579422721882305164458523139829304004040002\
16508596738709458289434453`120.26506926296155, 29/100, 31/100, 0.005906575840\
67681199559706370110255886526678789734818536873408112742935885966785785913939\
1283159404708818241086411440108218673695939711`120., 1.3891538809412723691506\
49203563865641956152675279712457955584254091456616931067262685824174914058283\
943754332017627266323855659829678901`120.}, {2.807242065199217679105421421168\
91531428173824519497828803829880902457598660380567429213483997697448298662091\
1827455602709073747855165207`120.2650181394213, 29/100, 31/100, 0.00557616164\
27292750656265560188452435695774435687814449349094801989399730798015835158341\
41752232392979245964605305110820313305220663652`120., 1.392087221547708167561\
79868456517837420851648267606136872477556703361045953678237718742748884792446\
6889594546758375389781648685711263617`120.}, {2.80763499246356788624800552313\
71422246786968864824552194175431767749940309354231180678238276399660355728378\
23438402608679438037420895961`120.26496703620532, 29/100, 31/100, 0.005223428\
74105092619196981899101353797063421877643780837153031493739830975265666910164\
6108721984964204090230861000899275553387155445516`120., 1.3952204933152733078\
63773892326611857062073766613363694559212816486020516394254397975314960058024\
092902006204534481709306722437414060078`120.}, {2.808027919727918093390589625\
10536913507565552776993215079678754452541207526704056184351281530295758815905\
4735049349614649802326986626715`120.26491595330116, 29/100, 31/100, 0.0048433\
75108688888085458583023093791643517003810924166621948076615511560776410560186\
1518340140620791846611267317750606420970165296401`120., 1.3985985388343048693\
62912683659696779388012744767118585383144744908639648212213546160642039712909\
935662869020538481806539408220387999784`120.}}, 
  {{1.38312143022764143981383672945621114277064118334876558088529061039042583\
3598436802179087925133870195806401589903975753308310797163133646`120.26801412\
778988, 29/100, 41/100, 0.013444958273797890108879154638257342973220366865361\
88092034327523404975960973150478530519237130493150794991547977224236505605851\
2411268`120., 1.4444035327038259763642608014145057300435840392692049496305346\
80888905506422078695790022030820333548455977186171667414436800286821109114`12\
0.}, {1.383734611238223906021153362887462838868844778591040366013513340540452\
627455779157030003120323435697561582183039659357576299934392356785`120.267849\
88422017, 29/100, 41/100, 0.0129448379174505650038401699952835085072179811583\
32966282394786238542879577586753080027615312750439640000356256564503148910793\
443745911`120., 1.44931951057616848723693573583614507293659332113732393967296\
7033323939501697831624183146768607697113788706934573133105530142850794755201`\
120.}, {1.3843477922488063722284699963187145349670483738333151511417360706904\
79421313121511880918315513001199316762776175342961844289071621579923`120.2676\
8584815856, 29/100, 41/100, 0.01242126822638887024211286287427838020505726438\
80112693256272923456558009989303944322036511369535113703401615674774612829963\
21385482351`120., 1.454467746791331648802700904513309016727233965513054958096\
05964871747607844279698361428474103061932009247043357602204776661007886702658\
3`120.}, {1.38496097325938883843578662974996623106525196907558993626995880084\
0506215170463866731833510702566701071943369311026566112278208850803062`120.26\
752201920036, 29/100, 41/100, 0.011870937161051244121408269883901975430163788\
13011455700646778208307346302948022610066986129236094048285104084148631096375\
544283155046`120., 1.45988112402458157937816097558024528020483575847300759021\
41350357982130089118011456532125195938686996108881081231956244572213991022788\
72`120.}, {1.3855741542699713046431032631812179271634555643178647213981815309\
905330090278062215827487058921322028271239624467101703802673460800262`120.267\
35839694197, 29/100, 41/100, 0.0112896776539857430190521299923850441650087335\
99804002199748842051278230279814515856629033255851374224688553076717687584724\
651295567818`120., 1.46560101659786420034351053772137053665394176507269068665\
90562270731756456653732879921607539726982487381981016027391269358604227119961\
83`120.}, {1.3861873352805537708504198966124696232616591595601395065264042611\
40559802885148576433663901081697704582304555582393774648256483309249339`120.2\
6719498098083, 29/100, 41/100, 0.01067212305004081704809378525054741414716255\
64135791855940555884286193710811729073791976378284763862978512511411554982864\
70108684005372`120., 1.471680712893318909819654507535153497801661990464677738\
89141477158369518893689446721970282873404869245596363428299910385483323545422\
8669`120.}, {1.38680051629113623705773653004372131935986275480241429165462699\
1290586596742490931284579096271263206337485148718077378916245620538472477`120\
.26703177091552, 29/100, 41/100, 0.010011160507376254669047705598770714074713\
37031634672977147970864942157300734063200067484955079332798034311934183327157\
8646499961975996`120., 1.4781908447052862310584904384734501712864093191523365\
16234476573104266881354370293211006412487961860120712790595166143583686596471\
877935`120.}, {1.387413697301718703265053163474973015458066350044689076782849\
721440613390599833286135494291460828708092665741853760983184234757767695615`1\
20.26686876634565, 29/100, 41/100, 0.0092970154650773854940499853563208754762\
09245175937697824611703066941037286797949780800596465329056092865178126727690\
080769574434571272`120., 1.48522848143407170769013906215564281003951250894528\
49292217945975719453195248006206003373034392789494553754890864694461237042421\
41449244`120.}}, {{0.72070258656726457884353731385160225135968770211539143310\
67154820487441240418977488260097709929113958722008452675222680376745658523817\
27`120.26768214729674, 29/100, 51/100, 0.027156314461750134871759628592683063\
58840508435662403810557421144685009782519153224511365671891471892952342103569\
6383134780486531375421`120., 1.5329123530944486468024049959359045227974823046\
88924797211878026764975727684410069937887631832560227498899178250903127131214\
743972289756`120.}, {0.721790257008326098712366354688601679924947519483531323\
04781887440174231679055441956275834967177965379541051110495370857928274159648\
612`120.26712480629729, 29/100, 51/100, 0.02620488017327767120763524117150982\
66190673423703438689535185056216377853054611539676341042997177844874340783281\
74483810531901700790266`120., 1.543720789901091930620352057956935120163329171\
56361600406274814054871492589124536474336494267797864508889689201806675184925\
3461948272606`120.}, {0.72287792744938761858119539552560110849020733685167121\
29889222667547405095392110902995069283506479117186201769423851491208909173405\
90512`120.2665698536057, 29/100, 51/100, 0.0252046356586335376568564093828478\
63496755230042135598514942531463696156623176666557454159649519483478541505886\
130364865317733968175866`120., 1.55507545825025982954182104665744079433612744\
31152640831399739855516077632852032775091684548874232191210477735535307521317\
71299874780176`120.}, {0.7239655978904491384500244363626005370554671542198111\
02930025659107738702287867761036255507029516169641829842779816589662499093084\
694905`120.26601727345314, 29/100, 51/100, 0.02414855225045873140384159628318\
37477262471304098935318044184159815522674900459737217496625668898697957002427\
11887202129517421156889912`120., 1.567055273524478466340057252089918334490526\
38107966201680208294137119431806652372109064564827193163626671727886875010485\
2840260002539239`120.}, {0.72505326833151065831885347719959996562072697158795\
09928711290514607368950365244317730040857083844275650395086172480302041072688\
28799298`120.26546705021296, 29/100, 51/100, 0.023027773702047038710062659014\
59557706636374619685775799005425239354020171386085237215363876008043691229316\
032159497777029289693736428`120., 1.57975965544285015136572754622995485113567\
89353990017539681997569583679435444202328169337055063356427571509237084946983\
14835287783070921`120.}, {0.7261409387725721781876825180365993941859867889560\
90882812232443813735087785181102509752664387252685488249174454679470745715444\
57290369`120.26491916839912, 29/100, 51/100, 0.021830877191096755734542108444\
98972493105989667134764678254726993938740159438272782131081276177412080829666\
7800640694003004004144014203`120., 1.5933168153393547603701304494100242718095\
81942827100830468976199488842399065126784132722242115335882071726274314510934\
598403543938937833`120.}, {0.727228609213633698056511558873598822751246606324\
23077275333583616673328053383777324650124306612094341145884029211091128732362\
0317008083`120.26437361266453, 29/100, 51/100, 0.0205427001423069049859581436\
70044259652585226120655965605225326926669666991108397890701133933654691132979\
237395906670134274715892521598`120., 1.60789691102927898710778035630412747551\
14846279558842955594305841164448069433838977476299565930608690991089145425753\
54797831291125220666`120.}, {0.7283162796546952179253405997105982513165064236\
92370662694439228519731473282494443983249821744989201334668506129542351828931\
796061112476`120.2638303677995, 29/100, 51/100, 0.019142373750467533502957886\
73775663554939180722205791939566777522118541063173651305823718260650902032502\
0195637684672690901085626231251`120., 1.6237340945236755023798296273298187638\
21889376849599161549677198412983988103219729880843409802684264341527359971688\
475849277208507256893`120.}}}, 
 {{{3298.90181626794758121162924961572826922962481186693935611675617621772273\
3884183632497134752409613705520874337979228599595993605531441909456`120.20201\
30251836, 3/10, 1/100, 0.0021642250502295232285567895614778601473904581274257\
25125663176508896268943449320371465452483048852925277143655007101124604471587\
547337`120., 1.29568662025285917918270116081056251547916396061518590716704516\
7476415736009469267876840528441584282337667576930188127384610491652224349`120.\
}, {3298.95379704769676433959231123963347829284656754554036432799873105428592\
6169597392395010665267438287452126895997333290436224405939405018871`120.20200\
897235102, 3/10, 1/100, 0.002079951749242440755426771679133865097841614809884\
54744017724032078881852417543676597352195741012045693360458030954709907792695\
6347184`120., 1.2963268814248801767777377287841502575711981681498142036555363\
85105313164542397381217369350785384365738397838262536479777632191545347012`12\
0.}, {3299.005777827445947467555372863538687356068323224141372539241285890849\
118455011152292886578125262869383379454015437981276455206347368128286`120.202\
00491968399, 3/10, 1/100, 0.0019920339656033031008319749303556350179710766324\
44241753219539980711142742336502382178908600289450330870715596316060574469210\
342123539`120., 1.29699499707856387162225331044040750452503336361960399801884\
9121032611759045557081941815648259734398056038033531738346377652096117012564`\
120.}, {3299.0577586071951305955184344874438964192900789027423807504838407274\
12310740424912190762490983087451314632012033542672116686006755331237701`120.2\
0200086718248, 3/10, 1/100, 0.00189996168197108689028660491919406186797935088\
81257699911592582884853650013612265928909333407947034573662406966877360095720\
36048816252`120., 1.297694865986652242076723231638313483791541970569774140173\
22096260057324586789936005428403736040390335461146198234855547252972816780447\
1`120.}, {3299.10973938694431372348149611134910548251183458134338896172639556\
3975503025838672088638403840912033245884570051647362956916807163294347116`120\
.20199681484648, 3/10, 1/100, 0.001803093556301582887562075007858607601282928\
58866150610984488344285897760853618572459832288860542039662498855669477964112\
6435888132668`120., 1.2984313908586089833107836581729033142464171491742055203\
40449075818231535556276900412609602646103499603323402751010410391187218429675\
698`120.}, {3299.161720166693496851444557735254314545733590259944397172968950\
400538695311252431986514316698736615177137128069752053797147607571257456531`1\
20.201992762676, 3/10, 1/100, 0.001700604061392216030227955187398581197205130\
41608684153756501035277608320533532811288469436936880324119160230343384232902\
872471108075`120., 1.29921088244922952580322784824844568163515074830209405106\
99803940286595429969844525390011688100049619677525235648396547798905796261038\
56`120.}, {3299.2137009464426799794076193591595236089553459385454053842115052\
37101887596666191884390229556561197108389686087856744637378407979220565946`12\
0.201988710671, 3/10, 1/100, 0.0015913996488455888089719430778013441999429401\
00342767900091734005692536509796087195004377075646399885167192159471061157064\
452006226707`120., 1.30004170047218792771950068085390334456673835087786737232\
88449721391387985678562941988208493438305946110493927440472990887308295181191\
13`120.}, {3299.2656817261918631073706809830647326721771016171464135954540600\
73665079882079951782266142414385779039642244105961435477609208387183675361`12\
0.20198465883148, 3/10, 1/100, 0.00147397836086473444818285565896285272111035\
25775079456165454336840599569159039835643517686088703469360971479674499815216\
82444931880314`120., 1.300935326849919083560595100234516056854426527871744342\
50897791364467306917445398324574833135124660729219840529276818563316474518110\
069`120.}}, {{26.707968676106020698811382349353827801321171635045944304119011\
775251767050912445662570664349379776639830540397187596896501758025016255117`1\
20.26089027595937, 3/10, 11/100, 0.002527290151724082173398065071383014206848\
50383730744279452096855056024867574685498463142485361281267601333100119267898\
4298316229705531`120., 1.3049196035710404727210070396361432385423402946002980\
36076923809899016471567980480814676346063196972165008593381111861753695590762\
983446`120.}, {26.70852975247500563440663367746974387794333680350112093544086\
0311124264210478375847296186935887403590567569540328184530062543168341782005`\
120.26088276350494, 3/10, 11/100, 0.00242901073711025392521269301923809411332\
10785544552300663123682116931943919507713996269814341021156853492870755011646\
13441168289295144`120., 1.305678130679868596770928633949567492039761583374163\
45743245559876267717540761249227352924744990949357709698128475023495343319107\
1220632`120.}, {26.7090908288439905700018850055856599545655019719562975667627\
08846996761370044306032021709522395030541304598683468772163623328311667308893`\
120.26087525149609, 3/10, 11/100, 0.00232647014115197721228372443797307444192\
82965524157052330788590959813603729840937735466169482777697726198467641205972\
00655656795416218`120., 1.306469764067853399848140085194023676970685323087164\
04080254591190889309179657654221756149658572209525917500254868581661151217572\
5075955`120.}, {26.7096519052129755055971363337015760311876671404114741980845\
5738286925852961023621674723210890265749204162782660935979718411345499283578`\
120.26086773993276, 3/10, 11/100, 0.00221907197092997993011476481202437110369\
25463625524404315599936445959618004538529815924070659520743481779697561701936\
35782524266464778`120., 1.307299138424059243090312907576317971714367931583930\
11805803409980290827363290949565570481335456009669999899804867919701820333957\
4502288`120.}, {26.7102129815819604411923876618174921078098323088666508294064\
05918741755689176166401472754695410284442778656969749947430744898598318362668`\
120.26086022881492, 3/10, 11/100, 0.00210606626371428539471369188210233841303\
01845667697367345409654768606611213910150186308724557901236499394956697425870\
87904709007040773`120., 1.308172081919160056951780134945229780085330879244542\
12815815074192828744719083204601327104556309319633114746222988914583535669869\
3224793`120.}, {26.7107740579509453767876389899334081844319974773218274607282\
54454614252848742096586198277281917911393515686112890535064305683741643889556`\
120.26085271814252, 3/10, 11/100, 0.00198648767173952664190883698323133593168\
24770643201820217314875248019091378172278316164878750036022462064122061200559\
23572969464275076`120., 1.309096096618389326543893994842848296547520884910019\
48121302778345432127909458852783749806392944931912155152506344550635883506999\
9528904`120.}, {26.7113351343199303123828903180493242610541626457770040920501\
02990486750008308026770923799868425538344252715256031122697866468884969416444`\
120.26084520791551, 3/10, 11/100, 0.00185905742377362878180438744800728461790\
17128180501701404345288296545949668891998528732773123383023165230738084340425\
36029657245880142`120., 1.310081120415876134685357695544513452470228261369162\
98563670315938964397874543733219709480400839624175308011551297124956167888929\
1134602`120.}, {26.7118962106889152479781416461652403376763278142321807233719\
51526359247167873956955649322454933165294989744399171710331427254028294943332`\
120.26083769813388, 3/10, 11/100, 0.00172201915379270020158192012660445802155\
57826199673889817914416527510698213056645031787956688732069131995898035827758\
79118700681035589`120., 1.311140802945824436406860977258554831393598997410598\
85935336534760023327026990266252703317720774858689291142202903424412479851347\
4020933`120.}}, {{6.925967874316404932277989997280608433156591040526987291295\
02524896440944126201162379560074961836669781646563268472710640344155718536589\
8`120.26209058993948, 3/10, 21/100, 0.003716435777316614013557235281787747824\
25128079905982851540213864021838706056159147150632602593956877134857735541444\
2411882178770118714`120., 1.3304676176371309107639129262586475701740389708045\
70514807588205487932211273911731052772600574155864994409077360226462239266217\
780797904`120.}, {6.926264176827791352885545828030432088468448274195079237510\
49999669729030258446969110150817833632628735176626170585425036869722328402165\
8`120.26207519791473, 3/10, 21/100, 0.003572557494460459023992814480684919405\
23328794571802129542571241342127179097263280706767392151544642814565022160054\
1676281646581631762`120., 1.3316262876815633740186914771523003745224889437841\
40129314858454212859639012529737086878765343752887836927256643260768108386014\
385400469`120.}, {6.926560479339177773493101658780255743780305507863171183725\
97474443017116390692775840741560705428587688706689072698139433395288938267741\
8`120.26205980775227, 3/10, 21/100, 0.003422387672222370416231099603333170090\
76204565649555621811169193826041217079016617003293378852852147665068375159798\
0120099882922298306`120., 1.3328360464373483545399784446913770991082501731670\
33400537352573396177843472265433524561969301063592571688147264459038836355908\
407138035`120.}, {6.926856781850564194100657489530079399092162741531263129941\
44949216305202522938582571332303577224546642236751974810853829920855548133317\
8`120.26204441945175, 3/10, 21/100, 0.003265045303817587015996356346095788710\
00928660770596687191348340892892618428215940512225603716732914679953753895766\
4783069230333490215`120., 1.3341040511267374891635827516709639952661856681320\
41253703794145545640425132978791708621560494448526473226261869227429602638170\
679227072`120.}, {6.927153084361950614708213320279903054404019975199355076156\
92423989593288655184389301923046449020505595766814876923568226446422157998893\
8`120.26202903301285, 3/10, 21/100, 0.003099422498817318956545990806173005468\
88832775181985419530308326652620164625090405631984965890735359100670228016457\
1813386810419693113`120., 1.3354393023225853283249913521820326907836149525986\
38110283341932198371129670687776003503859925823538824142092367817728884955303\
865303631`120.}, {6.927449386873337035315769151029726709715877208867447022372\
39898762881374787430196032513789320816464549296877779036282622971988767864469\
7`120.26201364843519, 3/10, 21/100, 0.002924093152891937715079355013650393434\
82056265819194350344879440014334256143854195036448362011154147317642781750290\
5192019261816415172`120., 1.3368533860039528549876095455309029589303658187042\
42933658235779183737166068605661919699013205847873111322957695609737137595164\
10019931`120.}, {6.9277456893847234559233249817795503650277344425355389685878\
73735361694609196760027631045321926124235028269406811489970194975553777300457`\
120.26199826571842, 3/10, 21/100, 0.00273716809727315770030105631735139908432\
45814838934368090277378949993036626264846648675668504792650221049159304350628\
05290549618870552`120., 1.338361650471926680633313593921047212436655346801299\
89653615383614291461712891737458905681172895022250191814823342127475715673620\
7746183`120.}, {6.92804199189610987653088081252937402033959167620363091480334\
8483094575470519218094936952750644083824563570035832617114160231219875956217`\
120.26198288486225, 3/10, 21/100, 0.00253605253516127308202598354985064428760\
90299901490015628608821362975857372796356117035766502833995786312624170066939\
84732795625147652`120., 1.339985177203560229855583236834489057625862425690888\
77918356728291888805732536962125472358373634126214075884427275899701774480265\
6972712`120.}}, {{2.885093660887206080505391714849410722664831466488678224357\
12010120620302733457971096388147862586401772426281261915946538312426684551165\
2`120.26408146987279, 3/10, 31/100, 0.006477122963612090176995720418540822042\
41022928157540588018739240691959960278463940423935648042707807296146719657037\
5580643639430814941`120., 1.3746669351557807037038492613752991224719337272587\
33373878235122271944548497070542847837935087043937219348924596857701356454077\
337239907`120.}, {2.885433708251754600390629768316178115726237861488742493138\
36305005789224948709641821919076120464276920727989944099483246416157246520611\
2`120.26403863910112, 3/10, 31/100, 0.006229047308469722995835673180355050722\
33320573288914822433172621785525326518632613269484377633360147954068606080911\
6962984880314057684`120., 1.3768112137454351596441273626127309482542961518514\
61402960477055415091531087187138544344881202269895000534259486411933684713909\
262710115`120.}, {2.885773755616303120275867821782945508787644256488806761919\
60599890958147163961312547450004378342152069029698626283019954519887808490057\
1`120.26399582264555, 3/10, 31/100, 0.005969907014538267176302523938437777758\
42573544981787832317373150622755411208474705688721244451546467256410847946031\
9725462746125199379`120., 1.3790521208006169250539923472215214580840048328405\
70360865156682682662369084118231780160005752714240145067053911376292800419372\
032745398`120.}, {2.886113802980851640161105875249712901849050651488871030700\
84894776127069379212983272980932636220027217331407308466556662623618370459503\
1`120.26395302049875, 3/10, 31/100, 0.005698150043792260658494356957150459705\
50557682839344574896611336875584845317495742575312035142172486780687427315157\
1863688009929022104`120., 1.3814032240840838306439275420777905917709882425880\
88202446656799422665865866138554921420916778761822579943339623939842585622615\
137642906`120.}, {2.886453850345400160046343928716480294910457046488935299482\
09189661295991594464653998511860894097902365633115990650093370727348932428949\
1`120.26391023265329, 3/10, 31/100, 0.005411824495580840245011440353466315461\
51934892187202890331810710814355609256083281859617508196299279100033254794213\
1474904028578500231`120., 1.3838815875935623622304195901411228380956041938801\
45644592102267981258571158978093851897384692917679489848206211634307617237529\
578734218`120.}, {2.886793897709948679931581982183247687971863441488999568263\
33484546464913809716324724042789151975777513934824672833630078831079494398395\
1`120.2638674591018, 3/10, 31/100, 0.0051084176151871880194476195167531750612\
25042871283483055561152106497774720718542852922090316355071091179356654134156\
291188159862113551`120., 1.38650917932171286609033980521734209356589219757989\
68267516087789010338745159606245573726563021386836311034034114083079614090605\
37407156`120.}, {2.8871339450744971998168200356500150810332698364890638370445\
77794316338360249679954495737174098536526622365333550171667869348100563678411`\
120.26382469983695, 3/10, 31/100, 0.00478460045026329902291705778965522198276\
40728110494525945830302969705204438345843837753074786769686734491443653660729\
78434518920781116`120., 1.389315104099104414938457027246874253274899155932075\
13123462175605268045274995480675891840312601719902240096397808305227399799850\
2986195`120.}, {2.88747399243904571970205808911678247409467623148912810582582\
0743168027582402196661751046456677315278105382420372007034950385406183372871`\
120.26378195485134, 3/10, 31/100, 0.00443580024146387129839317204664240255437\
47484936569541368166150227671411934557147972360074226362857429566800143875227\
24186223520933388`120., 1.392339342873886599743253157256768217461677072978210\
20156960098443005803755411567482932978060393235333482363001239354790618415491\
2121297`120.}}, {{1.425257010359244141333910103212885751282990181341921526048\
61114626663930591474253820654525522711815064070007262971073605450996438503426`\
120.26691416353128, 3/10, 41/100, 0.01254234224841523215687795560094889415949\
69003913122830346234834359548714283678954800294642191536285644207789155325730\
40977861757834458`120., 1.440516306072552813781799170287975190358606590638987\
29583714409074962400114769518394161341995512510981913373307939762235671248021\
1319756`120.}, {1.42580625661080231142528540837340347449334486298067806507021\
469184141763781689738342433157681470590920171751343613961157532891019185315`1\
20.26677216689905, 3/10, 41/100, 0.012073707775119165418790781619183817014573\
99756225583648722909859577968354993919941352770265313685663293806575321031795\
1069150143445302`120., 1.4450040737672248670941314580196510194665686795781096\
60785019954607175605347917294341589010510514999981645541008649891567070211370\
511702`120.}, {1.426355502862360481516660713533921197703699544619434604091818\
23741619596971905222864211789840229366776273495424256848709614785599867204`12\
0.26663032598236, 3/10, 41/100, 0.0115832623047723626529437866673527642419604\
34484748339164644631042742678298826946343568297221421412989714228642508574629\
742653418190005`120., 1.44970249408664887307125372080711753341096450868262367\
99895318511261717414098885114980293367433775205540851038393017436158453548563\
63706`120.}, {1.4269047491139186516080360186944389209140542262581911431134217\
8299097430162120707385990421998988142632375239504899736261696680180549093`120\
.26648864051766, 3/10, 41/100, 0.01106792874005559639897671236940638133724090\
65632602449985787283689958259952868661891530135075437878029074579872298818085\
2571642746318`120., 1.4546413507631963417376950643077204592142852979789822482\
34879203644675589054191268532821068789049281025088187808248952521158142164296\
266`120.}, {1.427453995365476821699411323854956644124408907896947682135025328\
565752633523361919077690541577469184884769835855426238137785747612309819`120.\
26634711024205, 3/10, 41/100, 0.010523835897193756559014940832415993123346582\
97785797460572195325736264249331796861983612703773336926618014382663070783747\
9808522119909`120., 1.4598581160511214590698704004203031895434235828985752767\
74640647583933468954735688366100800504045060938763112214176762772113859000167\
53`120.}, {1.4280032416170349917907866290154743673347635895357042211566288741\
40530965425516764295476863165056943445787276661855113658604693419128709`120.2\
6620573489313, 3/10, 41/100, 0.0099459985573948914843830542792928268176757972\
05388931070933119235820356084237173011098367700639785412392114819552212711708\
566418242448`120., 1.46540104894007278590592568390084242536437428082282256211\
78380704420048402632083330177506674276881744469972530810076084469380951606697\
39`120.}, {1.4285524878685931618821619341759920905451182711744607601782324197\
15309297327671609513263184752644702006804717468283989179423639225947599`120.2\
6606451420922, 3/10, 41/100, 0.0093278099280680643412017139490637612432198491\
22133362834595158256506294662531341116724496326878409054206532526500322118787\
935582393952`120., 1.47133411002235414107285593883773836543022878193209043245\
65758570410790207242570360403913327098443349558886725413930076106333854993900\
16`120.}, {1.4291017341201513319735372393365098137554729528132172991998359652\
90087629229826454731049506340232460567822158274712864700242585032766489`120.2\
6592344792918, 3/10, 41/100, 0.0086601915646213017507468005473612437592210543\
62806089491889530006645672111584157125431699084783876925858941044825833909317\
91170803249`120., 1.477745193634595842124600439838198024984822025473070244571\
17333676072283795118153693917770749781527456892667000885646681800609782077761\
9`120.}}, {{0.745030295256312932090161155681344492792976657971483574502867844\
903767230790578637546072769788519823138052170330607499146374291539627853`120.\
2667237844495, 3/10, 51/100, 0.0257078211760912673318359398395161052657196100\
41365048439828850721552426648580294004740871198308856915154902294870518953701\
574179620373`120., 1.52989431840002479617808371921652742501263043137313006021\
30888648390352255125617092451766714546847008878721274992708386382157171074330\
32`120.}, {0.7460344451631358032653417446743714690681972321817459045845639821\
74001510148215201349676316211834446602586290534225242114859585882328277`120.2\
662283118746, 3/10, 51/100, 0.02479984466718375899721394920074977278896322602\
99705232097978633483556561494694211371652304844949939707846930292325252823528\
57667458137`120., 1.539918155850023106052775898239910306013457933979743605383\
3841157970242348040273434827191512559689764506465687018089992823485844975234`\
120.}, {0.7470385950699586744405223336673984453434178063920082346662601194442\
357895058517651532798626351490700671204107378429850833448802250287`120.265734\
73365337, 3/10, 51/100, 0.023845822544282077168851121759935022730854845606529\
93693871679592975597859263196493515032775675039554280227463805874589330796006\
0758541`120., 1.5504444879675289745291746668351996394705530170731102859355062\
50824043424856110365215518150289643447973521535969015154368160439252952711`12\
0.}, {0.748042744976781545615702922660425421618638380602270564747956256714470\
068863488328956883409058463693531654530941460728051830174567729124`120.265243\
03862554, 3/10, 51/100, 0.022839141708388318385015299569128998599489037147030\
51557676046039435808023991690438338185470845761523147956143832356786901724096\
332581`120., 1.56154571772198465538012620725442527754339519565915318569587170\
6591095281144666425309645959104763787400093184019207966776036035417719646`120.\
}, {0.74904689488360441679088351165345239789385895481253289482965239398470434\
8221124892760486955481778316996188651145078471020315468910429547`120.26475321\
572057, 3/10, 51/100, 0.02177147141174101588182817597940581275718547728109445\
35682291351675420175283547013028014440473921559688762987836180355190670430209\
7375`120., 1.5733130437709283931708524105806458360790513524147958573370117875\
98053531794559539116751186125766419141938371375737040354705290960715773`120.}\
, {0.750051044790427287966064100646479374169079529022795224911348531254938627\
578761456564090501905092940460722771348696213988800763253129971`120.264265253\
95692, 3/10, 51/100, 0.020632069084416525967746682340227450641050294458190300\
30144677627181342415526594566385957816714278228656561437717042142025968706065\
1805`120., 1.5858640539958476663346319260903618792613905149993082465737322607\
16889167631510636160711260473807842636738473792415554287207567597268969`120.}\
, {0.751055194697250159141244689639506350444300103233057554993044668525172906\
936398020367694048328407563925256891552313956957286057595830394`120.263779142\
44097, 3/10, 51/100, 0.019406678442436805322329448414953539282009846918033707\
88707776088252077297212812653818985052842366389886954768937974842220599946831\
2079`120., 1.5993547780843588481124086085962851771821906812686968365320693642\
48734819356528296095870369511125965767820539849910368380749855170141376`120.}\
, {0.752059344604073030316425278632533326719520677443319885074740805795407186\
294034584171297594751722187389791011755931699925771351938530818`120.263294870\
36624, 3/10, 51/100, 0.018075682716382318106464639725003499293712748096403803\
11275122331296959654444505375895373057265280989784310725182389295674156449425\
2671`120., 1.6139998859985627286116716298215256509460308460810615131992111093\
34756359491904067973254409427556397862621820275904402095829660273793057`120.}}\
}}


==> anc/Complete_Publication_Data/EOM_Scalar_Super_Poincare_v1.dat <==
(((((a*n*rh^2*(l3^2 + rh^2*x1^2))/(rh^2 + a^2*x1^2) + 
       (a^3*n*x1^2*(l3^2 + rh^2*x1^2)*z^2)/(rh^2 + a^2*x1^2) - 
       a*n*(rh^2*x1^2 + l3^2*z^2))^2 - 
     (-2*a^2*l3^2*m^2*rh^4*x1^4*\[CapitalDelta]^2 + a^4*m^2*rh^4*x1^8*
        \[CapitalDelta]^2 + l3^4*rh^2*(n^2*z^2 - 
         (2*a^2*n^2*x1^2*(l3^2 + rh^2*x1^2)*z^2)/(l3^2*(rh^2 + a^2*x1^2)) + 
         (a^4*n^2*x1^4*(l3^2 + rh^2*x1^2)^2*z^2)/(l3^4*(rh^2 + a^2*x1^2)^2) + 
         m^2*rh^2*\[CapitalDelta]^2))*H[z])*\[Psi][z])/
   ((l3^2 - a^2*x1^4)^2*\[CapitalDelta]^2*H[z]) + 
  rh^2*z^4*Derivative[1][H][z]*Derivative[1][\[Psi]][z] + 
  rh^2*z^3*H[z]*(Derivative[1][\[Psi]][z] + z*Derivative[2][\[Psi]][z]))/rh^4


==> anc/Complete_Publication_Data/Radiance_cone.dat <==
{{0.3150319728631978035843806618355235770168048241080644690633970526054052694\
25856578266601890664731071789594452369268733935340590736215845`120. - 
   2.963637963311150850495852422041464016051430625671586766714750703708175274\
660342421384865169357679966499020522776912135836352111843612691`120.*I, 
  0.3028088123013508952616099282373045552142193763106238398981737505432874681\
62227015996206350837002777993323316989918930463306012452601515`120. - 
   1.935739623767909469237414076107012790834319934288808920605134824664864212\
408455550922774159783179299622451868844430324573513400892810189`120.*I, 
  0.3029774229633505788843602427944173105991932023278277949229321378302496922\
69336855209218378462133260727424645537719217109449016056464952`120. - 
   0.917590053776123977898144847417202569110790746502503968705327843631942245\
151922804902200085645276503896471929218876825227724845248441148`120.*I}, 
 {-22.08891780098828254464152702417833576961379736919579828384135747991864505\
8518727147719409882488562953809711481311202985787576283727085859`120. - 
   36.50033799677651864303716077946459777782947163704438934216830706763347976\
1752996607639099626539586792362985345028548103995013725716344503`120.*I, 
  0.3493449227989089235341488956907755545473766290062182341097878669764484936\
94228489346277839305983040306076320357128410896222461937264724`120. - 
   2.968557289786425559170598625947839990052153182316083411110532662437625407\
026004026989572563517541667875840757081849131347697273209469298`120.*I, 
  0.3376937463332638170281657317479032926597576760248942711461735735253326764\
86500198722859446681237506695335978805642581192530218593497077`120. - 
   1.935830234039388929483925222437850831540082877186859590962014989020778652\
290400925479945311035034893556962947867137642207227798072381626`120.*I, 
  0.3370542386571918433329249551407072197297706093337428488942066490258325102\
32350100670838866327150665252578203825472413270014899330192884`120. - 
   0.908677807531731764622856239515193757286969573825141502211205606243239726\
873230581352082470538897342608595503012518309159104500648297635`120.*I}, 
 {-18.71429530341624744627450353088395690329260116840501635374298367334068370\
5616616273031240085915455170802105807972779552335360176046474378`120. - 
   27.04760479395843787314536406964058375899278366836844518795233215951143905\
6984368943032192113510706984627300784804826063476790479482995278`120.*I, 
  0.4039301330318151341168601694497990618161768586927630412280920229579837898\
52646936179940874927276104343535882301060857843801997382120788`120. - 
   4.012077593341190910670554627165774738442117102895255581759528491535448898\
040067572926668416256827662084659387021604724189912553442069802`120.*I, 
  0.3863572550071681627474481114818629360341037690972290505393685536537823841\
07371275451815000363334907254190834467578283565951118264423815`120. - 
   2.970397872483866625041625864921649364465454050068168016889626384633186322\
70727729789013267634637708260479967393702132058633496752936337`120.*I, 
  0.3721950269996011833349981906716490714266179151581681031788765661272728490\
29585491690955276923910063859321296466519110440498944026005459`120. - 
   1.929809699323085695264564528667711316503825425399821990217611401893275414\
01762682982469027920997785901378049256487474265074764210849794`120.*I, 
  0.3703553075111845266608727318737460673858308383651552740718623892554753613\
91828430108406181710776398460373330466221794720403813485953019`120. - 
   0.895612214503465814821489219705421458354334097701673875516864496458771222\
366160394215899519733327562855007891807451975653026518370606175`120.*I}, 
 {-24.04454698211982476970041890705277571744064115288311163025142479036884971\
7254898272335030801383609637157074517352052397067676730999406939`120. - 
   44.45036226455754722989357379168386643828020324984790339705776837212930029\
3011525927517094248102010225080432477420979937195474978431668336`120.*I, 
  -17.34616017554560032654127270685327818306452592098409310801570714885581442\
5169575981074985982029882891494925027904815996114932612486203543`120. - 
   22.35873652897543911126983524349359487166392746756179897579781153646755560\
7255625289450733458550889484566927125874180924624781301834762367`120.*I, 
  0.4435108603912867481385628995586864972772583958167972604252359375428861216\
39679723120691939852438834566465210286615353765449993124433275`120. - 
   4.012895023825021883354369306272443821611783849998367036857552219480270411\
513121674471175136620826544017956631155722441219767937983535269`120.*I, 
  0.4226861255125956710088382469578631256083167937085309188265356917834601972\
69787146916238283122686048779591907628685690500084305347245173`120. - 
   2.965238367513184332022729127821004465349146995413768538037043729905900302\
180943718062651994741317742715422406075853818453928399846425341`120.*I, 
  0.4058517808085993273007589028394901460874136927989985231340866190015090064\
78107328801880559947820568982929582552817790766087448951114186`120. - 
   1.918516656567806727655275559805659265839385129016801986892642853755827117\
822006389970031181318966420332726317614791077294407849907773333`120.*I, 
  0.4025216232534996492710169317100990048131681343177141679667318643681171815\
65949083616923119794744727901831821088649126722117009166467125`120. - 
   0.878802075618849015242571407150934800482408866262484573074975860433524236\
656459226493150208278165194864919571802604581031368957702431814`120.*I}, 
 {-23.50717032474610037125102851794029678107616099757184785298359821542888911\
7903330031499163334871298704920087813594575341222401953524151478`120. - 
   38.94687784499253018277408964707205617001481125409928601790580116693095333\
1157506094712408009649530484080668405095632845473977251575255502`120.*I, 
  -16.80823525736706354126664760685307100820627649944129274867545885490989879\
7178203527304575848964572357565212666998169242469327544304903892`120. - 
   19.57376835806877232497947496586599749461391498536030406236767438162659474\
3023637930763894820070883234886565407343819514725472193478030939`120.*I, 
  0.4821928307049783606449031740514204510619890120557599198564301983872968954\
66034335668121436661718893447114216320665221672599683563056054`120. - 
   4.006551641233676281100418038557225152235622034976052862526508228638802739\
537615091382134142156147735050233462098719644690248985769652086`120.*I, 
  0.4578375060666255911967836041774168259321182380734360244705177646601590475\
05545193301687058631210774937613315017680905552286677431945462`120. - 
   2.954079022293100851006116291038876326425925593548341684472663706856480140\
999304889956811367224710779661888689884950963506420455862088808`120.*I, 
  0.4382791787734131165988521038813429546802116680666222532731844351067018982\
64304916825274296266273842880144067982651376920611709268437599`120. - 
   1.902652502074886057015670021388535521437258840940566760420838945639594003\
321877886255959087557226062372680458053632894888443349102497489`120.*I, 
  0.4332404964690741183834314220764078909592991203219428783193720499669657396\
50914077350032105480997470074265682458645839467149979697643741`120. - 
   0.858573101385099265095831372939717969876569277848096515507145013120396905\
969889524832141114722503844328995651441099399059296836565592124`120.*I}, 
 {-30.27067308877448015553834144780655962790058532988756766645248039444781554\
8026281986177534851655534761648559226335351295161548037164403376`120. - 
   52.81266897567538208790580111651473430828054510414670602448243641348830796\
8257448900995161113855084031011042766902180928969894300025805012`120.*I, 
  -23.48995475586410094182773599584883212325397520824994954214762490487923544\
2846859223490327712567498594281615974667729861558912267963940823`120. - 
   35.33271441766401333453532769968955059755677786963981097241804303916267316\
9797602534085001849943666863964073776496207523544181586077229566`120.*I, 
  -16.70174076905096618116142810299752949814942509993457141248805451383881113\
34296271885946529378196140693237834867856312981409802567125832`120. - 
   17.73839298571832531145660146723238794365378315089565061811660341860608333\
7311099522974847606158662434223390157018521645105284408025214904`120.*I, 
  0.5192706003602511691317355839848394737269925123098087661120629228397549280\
25622438476866166180905674690136994840998198733918134916097821`120. - 
   3.993853598922570960391440800071950912122713061034593312976497370371045825\
665846444991740124617525086837858633063707991350280080119892421`120.*I, 
  0.4914430540179912648345146560452554922376202262994350881741694225685016034\
25428765887417610043014234726883373799275490279885365562197819`120. - 
   2.937813009013866979988935718257711056883122031568882881660492589682089770\
919228986270878133094501020610056745868129834597064073741441679`120.*I, 
  0.4691388046594646126732592880466438050909195201486539945896316933393879364\
34789428284162614805154841792714407509707500319723137663045942`120. - 
   1.882801982758125111379733550997855458438074140738992303074888806937651767\
002711226596142247183972629393219248638210171109544612018661595`120.*I, 
  0.4622363529917750932496974832780372363356404328860358095929368772402527055\
28460427479201923598938849266090241326710152630766635768512565`120. - 
   0.835184003654836246349124378911899501259898584410081865784143036249816106\
76738338902898801459408510216259766489189006161221482190401409`120.*I}, 
 {-37.64423171474332327087769296518649987428024253675295162475179285124729541\
7540758281571306907542983676231850658169283722411185735769603811`120. - 
   65.22362816871926919490637597236651553676050320709385062895942835328062382\
8531094060523645376950093792590453860538761173575895388931424285`120.*I, 
  -30.71619547393928316979266628516795785624704786079298111994467704204187191\
2525954097956789551032061724615569601071910259292625652152837457`120. - 
   49.02591845281019786465753629742702043733257631447535603414775982512646251\
4277388110290699886766589901455694715739896508573106232296483723`120.*I, 
  -23.78542765597471901094291369060070810286070929969905319181443660074266438\
2004170537685054523492811875606781710626098661078518479237815034`120. - 
   32.79458282962758380750251486956081327998896151044431935672437604889122756\
8186920217049822617162258891191554864125674545215140967051299386`120.*I, 
  -16.85356124194189018327278469876657953461433995470166806075404321822996064\
499793534468962681345998975954002500938072355939946869127806566`120. - 
   16.44340706317954854893114237218629381774965525451776718574779052809967248\
6741925887670524286272207414239229527319700243941902218597590141`120.*I, 
  0.5543538225723483969997020381051758873076427625021755805010072799900926110\
56774428732647204527482492902523594561566564684685559609734471`120. - 
   3.975771148228089223386658265166884730565624164935124997588962120587074702\
237982374078397854245517451352602493653267589649805701960151775`120.*I, 
  0.5232008967304080985578831244669536124445354562041434974995744243167290991\
38173527704921676585757608516040129461926531582909220186591394`120. - 
   2.917198650532035771110453134282213431285011130240093240651556454822892855\
910930778211583697298765605113249288783068785076747504141139521`120.*I, 
  0.4981406096985476008171707177416726147482241256141327110315859667485484213\
94375521742836862041514577215443473478695713092576422209775199`120. - 
   1.859464502613780524865172255778630633136166853443907408298090273227033616\
384088892675053819781884669290347737654202330536783781784290746`120.*I, 
  0.4892571609198531852086917446061078089237727451104196163444793726123835733\
96960835660917281988436826879501874736529213743449070229627286`120. - 
   0.808837050027147217095056626727962847707924004358791014593174888268477143\
904053413889886796415675853321651711405522749734145802396667486`120.*I}, 
 {-38.52027231979891663706428552277736112818044336765371300256456090161058647\
0671269295737170854668035831004859366337707321647607249932642673`120. - 
   61.52184574110280628016246095071323725004437335529672109000681309319690032\
0243333144631141035484773923824370556694210492997739815476723389`120.*I, 
  -31.40459844472069542032352490767898331472420803532757470647192451397562966\
597723136895699282844578149380335727403021927339900365259554598`120. - 
   46.24158832806605470550660197845850489785888559906137431417675334483827220\
625910066332063223129369252879881653558874248812266175486900458`120.*I, 
  -24.28784419087420146521934606741977894530539021415875595177144351440904792\
8559335535998719564087374343723435639884521513042069592691208669`120. - 
   30.92596313297876720233694336571167286829518299864285884502075754780816263\
3337578228603156929879599978999640224380728262195924290233957383`120.*I, 
  -17.17626476499833858332873983814581342313874375723836952501118773239645174\
0707424859229100657534613982380561033444674948464084387538538169`120. - 
   15.48421175451700083132620741048543212792286989368237259540951643160338055\
2036775865765735893564863392739022372951587818060680364089459971`120.*I, 
  0.5871772393750457896048534909685166156404126957615401441846515370837523231\
88414450392567147380136980894185033303292883001919349169250803`120. - 
   3.953174123777021486516754558133627298191383071526381260088910705615274163\
283409021088209591985422953886472427783741262087717916429437323`120.*I, 
  0.5528701643314505015428155250587895753827706831095501203799147375322168714\
65849345491913809281880995048085639788691409448625812588169775`120. - 
   2.892887277100100877081841885874003917538292920024568517302290445882448897\
517887179873595635971240789847779730712152822209570548145166636`120.*I, 
  0.5250407174405350248087923820354058720292373931394788663051298751432360303\
15997051099958673105074116946281657988856016376951611639588516`120. - 
   1.833074493658667436040801283419333945832479471098448881493468427088663241\
292877758372605447226101486804689211857981662996736235777249684`120.*I, 
  0.5140588478326207812754817018258991929479131754987518589622511484028126766\
63651007999048933398761614316702278234396150555732700456433612`120. - 
   0.779687070779523927196914132169495203713731734639338787536161345812640839\
709656545712049482033631245075199759811420044682287128595351673`120.*I}, 
 {-39.59425301467712718274926129795735142234147198376041340811824014355518167\
4299105278824385218009100052062211383511178274186534736163049774`120. - 
   58.70545765721148838356619073855774378347295497623024566951610650303795580\
9695572337915381057994260887119965031447015192057415758703459685`120.*I, 
  -32.26564357465977467813848521797315332385960222264703573021022358445736118\
1231918520689103127803673276577535906880206768323635857597913872`120. - 
   44.12206153110202741245159710094419542093879316946496776390243302566766209\
5259182593885873535280030411997339481701244133838019984403943566`120.*I, 
  -24.93749269239364797730257256088028902220905044226413247860202437515231689\
6922568155758089285710669087396012157592441669251997307032509616`120. - 
   29.50116367259290731521573310326560930207027728291244295736418372718600253\
279623346211078922761682006059032717945956282413784237969637097`120.*I, 
  -17.62088218229136431829764161234443109448944667087889257980533067646077681\
5956850880204165156316181995133073809124599553546510953215248359`120. - 
   14.74720509510395571493300424695217692158085520879479636839558970458281232\
4357694704072826552416887450498604199832790759303422532063059169`120.*I, 
  0.6175606783927363261912448449044503127269594478926801169432498597236554804\
71064753808559749738526405347232437077966936654160425124029696`120. - 
   3.926818265737445854021795134960639597846261811769390060408454698393044795\
447796385749128163949695057504968983787483202619203322803406075`120.*I, 
  0.5802667414678986756118191099141128399944266239278108315555201452894255226\
58609885448404610247038223185442450357375506677828393118251524`120. - 
   2.865444446528214875218536487109052237571499597044310382190900121745625662\
314153621873130341189677136679213127765853836161229195927381864`120.*I, 
  0.5496374791215961403776986032505003791714908539969151585429675300379262686\
10735217636414951604486792733648843388360257205965776702160392`120. - 
   1.804015777370128128268016242921465507099851037048444838032131314452176777\
689951436149436375459543547005951929673767611182344002375693671`120.*I, 
  0.5363892948071132524273461043596086631800323937401563254749656189419275629\
3122588295172025015909186112305133591134148468170430804844848`120. - 
   0.747850963220502448529043720851292922807721530389999446606132319323792279\
752209133529617243580747915473967251506876215070477274570833826`120.*I}, 
 {-40.81670156630929413111342250370549656521913955598019246275080955978723926\
2981015450040246479860640597561616086254609545511480023698231969`120. - 
   56.50534030780493705176267303718436066214894997884872370455556831448974747\
578905292954373157045374958899848026344522168273872107381906976`120.*I, 
  -33.25638303785292104349176080133879053258815786451682815248610895831168368\
6873874388433089235719646290820623315825918966581011902910101504`120. - 
   42.46501406767962830644676736019562664039547129445767609485955805110901486\
1111903013240970607327745244568317902266985996762017542634807303`120.*I, 
  -25.69804364647470065667392667142928842293292969907234183809645233661864955\
5606387264033940717950129992799731013505647318179815482906158997`120. - 
   28.38491243438249774987768154747427523310129463478116872478414717394998185\
9597628533419813724851101581939839237832908572017111169617622219`120.*I, 
  -18.15783378422520632203364793428273613238796474972491839867628689259485422\
2368786525429290343282257875338882069842372526500769445489336309`120. - 
   14.16430248316041549333349256289666848205661304349454536215625084864150027\
0410808495487520282548558086311258020790352035793614729661005299`120.*I, 
  0.6453923858452627555128297984607203319384317661457292264102652830517701076\
67137372282840674953812663539584233484894494231923032357702773`120. - 
   3.897357501954769428485848451431697519745015487014503521613110711109193758\
758089258911124048729053290886661330373885056044422868567746775`120.*I, 
  0.6052588353543282326400428701830124600598747898573680263026616604157032402\
09889276000220685366704232273124568247935578642882321255655306`120. - 
   2.835365057258051510451222151426062953409849001933708759765237031695342038\
214208229316551801840956118069533210353337732179046764162020106`120.*I, 
  0.5717677567655516076271682516248977397047520100569756445794999487770119283\
10244510530088472056499412468819804994521644369508422370749121`120. - 
   1.772632252366669155831666213190002161737201237990738981461172843571950115\
453203081670758795705180301223145574412888750029413462752783125`120.*I, 
  0.5559729883250199921364857225058066695853386428054739189023279580848563128\
14813905982823385201859295605728593481346033481392353280596698`120. - 
   0.713418772008899831124699950897482909503799961982125327775433120814705202\
111886106108928580630754568229014904424174640095745578696854655`120.*I}, 
 {-34.34902423656702099773217058067195261275431199634273210820880055709931761\
9586742451698531499710588258912597711750765972136267344380439446`120. - 
   41.14188951159624001938625833974900947594474759278959840102881926459856664\
8761898302210670292584463765261393273099625438356682720863999669`120.*I, 
  -26.54609531860832068153494088877108886241915877928580634201269444238297203\
3582172649205684965656582098812928129343190026624258056774121787`120. - 
   27.49125349019460188307477869091473928101507224347652274351499276642286769\
8196449705073575066675581769631920977390375527266535415358858385`120.*I, 
  -18.76818902732855040178096467876047903304668475889949945900844712320567934\
0351063916428492275843226036042189963423894906057363812170732412`120. - 
   13.69225074897696773911177492317779917609645084082834444625606723436558468\
2859069442349442922133785197101251264970784496711585547083886999`120.*I, 
  0.6706184108040928737154116032130750609079366687336965883945033519088819466\
36313749937120221802336944399692880313185714036113474104251709`120. - 
   3.865357072559553636273358109937099243548566768814794249545658259096947796\
279564414100812449598077448934830685534889833902995221364642786`120.*I, 
  0.6277628354961482094089046830214472998035104021392694860381400528627618936\
63108728479021216428323158566542141610583151973253148744777822`120. - 
   2.803083920378736902022712959289989402330042962612642082904942004561107190\
264319317960391365723639966232805137958235303952471943991183521`120.*I, 
  0.5913045926563584324271954811322872912898725581261768426719636840777339843\
15739973459425783712064174387660310386257719936889265128614205`120. - 
   1.739235650788559775492607618549735021490632503178856517639403440648564355\
425193253827475049595881707984866572290847401827194705034273098`120.*I, 
  0.5724971755595771231040458459508013025250039651709279966279519072903234791\
22043775808471775114589022327519496768691138428269023114000169`120. - 
   0.676466910977686084124378119190939651121112504998210406300097969157787412\
481464352361596272802614007573903403011905729947061881250757907`120.*I}, 
 {-35.52475534724208652530176079186503273936012831484359082678370771536753003\
2981528141494041229606757231303751501369049249453163432429375101`120. - 
   40.06714566475334670668534543970783272175468028069931163472804856523328644\
1795845940431133396978727323093278955348152602626689283436195833`120.*I, 
  -27.46587631164110111058919853556256843069523567244099064232163535057866993\
4926182236414417392531329385499168663538300858603812584133393957`120. - 
   26.76299231000677815996950080521432358170456197116336655245445283299363840\
4112421493829498840474043922636509741633975326576875190431828341`120.*I, 
  -19.43926625980528588494319652491722701682963564732766004367170229102205201\
3225165058539202285047426731466191597074111680136661795112113227`120. - 
   13.30228027627860319572165624524359808534950981875981195908573479194176252\
6262910513753175848478325202260137647846294636032093106140438568`120.*I, 
  0.6932344546445154922893619604751806280808895224605786892883217428238227037\
92083304061623744519704999489588637250330029367757987836511002`120. - 
   3.831304025723846972166037517665990084562673622299012337752142386962732642\
799315989462287606782946642990438403155239191507295070773989443`120.*I, 
  0.6477396055848038288696137752624290747772778651523054648055515642119770241\
39425973018674932986646645503800501893833713971097448451766183`120. - 
   2.768982759517362484687636985810556655654377409835085404042539427699242303\
045047540854006398233295183169503996576291306506104220602667237`120.*I, 
  0.6081566144844455125751170356975307040799700935466107409343179034811672666\
86082226559375260408780022070545791586597289442436717465892614`120. - 
   1.704110290915836211894473295430389196394545674795688935782739565418191089\
649043935295283118118641689000653920112593109844241192611600328`120.*I, 
  0.5856003142356203650028963835600550444977166877933606838125500680807725494\
75910835068863774662644833857844948816272999451934220103484613`120. - 
   0.637073721440337848409567952097528416210187554988615896698189338277836205\
45537234699324109148023046785821968325625902025601723520686547`120.*I}, 
 {-36.77036892740629753764353756588128342629126724404340421755580945228240298\
778747872016417695597469472823538366515997217146248890018196213`120. - 
   39.18169664043234667216859237518513396894614736139103273291429441979466197\
4338649536307888162326976041926597222626669513578782817847743706`120.*I, 
  -28.44635930092629521660890382305688361202181671883646683534915302875351313\
2583282557003485546805627501957438813086863595041562431476035226`120. - 
   26.16062689965815297055034730926987928624432041069084680280958054895155613\
7500551528546354651414305304164224068346862270733817814581086832`120.*I, 
  -20.16224920043230138933038674152226476764788439764775375742367605879119049\
3089379363115916230319310057473511198084094650042766748404868525`120. - 
   12.97453143181714014282036831932561406738020419975522811019445592315701805\
1457863251687013619805828160415913914402411432290020309103785817`120.*I, 
  0.7132788605003694066690068267119491808286946791755951921216980744519451869\
52855066549378853191085272903832343661249368694592787409900175`120. - 
   3.795614985311379536363953191700921962774546618100113155494640978784331427\
872794989558409617897540693066640284173406885929782703005505568`120.*I, 
  0.6651910063685038642709718681170096419490248877412291257908691507594154103\
16822043802163353503396891815077022798933944182160215935666507`120. - 
   2.733394325716741028465383471861041208600861575249543012689116637961235914\
964930697751174917358862347926378344415658404611111721561941553`120.*I, 
  0.6222688274093511319041407890895892903176574583572309771813012221803072842\
34234916487279595379410637344096864662440723443414462018670088`120. - 
   1.667514498378248917855939676769888955967386424094127496659671822052191031\
948693038168229064937604932333938874159114167208052689149263319`120.*I, 
  0.5948636014135333989191794025057023330137698901352634692201451592089552589\
42758061340551103770641581967019311351460214645139152301906947`120. - 
   0.595337166183010279782695394463141010764807137273590559294690455276583035\
376942870276831199742792549940012580340956264019965164178170815`120.*I}, 
 {-38.07630574478819398525091329904146817461967953143157327887530066534791415\
2421998988133979479460206240254189114034884428677682168543711412`120. - 
   38.44345258010536277628118391260628142287549358206486793429961471462868004\
0795352291405162803953916078428455165119903159427748563924126353`120.*I, 
  -29.47959443146465466399082685828009598954099611555037402742690279677788389\
9495929275367437776937142187591390546735902279997927045505935344`120. - 
   25.65602254586836345092705600321422871695759065747613375661899050864290475\
746156824354965036594574295960116205120151573104683749925684673`120.*I, 
  -20.93081772942761021064680676835566943032920952462018044901818527275985243\
312727433217091143163695345516642474932540222709497543684285354`120. - 
   12.69486927257607637103411808321055589585517369783503670403205203729966157\
8608928006005875491535319133918370903595722802150124565987071537`120.*I, 
  0.7308260329217535863000825177584841415984160112353244423899744735976058982\
99921252676220162212188107014817038480028149813950512964926198`120. - 
   3.758641819093958141504937925594912694928269425206026284315497241356011684\
818741475713905919160998173873790278662201856047683839452754371`120.*I, 
  0.6801562964484033834089276922743627239717706673686253847936950547455331936\
27196990879245371307187730379698697509230966978180984194214021`120. - 
   2.696604288486179865771616595781386824094869950830866688754371278403582649\
654267023636380189274822061119326189752109484713581261321935594`120.*I, 
  0.6336239493100024650002393681692084970663766531032791751322662773812434829\
8102203618007337415892373056889574729368165448370515210381704`120. - 
   1.629678526981723913674027175193207926274721401970619725688362239916844398\
451703288911794115833928366956052141848251226412368352652483857`120.*I, 
  0.5998062570621807142907070155122938199582876309367270988768378162734240781\
93561014453137119422590013531242551322875992484300033360496908`120. - 
   0.551393988161860259078213973712730047692520125082305861047966232429275953\
516615407062402233787006293398985289003674118076043818228470532`120.*I}, 
 {-39.43546637065134149562459131558314734477095392225456806541188424650785868\
6216680617579362227568308655022225360520035903835503698673912048`120. - 
   37.82164466606815288139980193996274152383217093899702490583578341320469208\
8597893933414546212393283589771595125216739577168878488666713792`120.*I, 
  -30.55970003798489934280540006162623884213287092760184382033855006264543580\
8133455944617485175641593420882296143246590117082636897802127196`120. - 
   25.22861680712289278130070191414258370237797165049107259143957353727310524\
9477726269779570809333590773381377559122661799744405831988845865`120.*I, 
  -21.74032244801883462449460650711568767547758351669096043705309781468497832\
2879690050396294450016131361097545915378951090396754290522134842`120. - 
   12.45297241262719369750771935815277589126660823557476193188099062955902740\
8564787097707540783690074244533116698560985470510622654770511221`120.*I, 
  0.7459799454024533234655308753882110141380744222422905864692258530574279042\
64370744181783273235402203024657965395280195421933423939796971`120. - 
   3.720675997032162908566721115616520085211597914605606667929419383094212415\
908124478377913041842991709913585945118747552269759646780899144`120.*I, 
  0.6927081068267605481229395768774056567192977498709428832913433237284099689\
74705840824804194490297794341110946408458788923400943811664632`120. - 
   2.658851641838159009600804200612917494516796648632755711625918046136558802\
591227178667552859007194238937361573583383222375409344170985005`120.*I, 
  0.6422432570359037171297496602798249066982925414025169148025102123239072167\
61488461136058755471570175498141224234742767367898661173019959`120. - 
   1.590799242750860590409185424713805533916693420319605111551216823881510772\
870731760244917869735055556388523815692583498621755454878537728`120.*I, 
  0.5998849013023411753925898849495066016258225725079965353769244491932776821\
04735560440386047927837725233229801923175305636134110332207772`120. - 
   0.505439174795620945597567785738382565674062554762529223233144589706356419\
870264724017701645590350769229937224273565938300921735863168002`120.*I}, 
 {-40.84245999107775489255411155904379891746193299475590846979752371899284175\
0254355874211021402523452634438151418345751315044106853417444128`120. - 
   37.29327922009476940047799078053543129653151411844085199828731588794183713\
9651448922234515958611498673679466405084789696781616411181258619`120.*I, 
  -31.68222661222289805379067687373303173983846740667741129542773113956495253\
6363927813950409670683597011480929848938622293831127800940076231`120. - 
   24.86304792464500934858320008091790977868430056749014289150093467892094343\
6078783416048029142623483767541471334547738235398142545534262871`120.*I, 
  -22.58726653444382537692761296639993645720421331751983486136367029127771855\
7475137937108847388823683458167700183096531068022922045582687641`120. - 
   12.24113873665835172840820855110641481757309184003466474580698629458934282\
5409320325679328157546996051805985489405134178196667061621260406`120.*I, 
  0.7588676976583700085643600422312643388214800727276002092061600812195281733\
38249916010014514610371470951617300441331749457109008018035463`120. - 
   3.681952376040343401515190425599598641479061063611586558747672786473716144\
208322616041492862228917863469824665614260215129153851799287198`120.*I, 
  0.7029478882728682472282293544263831221197262818634789548328994952016253238\
6439286890207288811757411647797794342500746489080339472757372`120. - 
   2.620328419700125297871303272308817082951236457456237270490897500540026218\
838473860508188564482732337209705383036487026468703503861842438`120.*I, 
  0.6481861083472937172907677009306210495512051657920073570427277713967329003\
52616979191496922735041847112330704707648963699950443387514123`120. - 
   1.551032361243956975866810716322086973091782083120614884648824395798325578\
126563167142009349206234799109723467136251285242733905038864894`120.*I, 
  0.5944967437326366347369719775792130595238382543906159721272629285479547131\
57097782949515242997059416176396972618746004367835958970445581`120. - 
   0.457744197813512194960601358194836461320297027145739525429273362956766358\
910647124947772766866601879489925351357533214081836214162906406`120.*I}, 
 {-42.29311332648966291897787686734533052880291052179560960239772073810637084\
340414086002669872573411984476999054222404248985472175987912631`120. - 
   36.84084408216269402022316317567060070934252564893825705256044609402832396\
6603310725187227301931431140357722208378531402910850184685862401`120.*I, 
  -32.84374220193748182633647751089788474736763890005594670799250952481711172\
5959305887581465327324730454880517193808424351051454435121117939`120. - 
   24.54762060959808189549992001238976591813689447181671618553749249486064874\
6527826773322201309990112277531924608949179537595133460260252549`120.*I, 
  -23.46896913723560693689722557524978087435647604065875105682450771688663470\
79772425376003672343094073946991456052697551595526642630102275`120. - 
   12.05351281540621338102895331016266248060691864653558732524067701405859231\
2862163274556737967188328095483124153014991015451656736006899405`120.*I, 
  0.7696333121751046626531248475740889930580687095452749500992451418645847091\
24630930517104301718735096722372180966842027133276243878295591`120. - 
   3.642652978238177953917443679757786605925955229066626215123768867330912145\
703059939173412965783587971550763567625429261257518911828619721`120.*I, 
  0.7110010042652433273198071557686543333675191822666881505820189743858954552\
1742073639447285799512083948294628910849974790602490271932993`120. - 
   2.581179474384126789404527338127933195451762999179616316782050869575401399\
986013520227250516879829073770990795951287663886488420507858921`120.*I, 
  0.6515478804030285319874791617705158935323627213478635363018907148533208161\
95812693458988735697360800365656831767687446747166371642467828`120. - 
   1.510483440335162671727531582406331319030300561707779692519104076221714440\
257429312233732108303679736107798365019517585654700279654025533`120.*I, 
  0.5829854574073611571702582058871841864090043430329152350579826445289039780\
47302937380228723113587687992001729390436401934694596465220671`120. - 
   0.408672395559264896832454526935815560479707166595109857982895610044752338\
098721551608449467036643123930830382861300758981992189723619585`120.*I}, 
 {-43.78414016745043778615601058143806472799358507161701374798311855144778698\
3907837880639453417658946823067736571973297245015986842204608728`120. - 
   36.45078017573640330239423509623106115957139912878709681440990836656445712\
7650006924488168009599663527909617771893794191649763898654511657`120.*I, 
  -34.04155417090418233299563298952892430084639334300800265068617706747172739\
9163232817593132581049076712198640671141663124364393119051991399`120. - 
   24.27328358254154163570602521811022055090362966073995213326230589943270039\
9055358340709058275436545970687222224710403650277294479525884481`120.*I, 
  -24.38334015149625938734947303085139595085323799467099688538581330176455557\
365878728407347348885500434869347768508659562299856903000595847`120. - 
   11.88557102015451216826992894454552575270277952010389081056624285619593841\
6687059764961464987353014846081580779166251104519576393375864053`120.*I, 
  0.7784320818365909984363639865173168981299620495997041408725031753266499800\
12843931089635299353408852067413309339866122688327459803492546`120. - 
   3.602911109807493708543106727079605876105656315815715577070269679452938635\
443671094339110022338144027191968554896036491777462080358718674`120.*I, 
  0.7170118908564127392251389351073624798437638485312054206410459797368405320\
60590817221166433576646030322559894758363201770396843160495591`120. - 
   2.541502924532876503066988108411513095368686964901955719808036219322429520\
657633869628110594190492790260933156928100231571156526882809805`120.*I, 
  0.6524568984961773116297786037181113458871970341251879039645906294689219319\
21915348409014978971303232133785750974107121632883961402868313`120. - 
   1.469198966615547208264200482518357180821099330369871977630177068629246554\
655632610650164912569097907649791610534155850539412675371698726`120.*I, 
  0.5646477065162237988974686757610811444490640169643376736573447869397802889\
60361189348357345544877568134117193278117398349791125486323231`120. - 
   0.358690101475313534925407444171168223467417244343924967178260469964380553\
034635731813102463952671842008394205792824118879302921196154016`120.*I}, 
 {-45.31291332888391195891906199070693949226767961125612268273419197800824316\
2356451477798850855033927272660734037326671845507559454045523115`120. - 
   36.11243627561213073057613737122572302849460311164230018808048175654989359\
6630477607943287916336020251974756329134109062968505817671013784`120.*I, 
  -35.27351768049347419402354624095828967500831303195776668153200373263783932\
7268913060453737087057236091083766201118941634997828167348452677`120. - 
   24.03293032133146585340204907235727584707769698707163362082356639776558411\
4689271230093124728411057365240959223566034592322990081424291792`120.*I, 
  -25.32872560703689125139175028849941999807325334033228345104658709144233555\
5079908704799116631304096706366541925981174179830650855282894006`120. - 
   11.73376937807373350974720168110742228355026385863093728606812468414713881\
3081045475937139753895664557306983084850595026554172343796226485`120.*I, 
  0.7854257931888887216250546844905446544833671926422731380433439524106863825\
44251172865598060771556349411081693137220502837887472810299652`120. - 
   3.562815958476333642919888749091963359168058281024884186880181743209356866\
776035054624354963152115214256027678873793152652107271014059415`120.*I, 
  0.7211398532132680738889424261469100255929459754501646598095504617039118830\
1333936220450632065155592784111566561235354865632615883227477`120. - 
   2.501351672255048304186830298819315860085478105422689915014744666256927349\
725973962317340721885843780328664836000700067980889325224751564`120.*I, 
  0.6510718169809890625683751124391401247790578454483577431613263329928291812\
16646670797213999691665893192519648006863008637138509687461054`120. - 
   1.427158714563142608656854257022329499383170929561498987214225617110901038\
649658303891014813374626209067378271115621958387659575022784208`120.*I, 
  0.5387375447411335329045910948718398224196119409168286766765844007398844840\
76864434475814251610690390075567729596382389566942526766227293`120. - 
   0.308372607809078230010640029148752048954046294926427238054169213534718336\
091206072804994877436278514870557725358506165105138837474341645`120.*I}, 
 {-46.87730376644303540593739988584508904473970625629763173794365668601073944\
8042998390933288136705054380893738991381698940206728696578514813`120. - 
   35.81733780026859406407210497707117510447290553391482920026721098785236962\
8148569694637053538692253423688870415074217329203914921676387863`120.*I, 
  -36.53790089567911953527609707916304958382426134940389653845517199615127888\
6199975131796061632770520895162592007112720548127251333009350837`120. - 
   23.82090987835899943719322510003761010784987224456097621896467663602444646\
6882069749254167435190355939158299687730673726670030340157962977`120.*I, 
  -26.30379911729510314773394644154353238010200235472097463072871761797809948\
7998430285596178249865332068400584399564133158697649045501561766`120. - 
   11.59529719286156173888972793669768002611572649490686300118477099534962034\
279567024167708542252248208830789278497295974595419940076435216`120.*I, 
  0.7907790757686087788476168291720976945364165342618997183470979037576620057\
88831723989904213057744865454021802117960297043406263868336146`120. - 
   3.522417656372176725318958488356932948905540033868418166946800058448464320\
32161797960027402985523885431209191019909763905878579302091803`120.*I, 
  0.7235560834457023344447003603670091183917966487837641578049187188488047837\
52906163563444570253845876245811293525693916874103168238759703`120. - 
   2.460736200919779706722483443701701750037929732381998760040340131704306205\
92530380141346342245897559916439608692729596981846439330037044`120.*I, 
  0.6475816731474082699452909802532954949946619996478159572641224293489567073\
12210480744617322291984592087165733770835878200986776253270439`120. - 
   1.384270285257704164473061121222865802220151658805096155628569685556999189\
998678762928469197359380018974694134593149053373335549084366262`120.*I, 
  0.5044654485286075745012126378690238924902127808414759284557180115825306357\
55875983831233203646751783187381389200507498131901363428513039`120. - 
   0.258404506091724982855040012675236102593183998632240082717989930232924088\
772094479674181738949794485362634515213129893069469601317910655`120.*I}, 
 {-48.47556483294316388413160354658127347034501721518703916081775533344663091\
0341698551233662989213340872285404401547761073771225284708233624`120. - 
   35.55866490784609896667195301943284710021572792221281003532645759146912764\
5259645041248135623496286618358374787480942815136035041343083801`120.*I, 
  -37.83328822453911143364947204292950767174757894000163793433947467894697090\
1118585272598973235178305152020076300151050415822977804929284674`120. - 
   23.63267772286607630265871403408620593588604029931645256243965340357574363\
1597655842880552733928958331192855475416770239209100538483591034`120.*I, 
  -27.30748413827302296125484854547742319350198632786856047556278259644377762\
8316198554577519850292119663138763788843290147816174664997169544`120. - 
   11.46790116201612236979130265812765668274198453259840812852837712082838120\
3225471953525977000574715000843330329583517843693601341028265161`120.*I, 
  0.7946570034876236344499610447598347407870660118446810327451035544234607642\
93421452868517296262793511814951417474395420601291851985049571`120. - 
   3.481732724198331749388938513314706503624044850169518055920270495964563333\
731979909666227010768788736325464173917664838156516410126325494`120.*I, 
  0.7244423720006881430525482085145518130057298088854742343269670196472948745\
59040896375808270937339255888155691545422976595123903422592676`120. - 
   2.419628769584866558921302937906084895932572337538205470116427966549870270\
501202611529038417120384732789180440637777532329567631405281597`120.*I, 
  0.6422113728859458075966610785596557551400961281375572316316722775405136897\
97284527315775684395738180891080363545371582308002450691408592`120. - 
   1.340366717234501291887305726111119088425201677362419524019114037592146474\
958749322931610118313021343529555974793484185934941945119072027`120.*I, 
  0.4609886250237316574128857297711054681065972572873883199507892546517621949\
6802083186479115626161610201825065887048054159105962010123011`120. - 
   0.209573934519221907257895900509643173578492867518340280198157274292114747\
895321123116299324025711290260276512723701981422569113099997818`120.*I}, 
 {-50.10624754308700227507703234561510398498716711138593611285378771012438850\
456224695222272046452640697262962481955760036727500571445313935`120. - 
   35.33087326107560886162261295279467282400162663836381726113339819470483159\
0165369498290260462275821224238512301178353313537207503683594029`120.*I, 
  -39.15850962605348819635258875448592172201127742992691911479430326374768634\
6220068669573740585783512578775313273675171863784358202407306922`120. - 
   23.46454203293357751592604701737568098043885465524314098353147169425020166\
8136004360387106388543202648515344056860513396554940580273819185`120.*I, 
  -28.33889730027242746272562066053292871344207927510596531600060972945105724\
9227055270694607776246787107117596558543678531876263174644492859`120. - 
   11.34975754926697774774242128315585701406957409542613701550002693595381097\
0146399216011603593007330580445362228015725678961213515717486957`120.*I, 
  0.7972239332572178808162656357499535328032515653775746491488272106386365407\
43755929262672415070097499720388634711307157371085560782765189`120. - 
   3.440749819606885313798140029805516572522897341670226368438251807538036258\
543878599599729027122898530196802065760579843949564432614123801`120.*I, 
  0.7239917679484536136904314555660811649486009679894557548276338200481502814\
47831281275391871818341224088571036123555493944016901000287338`120. - 
   2.377969160849236644619890835698178387132367892184497314262566376438749042\
564396574728065609960960510252542981003683916751168492526028024`120.*I, 
  0.6352356442400830518734262585778276537763758535701598746947231901279610884\
96821388215983927349665281064991913565899004219232011972759934`120. - 
   1.295208825398173947013875207892310180179979234696742597412825677827839061\
968755599686510732700608184836146276573179028174879877071581474`120.*I, 
  0.4073894260433462110461022901357935009973019055433656607394826446561090644\
08187434342062965136719860504387332805839851749856218788194835`120. - 
   0.162759262815600548015562169421914273178445346044306736655749251657100513\
20803998609657864692697568045161583689009178352977146403439651`120.*I}, 
 {-51.76813755808069894778973845321660040995517845842873965752995880855617398\
0938054418255471145116534803707880168441974656087646686262744374`120. - 
   35.12941400813492352946032065859231502023734383569271543625118429808913120\
2423151291523440895506676674056458158910264030973978882951315264`120.*I, 
  -40.51258814008690924826793674438553282367840658572740906787095453856279456\
0568949730946418107034150271984371207261483060142741929085666402`120. - 
   23.31347636652204426124620777989924668772090985272319241105575363553978206\
5562979489205798613082764327141031255978203916519810797648633166`120.*I, 
  -29.39730644178181680316962860050193299681163554426779592131845413603897767\
3243007641743942395266736511538953299459857957621227791434150383`120. - 
   11.23937777829279612333188278144798312601116090803282556680487425738911857\
5058496560503637060093713440771164559139852532446618623565332284`120.*I, 
  0.7986434286995452956661324785000921456638229934994887216762370001826137536\
73689638128193497752476069797138907026309262675450134485051673`120. - 
   3.399435775455276918723618030488983817273118426528455762932332669993994290\
381999852999513785878494840168010692622328067884293812729878684`120.*I, 
  0.7224111289875005085321507947348076836444888591205352715429329354116484604\
07708265860034538110859097864888481574160698684652497849744428`120. - 
   2.335672314706251747016541954022678240840679070132802377139457397718133116\
629191682417370268327509028679269988118084573481289637404427654`120.*I, 
  0.6270042633186794360690428200504426816170557471692713557099811579697972952\
87981386805628189443973407053868057394978930034237667709604849`120. - 
   1.248496106551000800278337975004058641115493133850049414271463932708901501\
914556300284824089271985690842058599811216707128842869394147487`120.*I, 
  0.3426394472932848230775449471058725711680026068276731636238464434958437704\
62968917475628715299436495171360446506607759339151824453575938`120. - 
   0.118904165420168022029072192534235810826068621118063983153700014273218776\
37829231969479517347433496114224197113142877663734191678121273`120.*I}, 
 {-53.46020765289499604150578062766630079246999642433174953097039458308746425\
3205827043542228765980756324276881508983994855311018582479849848`120. - 
   34.95052401421724749791647137483283892000208920575229828217087790313477447\
7822934193346486993880622779881313034954900787929700497503473591`120.*I, 
  -41.89470038239258633086181868093052684183368876678187961642337142890735155\
0105968485343855180578271046352616392723691852384731731427200091`120. - 
   23.17697933241229259137520145007785536757711010690634796984783785983354743\
4330619706100325216804260631983609295540135171821114300930197293`120.*I, 
  -30.48209908538212191107337274516871006301247011460069721682293824388919400\
3061891423638089054870821647201012680585309213202913831415919936`120. - 
   11.13553769322600408882262630712595460616634947395598774030947668028991125\
5557513854173351222776176065208666227944951158355241861275993005`120.*I, 
  0.7990789857585501448311924713660210335967966892289045494122529413286725028\
29995874798245297996062363936712848731009688122562756721928597`120. - 
   3.357741999667629600076678576631202944914075718874359763791024245061815672\
412417342849484138655463723117648409421490587502295032085723917`120.*I, 
  0.7199250581223924729577616633129686481738428065648951488857165364748127889\
83017442368855913707795220376889883592776738721117542054951296`120. - 
   2.292638436096711403485476096964466837117919416014439545912086676577575982\
336771002942173175224531172316179087138906329913035734516688982`120.*I, 
  0.6179795676632110209568687912263523960382416920552224624312766925028703785\
73102697983563634154909444685777511967788845635752555019714828`120. - 
   1.199894308134911068145679468957494268893214429758730162865586751149311016\
872313127946096377639923450823461548678004392370078854508075993`120.*I, 
  0.2655492977920554761716486189484622679106343060601617383540689459267004062\
15191343156226039696426664507284451728306491898730640343792168`120. - 
   0.078972322049384178884187312736780172067860596249055739317270718712232140\
497721944001930177736849621706781454090247216783368129512179594`120.*I}, 
 {-55.18158139620614614731853485980062763297260240895042654770028507244969733\
3894302639614314657314423235645131771432316560485078092788708355`120. - 
   34.79106665034029231161238393178549704075502516514731016905708336931963360\
7448214380613645398468225908919741770288728527370197519800314372`120.*I, 
  -43.30414641301479263687148042291440076375804020156874545538443825732775954\
5669887288908086213179675731721517330715445624734711256235150506`120. - 
   23.05296808482744715651339121936646728646859413660543714275798613095070516\
7885714640676238892188178533238008396634676599466421203007762905`120.*I, 
  -31.59275845027090502839355132644378109521261569969628308935010880425151193\
9751733240066478315211287712812203925666519583797019181995077282`120. - 
   11.03722385390556385330966703885840124230978241726461587332384036481771948\
6008527576661259380674525214333099587509433934952213603448371558`120.*I, 
  0.7986951432368308722264360225710393410863429943453254169328962605624529606\
85469747672653833003572531167130631653634299506035444015044057`120. - 
   3.315611379161128617303516579070922727114625751600871856961401864865073719\
611707076656777300802806226649780915842675763000104556434754894`120.*I, 
  0.7167800817831419259133943731184953916974833920226748226630252706521836474\
00283539768789189725223414263280144200700398466543432825809436`120. - 
   2.248766368512928253981463008684657548437933835023328506474115777106297894\
606055782136028520128113141410311444497955832094929714737299079`120.*I, 
  0.6087810613016763469576332512471893302390846311001125733732188481736388655\
13783143284103849217065440506205523734971360139981137080087639`120. - 
   1.149093986242594088150872109936393386887430880955150465837375233188401054\
384570927604658180096193490558970530717089515144320031038221045`120.*I, 
  0.1747110510496375783776549979941779043301215135251525380964796253691496087\
02769208225424096463084227688350853490824932952233511905467309`120. - 
   0.043866421443224914759107108442901220209344133192864012835614015899327498\
544951967851154668311825271875222942596233673426039261625926675`120.*I}, 
 {-56.93150506830143009366750767803704206546077193785371894842591782241858260\
0853865263186111653364061208357655270197002520039132312995101171`120. - 
   34.64840950789021330404510329701905918872027911276460926103362271862986334\
6401043843112468204130268848982528435078706181468391361500221668`120.*I, 
  -44.74032648071947261540643270587895777229296020145049219005532665842196677\
0140443360489427228783210399013608195554454912607940347906818583`120. - 
   22.93969652136867706928017951445756883069058828846296302345809798985143537\
4924178552976195039286635695526135810126263189232283797039889788`120.*I, 
  -32.72884498435484225998981022280598423959038794353379906717324465634323858\
9895548133913801583589984702530725231494164175128746271196208951`120. - 
   10.94359227519382177700811454183517994423813673376705365479870793256678478\
6603215811337050137501226384003975400428104580384492882470825972`120.*I, 
  0.7976584151639211321866625625611281183129909262516057153264152750567122088\
33324373334253611196543673542988302270866327492301903137856588`120. - 
   3.272985842181782367800753634858015268696618793448770857273628979075912103\
18351437596947505874067454567205168610872665685665784020969734`120.*I, 
  0.7132470274390574146251291676882255809186290798559617675844105819421445103\
04895885218165285414267208451924214858743498116322695678546302`120. - 
   2.203970939074119720131992775233915615554912255279197145417370301750800700\
116867617090104930468488516284646313185266372904321069806630264`120.*I, 
  0.6002159050350507528157047843063413083389390142003694370471220855289683717\
61181010033124472379740921989412619703531169564600799962391459`120. - 
   1.095918701766912330953641145000885365214299961884668396611309680366253995\
227734121390445660476248762069693573411072208934754949349275783`120.*I, 
  0.0684574946041386251447631266405882505159223089485721883187966340355765224\
63482606444977601994823360974482744458013946211379651059880299`120. - 
   0.014291897184982228881690249731235086475266365396686266903776656789086498\
815128152294938258290924396143494268252736907934991504222778295`120.*I}, 
 {-58.70932571133506993465087241202579565663443834132288272913066708692160783\
1800604777320076105976657597778830682895504866318654514023329244`120. - 
   34.52032944842931475280729173697916692571982060307547066571287955207014426\
3059602484221767452014077850107701806612616596700173777070766665`120.*I, 
  -46.20272287885867229034011637217934390704073821967174516204292649953103534\
948919991619569677039412403689107127497899095867244388150105243`120. - 
   22.83569176773322373992098745499542488136429720105840119867975513357171649\
8114482958464075544365040979616498269385593124648989272919819289`120.*I, 
  -33.88998199276236329589358481398907885030188239563840373508134405267426616\
2535224982301484505789895316995454617087287371012204838483355374`120. - 
   10.85393638039828495133432297665558613604028497791231599165269024138930773\
5788004004970286155445972183798022389053834941912058568388953314`120.*I, 
  0.7961373295708989438167617231229468262830130426033243883355821504363315029\
62697456324532772727691213294072843367027170255933660981826031`120. - 
   3.229814637873374905666869580455225291344109841335620490584038665846629084\
957249523611678034057333208539466490987132761988561122480397797`120.*I, 
  0.7096184957123684264746856354449100604440227433160320645278792115264874095\
08475121131880384248604606839894684754824344380713611649383456`120. - 
   2.158204224436917815126735838552305263402761498950624166867726192417664266\
824120763141053031356623371990780005107436010322830691369211465`120.*I, 
  0.5932446344797192817090057645620249161130941216391460580317885034364849716\
38121604367830295456378958139140576819158699414419222007822722`120. - 
   1.040489375455880490608480626789908947454473507016351535726682915416279783\
365031635396087408242772194216998950343219729563639910837131731`120.*I, 
  -0.055106973157930781209940020427959373352386427240349003490857146661972539\
423410852919605349566547004235103767538181040279700031196269147`120. + 
   0.009441130681279578108937205152073766328714328314400395162946866998528226\
552355532489523504684638070399231019699493067031862150345291175`120.*I}, 
 {-60.51447379963120561486557200732159050399271899498223442806947575440864394\
8077818865955256442346181088908661941996440343942656341099876678`120. - 
   34.40493814016657717362090726305911528107926386650035787859558095836817635\
3350581346301852753531930208517833034561857028574685163904924186`120.*I, 
  -47.69088564740827711372193643448509112136084127250646871309186900882891732\
6968947777782009460688052956432426597894946810963340319434044506`120. - 
   22.73970436730284785038181376277846070021374612619231419267993195755902056\
9990191692336412893282325700331048867884539766977048234067569687`120.*I, 
  -35.07584434373528062091651354617181189595898107947667308819452831529010232\
319981492722710531517381806463423469628834502912573534800515154`120. - 
   10.76766186206796409508506374176330633890861934612699717444020079500178325\
0693653892532336978511368672655083322999234724522474355293188919`120.*I, 
  0.7943007409701148367508995276760442287874006711156652823245899120919385907\
72542480595727133656480318780494490395987819477018925316658929`120. - 
   3.186063142487094668767497018323128832358229775479703772768850969239655596\
883609334946305051780296619542516121507600713407822580386999404`120.*I, 
  0.7061975534687257568373133552339161604646029048143119961160458498396292670\
96939140910422704651533425155378279330234015017997302126098425`120. - 
   2.111478839565873939379468241611020290172701639338502976344220770091174082\
32055969972711351028176295411855379032606175408725543513427239`120.*I, 
  0.5888075396054725111426520065230724235556908046086498134619714462450183676\
0723952555628021470842981352951023534269853256763477704336722`120. - 
   0.983395154257217280796973077136702657942501609444610163821535560302782438\
190717125583523850911430377681565854652561703979804850045533347`120.*I, 
  -0.197924085747464500137315641600332240700898735753089014758161022463935169\
57613772369633034140145491487124289786873561154329957812574783`120. + 
   0.027625834578534214254926287205305875725465349811505264275619891242703539\
104846619087685975287702830906996955699407507170110536640730612`120.*I}, 
 {-62.34644942922328741439919155635592090894166787490245504363445180304102271\
1951096540995903164778813590864317731734497539024766077756991811`120. - 
   34.30062312317720428354421388511353544391020789843780908336858056205677791\
7293333077581828827304977580044945357934923019898992623437233562`120.*I, 
  -49.20442120165289368397946359575784199443385550561129226247563865546573491\
885197177819140458890483040097523662150566919811192061661658571`120. - 
   22.65066885880287471197789992574570571559419062711478659530658116073804571\
6820549707906695020561870080625240189041618889438711873764813246`120.*I, 
  -36.28614951228854176765879680787077764632971662520709343429778565008991525\
5893979676916404235048666484907422840496210364602905093377566126`120. - 
   10.68426678006394810089582028409523338080665848561867795082059061937677455\
0881714427856713293723533419913591084586973003839978133657872017`120.*I, 
  0.7923135938594419321848819721894204597789138542818899507178172907593758898\
44910283516133383946202924859085472796600445243511997677012871`120. - 
   3.141721578018349987316416481521051825248775721670201440100235624231719613\
561166314001598625311657680813496903560803140136004754567197921`120.*I, 
  0.7032743377006893404503967237735532786030197087140838052714372175066731693\
42872703689503861665705194561027026263571274161059412971581854`120. - 
   2.063888339127974539917666061824670383684611032331979480243600755834862433\
905583409818416025884718309055936171409997383619169007961392663`120.*I, 
  0.5874909502403626077029827116873297868485444154649991703584361087949086917\
45085600035243481172985442680644610855271333336695875135041455`120. - 
   0.925723009046185458374119467326480579386192847491050341612389032754900382\
024041152302706265505468259606543160128066789351064825556203483`120.*I, 
  -0.361622714032463873848211785646366073706598399923527948885982235344644914\
281054996959805557675779779341248658513357422812512567003470746`120. + 
   0.041222931136964920929643708821313325304805121300493080026250791172389673\
126562918661270713086786191901102736932166105187522003461839563`120.*I}, 
 {-64.20481121540523127576603474599132854813624943174129688934164627403960041\
3522160511694853584050140152670051892156601047157120418011621501`120. - 
   34.20600076868338146359071894206853253724401974905299723211195484169117127\
6861491351508637152109240133939085269566924980376432397505030268`120.*I, 
  -50.74298321091479851616630173587902876973779622664555515104215846120598006\
6768321075719671987943975007778156317111536678025884922437174331`120. - 
   22.56767231067357776273938203392663247240194490115384551214650496559494215\
0747792689239852580201140644482403573869628834387150778662279056`120.*I, 
  -37.52065041812418404603325791608804875423597691961871684039364283311442719\
6243904588396347078773529141591764186627416316203912164979506252`120. - 
   10.60332567239275062100567584991149813587187585160748537628756644970118303\
632952257185942162838067571747323193736383631452613338734978836`120.*I, 
  0.7903295894095439253685270748460508812095025566589275143929269911730502159\
2679524699328797430920407013645864769692398080372047235764676`120. - 
   3.096812483729862923028779781882912400813864638766274360200832706001567421\
782864586588027173570054584215885815218227869050741223277013615`120.*I, 
  0.7010905166404117263845906884494692036780448904762985739911101107594044115\
19235128302800563742578864459716785131461253544125180965637766`120. - 
   2.015616679833721377777704326443037689385026943862955687708878935268127512\
131239071746069186759215932362925145398406500813074527715203846`120.*I, 
  0.5892004427306030078852143747975345630072530349304949192468832963963982079\
35008639124864760231416524791740640724937295498759892036127953`120. - 
   0.868790843090773825642849066206390147646836742863478547760128800275782961\
366251530808436063766584919796872975537595012057091588121519821`120.*I, 
  -0.547149073182679655136764619496118079416692293312660819875682250194562441\
310741995842453615790323814382737093806100854687711744677824605`120. + 
   0.051616164743575325023295768249895434910279722683230286017630188340797156\
930768694255238510811258733931958962478538139806186508355374631`120.*I}, 
 {-66.08916729364829077461892942117205054121317654305130718683487173477366076\
6069585783786479436838457369096538942260474976870193709006819848`120. - 
   34.11987843652746732907133000164336354316079073099296992662754042447849571\
086902863612955499857861068571808606840276539911585900778971442`120.*I, 
  -52.30626522373589802499595033231474930931872356123404918654720157256788673\
4480295639576748632833153945424241938735968473041534618446432189`120. - 
   22.48992900905178820711142964960187606660836807663849399731867267211239255\
6017646208314177823434629557822196216471270489012073768143735301`120.*I, 
  -38.77912965378741669154385933996110881039618242438305928737814619649030187\
0268618185386029778491667817781428172212886008192531752301240319`120. - 
   10.52447677048095080597669424770459179455537650909851308846190815526963794\
502382170136678669556498073042027202422332138142482283164820256`120.*I, 
  0.7884808742278877586487293816443278488471461407008354045504943931758321219\
41334472820222234111026671781617856654785375343099448532571642`120. - 
   3.051395293258542746957624080311302803852207584406716590005074024076490176\
315459690799597226817378992978784677395418013636657038244775668`120.*I, 
  0.6997978781502961964826635327928895372659055540233394162751521086632931863\
99214592140244974279379725314205897453708331489709364116590979`120. - 
   1.966928096010594786406578813064465825495251508316075901194811378498219720\
833824106531587810406132469070908355214005668097469387216192549`120.*I, 
  0.5931343371492311708300705792995546831740655464054942489293337345459941484\
22517708145725428828123954048020543542284207584795327594257994`120. - 
   0.813676925092253900151204565588379829363605222669379302221342334396816966\
41102254204006524665200215981438884412908252851014492446764786`120.*I, 
  -0.754685535064468702079243985242924039938095004497150543126955484593392738\
839498779908399758862996689844785705132580643397674447990445821`120. + 
   0.060140642895258467684586222570496984383988161591230784219219683766474491\
064710890857874696017623279007928980696879517124128055037223849`120.*I}, 
 {-67.99916796849111187239588791832338643896740497448554887961148786882580906\
9494032249501909222285674735905815078333385649706065176149646361`120. - 
   34.04122380952314071646375043552600641572257449927952186823212498207254551\
4527053851042917580760342343254886355994738446083261873148776493`120.*I, 
  -53.89399466069608383315944081833021803664289967922542725770612662110062036\
4242965185222294559187609975976608729278618777121062872759285497`120. - 
   22.41675994771565663428215926448167471749186743401254512666973617459350919\
57713245314599853552533181690758815795746758671836631502175831`120.*I, 
  -40.06139479954896590970351870146111688704714362606695785577936297871445997\
7145617126481386903882990627670013882841775204146852524624693205`120. - 
   10.44741163780811587031210195118773835584638831987773578050016887573373072\
1808571172144487078171854120701520700822062185078963623207292815`120.*I, 
  0.7868659236393785485795775628763807356020967045908575440935393936139461027\
12905798436313608161715667583548914273947087317862329771877581`120. - 
   3.005566253647854245345913306936347217702565458580981204923567537576705295\
570836163559657393767334231251126481790891509528113817576142314`120.*I, 
  0.6994240763766635014820937568164681096638629985163287625080757212665269966\
75363639490237754511840919665553809941832019203005386331363582`120. - 
   1.918133753120817987737923464474992104033582237148095463972480215756771183\
588141042313853739252347759678565122013721844285104438493290617`120.*I, 
  -0.983925278345642552284243489964517833419037622761305695551834932375563010\
074366814679181766175085612552607242006992988341046011367725881`120. + 
   0.067729718290769187698769449466205669344419962638463120990430518143273901\
807671173902892898342600085051943301240191813057292353405537225`120.*I, 
  0.5981106051697114602084303238664191204110683543163169617110428044584718452\
87570711196085234556213777229005079357909741052239481469180018`120. - 
   0.760897883049035796799449730358101833123337324988977116213930994248225820\
202439885848661145283350205264116594164343214212197771953964322`120.*I}, 
 {-69.93449966415595733897609721023077383089926672310740036927893369726167447\
2295036493688258176139717135777447142098063450113760254458078054`120. - 
   33.96913987377035450908264731849073691126176002215065901285009319684680807\
628787150755255585534835006632675323681888654784659144217983661`120.*I, 
  -55.50592788708957584587936351070518640119151756041842212972799183163866346\
5490933212660719710166360535338790609605420061078231854409439736`120. - 
   22.34757609658935843262346868454196053535400726822519126719931752626842435\
8340271645830892836010484713520172091472127706658642087631880107`120.*I, 
  -41.36727459474279508252032620151387057844223276656799092142801156719578983\
9650247834324617730337829840062341463587698672962164242878298253`120. - 
   10.37186671606332259504692939614663762485965942852824646930907519166681724\
1538087356362328638548803389303490858473716303050416956983545046`120.*I, 
  0.7855379550288616274158433648767651549158739283131369326118977348014942315\
33220318630833058141216980290530193127550024760711909073718641`120. - 
   2.959452508667932673251946685347171397311405738430935366704626181866934444\
143888492654653650639622504294602495131015110967847337309299091`120.*I, 
  0.6998601170157441090730477177224398831463988148207170573711011561881431698\
41269659360616331315136990900855065785720434198942694430246884`120. - 
   1.869541888189654813054984757871703904371514858341540474417569516464076735\
078863309509849202296443763548194953087616535716450544527245767`120.*I, 
  -1.234429823235351182094718256171985879576771491096959810994349221121058671\
616157437058553048305562618448097586044813469831069638863952804`120. + 
   0.074877721759401243882063207489158603041367830137347107039014299902096233\
361548680678443613415461999099429139299946634480633647108725548`120.*I, 
  0.6029570076546974727000624533898708976203177125093958294829136893011559269\
68886207314391589801118659614239056940430828858631794738425226`120. - 
   0.710428270411511084964302485330404770364945117914661042769033404316229449\
484265492991593866396059211683311234694906945589821729884124415`120.*I}, 
 {-71.89487991138454935108982055512641055278868754984836784274265412869559118\
1949632651294894593036414461527945452629194952023566173622484675`120. - 
   33.90284437447568561702793256304601548830944881953329525739742629835936852\
3009523256292515524728926305870242987495534158248523473668378366`120.*I, 
  -57.14184614482639506149442789642164417244825157885032389537561716733524207\
2015170017705711082719271973840410205375877447171958411070496204`120. - 
   22.28186466668826993263179082985466255896213308011617562893059862430149849\
9902594683703066158577161010584924978563689812547783175064670214`120.*I, 
  -42.69661578925235637332241927659314999588113387555018534142889998493017608\
1304206428576561333565156405926353395161263960523040081736426665`120. - 
   10.29761638448509472427347804395170552805928183294875805111136346904599550\
5085480815087290122119782087253776446313002852665450042446580178`120.*I, 
  0.7844969160588578314963512163645414958541638061023967781431068830795423602\
57264995571362461364544271059635365100000548550237655392819652`120. - 
   2.913200542833000651964854959996594586825563858564786300329339676608864125\
117949970214445775916520296849149413281187960423260775706373864`120.*I, 
  0.7008765987022170111701556818773639460889865846305078765380333864832923634\
0154753244130963095264694147825224077384561249378239125352617`120. - 
   1.821407605102418878944186901203663497594154304104231109191645566642307872\
222678333071074083705109667572856382941435627385384316230822511`120.*I, 
  -1.505830426449657217683924062960247695094044095342048897126832525690306947\
685246730780191019146572240609498704903206816436602494105039386`120. + 
   0.081789921707808543661557823287538136684044911945944274237314985522042365\
118332988422338934904955115571417462698790666617430063347085594`120.*I, 
  0.6067145859778580012652677730894199935380425626047431234126843251618397124\
59453886173954972946277762083107173689802574772477704256094124`120. - 
   0.661917798265381774457518720281549559242873967488527670762592073048427657\
700364333056205968867292130692662969660138379916986594551018469`120.*I}, 
 {-73.88005316537594187894802129434629156989625385879596018346174748583224136\
8469905079383029911106096009797545719413990141723651746036646229`120. - 
   33.84165284451834490302343029611004767376482505395756171462733140758252423\
7461700482314330041402400708034287723088605053613268811912980586`120.*I, 
  -58.80155217295116899115949998819560297971746994906549088265947916162948007\
1648981505212762946796549303905463338068469078134573529048109973`120. - 
   22.21917776856513201676237928347642869129065270080828883788844424479304912\
2542688039102489359740953297750733822815022596065790749232155026`120.*I, 
  -44.04928053899969230706670321430155559400098221589796847358430550884955824\
8154360638067351377091050702963311096825035667885821254956241707`120. - 
   10.22446722828871131815002617082264850582197493641608145197520153210438085\
0541387146093013457274664132091123615552458864432428910733236554`120.*I, 
  0.7836877613899822026815600492971565002928723543640790642367956878121355290\
01604251962085685607417863792064598106835644067147489330679747`120. - 
   2.866960936102197995363194266954527771884427279490497989561363472029630292\
705292135014544300060633717335315603759144904845857536364596115`120.*I, 
  0.7021627654443083855275174078697428213841523717006110167621233627517521983\
43529159870118852780289622931354465989826306488084312907576699`120. - 
   1.773899167632269562149898965092470312712848913027012240535962674467201902\
37124699020948722268841819673699128298148173319540929823997849`120.*I, 
  -1.797870565977159121384353669710601465663885597952694039587160712139828628\
440281534684035493790940089268481931765525222744326490389123326`120. + 
   0.088532828251454970426059893342672420875158756191711343367922766133744839\
095050897569188298214572089572161228823120036003053305286874122`120.*I, 
  0.6086537624556186528855532321405672209925394948753344968529480583182910988\
02840446627511566227772295988234127141618181706969274659140482`120. - 
   0.614901173813156925957553840209779717159444833068167227597103428051759201\
334304983933720558545590633987348089236104391758462307540750691`120.*I}, 
 {-75.88978729534853920900936037157658897497590958792768458578183807070374644\
8878373500815598680197214028427373521144838024064322364904443349`120. - 
   33.78496450378002917077195551848464528026620347356414827226529185955612621\
2373960819578437133306655472471695270554589093610817926744385105`120.*I, 
  -60.48486738379388509743221945849442443367490868459552347637972326887682345\
4380186492981935419668039580607411227650497731542682060057035588`120. - 
   22.15912299565381265056643491201066995982107992824341794901064098745023015\
2491998599544062246195620228408990758485275692340453290160398699`120.*I, 
  -45.42514423946284834833945023340162393145779881334519692958342150408945562\
3123028396795114358275047860371006883124741517938949616554229021`120. - 
   10.15225327976070441991136897211736523524742346688170335963698502919197736\
5666789188496212249692794566946167042320920068772041924710542567`120.*I, 
  0.7830062175357278620944259291607564105281671063781258851430526263558092390\
2258772021271513481088993285467623539348802252671643210575007`120. - 
   2.820872677274050429041920871053034363941926067307518433098388437112387851\
226831223159057934742102602386703336910830509718311726397937493`120.*I, 
  -2.110381657979266775354509889931133738508440415334389198558997139586420551\
235571470835911070788782730389726392584887459072045990507124569`120. + 
   0.095119996097458268748218191483924927716714678864358740664875720758867541\
145050656561377904623043166220058562992326212177345217638389162`120.*I, 
  0.7033734521689385676585274090665515849638670634557069172102399978189642975\
12287630617039266132453105117443983883907353886882450784176849`120. - 
   1.727088503141224185838750755707304757414908761306808331014021827708479322\
039358480305002473523679386836218183606404641269302580608257061`120.*I, 
  0.6082075150410465748444417747112390202656461930965037842509200597471538897\
78198299352322186668007001422997619253966527673019348193098793`120. - 
   0.568924617936829283969760547319925380324699781737339744655584527712514716\
172720701340290420414492679706311746904171780271361007032203458`120.*I}, 
 {-77.92387062107197334807691566924012591162483225989707233062685427302122504\
7223570777541050998189916766123719606156012284003577888054269103`120. - 
   33.73225047927504358921970906063468126666046432434731605121731093654734504\
8554440809285924995416524986568798946938671476342968930065881255`120.*I, 
  -62.19162949031238616132450361692182455735203656578174435128813485864490703\
0315795995817690512361660256630497444952508093597848191587344444`120. - 
   22.10135556552663083259069517041464327923871513305572601106646218118313259\
9547716656727772889856638166811286246291748314824774452262222385`120.*I, 
  -46.82409371411343623273433903933300534765146659065978028735151195305808063\
1509136288210080037206645900933916544045271255366662325884327092`120. - 
   10.08083204680835347980153949612271286587429804157687303638141426293145012\
3610821350690512996540111246768514074589121698009910044343120004`120.*I, 
  0.7823111154632444098375557420940482502955948277199571027139995034382875883\
42612809993831211113408086441450650745608736313940103175908041`120. - 
   2.775050372004798519171791126193888466404701067076124498688762812787343370\
603317383809439262745467662292593967117303457954489521415528636`120.*I, 
  -2.443251397974848339606453219861795814476566580930208903503014678827670978\
870024513439007127683755111337239933098173134089852985905268618`120. + 
   0.101548374491035626189662063918155277195104857186299378985823681618271075\
491110453698209963443720696467977937928667877215995359079143729`120.*I, 
  0.7041696330325043184641130836597757502386403505071941273011435501716903311\
28346835978901365901480736080390137992577573391424962916115439`120. - 
   1.680962081642194541750907250769683887059069432929229951803715110806602092\
383204300369734264728321094962935242747460069652404046904759273`120.*I, 
  0.6048949878497186593566385211993081531377107325841971123861588484057836386\
6207549894565814604855729694142500012004220563873651223294981`120. - 
   0.523603650571109117712785357382502507425536240298536586149269117581944973\
347804855651629709905415299649598324316885843899042627745126255`120.*I}, 
 {-79.98210939850517134460413362608126483619610043270749676767013033372210037\
6405291100217531912136567034868372483804215400967623174587903982`120. - 
   33.68304391227820090740616864446518477490069986110419879018968880890557066\
8940559111266992496922065420160558296022928948153865468378393547`120.*I, 
  -63.92169050202416310381889873239764923492065824420983409727204816050654518\
5607399725910555195023797802922037374140140783563698463753045739`120. - 
   22.04557172959928447957734077844724566054915554050746016021989872728076722\
3853954080964917696344083802223113349000774112863981677202426296`120.*I, 
  -48.24602569213985975219310404200123270825281689547116497152009675083578978\
1731946069098972746641540274873378434860275388702435042427476136`120. - 
   10.01008118282628845748712712490377569710216480719314107848235181915676998\
7698088311552319337347597958830603041774982133948169262362990998`120.*I, 
  0.7814406493025670071834592013436079430569972065159544047136998617593887897\
55041444223014281561194691654497229314968317665440115379843385`120. - 
   2.729576472616665635540490557584902290298066758690096081617864030065145766\
585871978633442576292947517326622000658949031225705490615810923`120.*I, 
  -2.796401714120455512423178987710915216243354200959495503868709834779123811\
928275716860857023738261265993159143655482522321519464360762272`120. + 
   0.107811048636742251146534833220174929634293381339969193088174099666001323\
890938071606004922777694176477509216866757256300163015512602487`120.*I, 
  0.7042455399102472948833177341733185801525500047967117775079943457118785060\
02397479555795450226966717419375903404973509945375443966143584`120. - 
   1.635442079814561646279789964178114935860526565020958590341390355425045902\
495346943037094291088772678059858985999078277367549370141869412`120.*I, 
  0.5982614459307155431189492529269662465908763884454214057208604106924223188\
31731150883152912565716576259028488252938619871730314476992565`120. - 
   0.478644286881327818063232564061895614263493580425338773726564942132812804\
967581613455645426668471855608518729028860224467675090369282552`120.*I}, 
 {-82.06432567741786137057981343966534561415037438643272202561246255703445577\
8226350912296447753117431049862934537297989282747762130711799387`120. - 
   33.63693160820591056468485773451063429243898446253403542491142860214075956\
5748215740530330629816260688773765710471294518297046390345158314`120.*I, 
  -65.67491502376165691767452609467665805671384328699885168535429684573168600\
1983587250841092004689783498415534929422693399263468517461926473`120. - 
   21.99150322141872418877207417834533042032272498300434928389785326733455131\
5603523098922166258808579782081922349212612013040154821628771097`120.*I, 
  -49.69084552327829655573266165213204669195875040819959481436987237695337043\
369332783684619634015571427131538498645759199248605564707995062`120. - 
   9.939895681794488332980914425507804392035904181835104998383334207398776281\
286045842283108638219596053755421124860896396166186723612828837`120.*I, 
  -3.169775778501955106641433984521412468535365106268908601446953007240754680\
70491736234789062817863939966351358696653829511714682995292549`120. + 
   0.113901201641690541885026312893715174234071070604358239478098081067130771\
264924254955960510692488010864082543410942124979947031198996687`120.*I, 
  0.7802293407593368463008157647192019824398947167890460691239513642668405593\
48129297195731333105178717024074173155201645663374827372114283`120. - 
   2.684498826732015377357731688696086441161194022473267620448534364445280152\
384905773804097774904949714482587016053143216623122346398046884`120.*I, 
  0.7033426714695146897499040220048395444591663403468816113737781255937466220\
70952471859357077807067545627022978068732196124040693905264347`120. - 
   1.590408195713623122406526802701690910219230363791495715763122568953997950\
636405693354272722548277011262849121088602256375172402115393791`120.*I, 
  0.5878368293346276921745370820223700522095838921187851453221691991047261049\
68647057798917882006128735809644342705910079535568061434098114`120. - 
   0.433849776683243138453611867758412796419103827414839166326718815533583157\
946350618104435196419871856051001651347336250150111726394157649`120.*I}, 
 {-84.17035546998759270476583323520456641236540439443770590960925343045893457\
4577780645306932140924357101345746361284666075953511720966941191`120. - 
   33.59354695465280602199418956847012676722692181736460330374991658236732040\
2169907330023347798806536349001680753519156000820297201245324615`120.*I, 
  -67.45117880456136721220092687326160513221130515674398015929238429993884245\
8764259092735019887182039772745889318585664377703441983781453667`120. - 
   21.93891255983680169097829327456535064375955553485438236971714850905074530\
8338557835437080825055071320034607655728506823516265040931292768`120.*I, 
  -51.15846608801233876788618410110010622077551281558568210777369622161862301\
1654651005104815693922034955245666639711975217360808513427602968`120. - 
   9.870185505807793772972533296607343215064724502318860528326572816720559545\
012414415786151425503083528388041473424459970042538213193523763`120.*I, 
  -3.563330564436764727477293199944237053867452114268884869105405796012080229\
920044021198640507754940522309963619672401979085210654420737901`120. + 
   0.119813242017660370979473686816576689210909856203453861558906993194247077\
058625152130214361067782685886590477886049084285768299846352661`120.*I, 
  0.7785230753050266470521242447742859385476445129233584607198555156590018365\
16876671357966315219566838769315284004219504223373408016609851`120. - 
   2.639832313991383939760658452053990704149916607110830560789981469327558409\
922214188452202131733192151631211668373514797977032311524643216`120.*I, 
  0.7012547990497944703184067452385815813366292172427259855736138291039983354\
70039731954424607018245272626099640596232671376495197536918047`120. - 
   1.545714313948458163618265999060277034228851738259253488959598680735831788\
952260327413856430270398401920389065649217404793209335743020205`120.*I, 
  0.5731084312859146772840086821703667940968693033685012552088113038512386514\
25915439492315109434711500835466820375056257629270529825963708`120. - 
   0.389123871130764105200802654192804453830026549960346022453924120737478329\
781455405192793350925703289919850024616836837262166716771819889`120.*I}, 
 {-86.30004718188442063299773297458773666481378902589692001644575518201027061\
4266592140045508335502195683633011931731621384816475955561889696`120. - 
   33.55256388759565150219577849734581922826101562801487545142631918329699743\
3249331714057776568353146058943673900427649207275179238991159028`120.*I, 
  -69.25036749422275062338569376436450854214562954771060949521887954021040005\
3974441006665709941052250415825991373493167795264636310869529921`120. - 
   21.88758905938578888692443014117196381087756525763333448294032542883708432\
8269306328239675348436981067718985413211207881729704558877234563`120.*I, 
  -52.64880686955583788370746264519242037683071377313388345651430948717569637\
2791044054110399262508929877002293719903102139840531785658151477`120. - 
   9.800873570407073842034025967104963216642177534212115351122632956099800634\
881512318289800243323467724710257204852903310664270704846375263`120.*I, 
  -3.977032442028783414799315541425576163835226715962721072468728029248372950\
613802724496135561991891446804885339959957036275135285496891283`120. + 
   0.125543057495848128387393121177202933673589781642513013507368142727527432\
823163697899101858149545013495186697405456170368378706383058781`120.*I, 
  0.7761907746307774565220466544497956081761471981783514341435478907497521707\
07981593689213410024121026060182764784351705823179233005421752`120. - 
   2.595562671314232590206892530879721513285223871245872731349220328691450110\
40853369354861760610508498456847222744627962065661334816216735`120.*I, 
  0.6978285464118168611567639247794675199779476985809153789097025449570605782\
38591656744040034133593019000198467634674959813539404564218171`120. - 
   1.501198020898973404537918466294480914374529086039583578927292151841656455\
977492167039535173599948626798131839582288970782300635664824947`120.*I, 
  0.5535028986798643533731976429070995355108249854913724270352871488348323866\
69646680244725092604449937695686367133960161022279420832330868`120. - 
   0.344474861493418119611048384568623164220341960177197493676974748708923006\
263521206596441506826145517346039657631867050940759221478383598`120.*I}, 
 {-88.45326026703810371678903392678520297755123921601852492578724133998615097\
5199879929486099291853061374420309607071000251639471541241260983`120. - 
   33.51369172891758448979573974683097398004717579776498911501927381706812429\
1955346818330280257796448638944566474239953148939675622136567428`120.*I, 
  -71.07237557312173491005433637958928926700551862514131417396682562929229945\
958787265265850030122619544026023350075544291329831477886570528`120. - 
   21.83734542845106434112123115187757473691108285142323546949967321964322220\
4651404467066747489695556727128738259888670121953143304784273689`120.*I, 
  -54.16179316044369075196990612681352921781765604312877643855453925334229519\
8058074859746625797656494992948914869243493033597966664712947345`120. - 
   9.731894027354628593621754722597801653977712826323683868900331273902295080\
465580857317770864307099362133162314149234190506887961620591974`120.*I, 
  -4.410854441376724731984685437289348208002473040381416125565702990072035669\
729668250481677584303830998605752332815955356665086576180089046`120. + 
   0.131087987586650724189170984750731927435169290206114368569524077242189459\
36934454486449322880466053139181334847002011445029407507749267`120.*I, 
  0.7731324443635352250119189618684624606925439452555732959436925948110889602\
46816174019552082133727359618313576081431580689368631885632635`120. - 
   2.551650784243668639412570494126404621459567718249028011916642912969706160\
860317596171439798494614986858593889338827954040976970295525567`120.*I, 
  0.6929630668617627966517676340662426270846271822608074686566668406762898606\
91302817528560491631302544444693916681431296692158392236270781`120. - 
   1.456683360421151902216133723105979757988960309799794052865842296851726597\
969006486575853295914355453586273668445327407725807818051700625`120.*I, 
  0.5283737762758866864460490411773491781871824350663972360128323931802607100\
36151365320919959981131610867973195343273562689486510457681428`120. - 
   0.300021241788492220744738031099916326781070758795623279246498921943428664\
902589840686471961666304634628944306406651940414394297731131818`120.*I}, 
 {-90.62986407469576761282377700996222939248168255180195016047195258421815762\
4310607153517820887669891874769201808036829963394051174173316067`120. - 
   33.47667075270608953431932586642464972925057124066280887419194841834860677\
2426223179268899929171450377319855130206774986763764468137177808`120.*I, 
  -72.91710542723819913668348355990577297343211663103791208506422772808167734\
7185077386799407902671178757558859588314464241640221586323293145`120. - 
   21.78801485818204847665561365136843715831540679805614697218918192223000512\
6943986542618999609017729437415757793602817010256722718856616794`120.*I, 
  -55.69735538162587167372413084831281035635416598196493788711192768169839602\
6597450335511760603977945629388159521840822132643098117324528889`120. - 
   9.663190795777858313976509174985016951746509116379991386393599265383703859\
234211257280958277538395581862834454947362898682744835156950986`120.*I, 
  -4.864774473698261661141678293045026310656390971642916318070214510338177285\
751924560027235539957568529122910278137964354070062806784586341`120. + 
   0.136446698939676413753206949018767003560259229877954123348953417949833729\
953761130554715933429934189319914227725720188362923027987084604`120.*I, 
  0.7692841282282844842978712512448367206620505427574661685218280713951472126\
94948499377209551769626233372323795954592679660621156054769103`120. - 
   2.508036384642882421403394796325937240847696063495641419044614966855177529\
85199855520087758925984954210043463640032462637157902550086023`120.*I, 
  0.6866111907549689145421360491135624151655387011306696610940735297666160106\
64421114036257853973055147751727965248767961152481651785668492`120. - 
   1.411978354070320333389269272355310469083281737537883852001837168669816209\
624461671101255351550146389224133555782481539420749347183702322`120.*I, 
  0.4969915787936549828971481695809189798194879765138346721730470226111153258\
20609598008418120390913448183553832199165962618470238825938083`120. - 
   0.255998187002331584485953962066659829047085581023563521217950334678995114\
044706665634030591741913114719679405302229068581348022659463443`120.*I}, 
 {-92.82973686296004599333980242344594338826232453928686835692640967116007217\
7336497113732191815540152958515688282228942612781586923664778819`120. - 
   33.44126836517978588451368396949541933968430195859464592910820673081578637\
0465891094323728186325221140881830645781415856503295632691905514`120.*I, 
  -74.78446654543479561960420882073787664858654768106890078780678602264181307\
5263053132251269317490203203853325744157664029382869449775840686`120. - 
   21.73944852284500937619675728438823835212862281726786756743792936015877843\
3829492339504256574025535247336964716740953333226828106905276941`120.*I, 
  -57.25542849599431852430930226841588624716681447897920141613368663898204893\
1841219707107751860072503918740159475477102748961332361810791843`120. - 
   9.594716301575626860230523179574825463036706164143859614078598882888951926\
834046059891024216320964437998256667018283569027974710546384013`120.*I, 
  -5.338774131714745596877731487240179006939499461273854594671806445771347607\
658717849491917750044853081312408219488140304782242067702075569`120. + 
   0.141619028735595925111847031544821978097551622788887467726670459789049296\
4090664544320161686162407448212148088517461516328984568784413`120.*I, 
  0.7646206651186388496676526124851277864186365127812726722303024533272574121\
08027416435038206369847464049422292804482544065324528626663783`120. - 
   2.464640858681389578633782145065311004255757354711771112398534040073670642\
677842101443387791212394771619290181288874008134509295124563735`120.*I, 
  0.6787837887473143239975245906679284428824160040292525009860544145157259864\
5644030585533529864618404326714341892536448867122067490333095`120. - 
   1.366869329481611537869003326868752151040754027675791983585776116403310951\
622876460280301460730008172690772018955463240125868024858787081`120.*I, 
  0.4585335961993892766053985509709168400063570945111609781515848691478680223\
65951752072151146740509433815863441421937752515123805507161638`120. - 
   0.212763078362396673663999717983174992645508637689075473439458467799051922\
058482500014215909316286283624883743857731894950889447852775313`120.*I}, 
 {-95.05276495710077154590589041435662419280524978793365178795368459226706895\
5931712663146995061142768454816220982140244674514141143194735939`120. - 
   33.40727580504575322512840073049719212320582382997210834237382853836486364\
6826103296403264768214442261273918654933091739150908537317939324`120.*I, 
  -76.67437482009215382549087829135168403047817657424486370646356783392038922\
3857378391197636806524294999254843241588868723619034749673263177`120. - 
   21.69151342652053789521505721423450776887033537460688316711484880970161357\
1558358160429149812993006001130132858040540373843804461459184867`120.*I, 
  -58.83595150149986446181566776194731355677304383545363428457033196320608878\
519875012274320189822132300148763471712757808317760439068728349`120. - 
   9.526430392154826843835541782387739753619883814094524595286872947358308033\
313030679682709362262997890380827326226950848328877974007722847`120.*I, 
  -5.832837855794522602760363482274289876354945485371734456882671633560620801\
600269765444151307828655477530614181259699423183299814163388488`120. + 
   0.146605823080039719856077650823836825243643030317710407595502441348473661\
392751636372018064385984237217709970365867778895113603247557614`120.*I, 
  0.7591571991797766447482115098767525220109528915317495549811004658106544449\
4372286750811472880058988320330101518660191278094705781088644`120. - 
   2.421369502598204502697095213869261686686015857944260311236896145318795978\
948219229200872580761787209058831060954397244587511912372916872`120.*I, 
  0.6695590455505808111203798860444906167862926967607384695857387072980876041\
19931508340615631395590797541606364052420047116725466732740633`120. - 
   1.321114621261873720026192609150879202659398835030929761992396034610946189\
268428314480335607245845644945825950801070331753270816308803819`120.*I, 
  0.4120704616187279313461547949294237674498227491240933747958720234499446024\
23114916758904614872562852464685075026913006983502000837875115`120. - 
   0.170797417957432101262284880472348729813944581543560680980986162552110750\
941713463787417230942490307861644429348153625719849962331381373`120.*I}, 
 {-97.29884203385253679412874079138667767603582073818456991080210640869155733\
4468564473516083343378413940712549444057658230704935959552289398`120. - 
   33.37450528866174003391513255695861073077001397386628432766293212159410603\
4810670514135487371731313087109967054074146822205533703362971535`120.*I, 
  -78.58675193548102062229923042483623811127318959707496604139909775233699401\
3679702722429542627022289521918579527271019286884684645133369039`120. - 
   21.64409054246009836937907967780693450304466971556945853685716951660674152\
3523351379455963830589495568767400354097327227724340912637120415`120.*I, 
  -60.43886699161216629830777845865560874526909003200401157099429531068900722\
8298527439802823739810682542361109236570044022911317499703034277`120. - 
   9.458299399331306956799934729156486248280540633589699341194081754702282251\
471028574364803378724077648967924565657614796044576906745932173`120.*I, 
  -6.346952339031075870851409121969523934914033897134096030425231809654192330\
9833520799686352201211480325881112651746471458111553070014195`120. + 
   0.151408782582084984688716584305385714493770321700158715816823959990572703\
355358657042239448553831675215915772686175562964447545084610895`120.*I, 
  0.7529502551349521379316359455718497893965006292350639076945649683044101162\
34286214918736667275884939649857848617779707683462715401708686`120. - 
   2.378114001159620110367829288781731919143175700383561079091454191223850894\
790403743090904787259144774541336530959650408690631941729905524`120.*I, 
  0.6590985835152515957497454045078026130214429569621530289407193530518115155\
69497528885757013607860962880345153407693369873635263890573867`120. - 
   1.274441268963732991565871421725486488350733484563204711143877037868789955\
518567610959878204525395040907012451323056565626559159719398524`120.*I, 
  0.3565462910370857071721478651020420461702541855885378419742396841033123840\
3955513894087066029674991328895407453396163521733681529208383`120. - 
   0.130701135177892233613204885624110856254633711260934243556954254130045713\
288438986400586687921881622731097352136766888166319923106480548`120.*I}, 
 {-99.56786851490372324115315972937293374270637464047754767864755988793117567\
8635810491343509056622692824509052058934977716085779345161070945`120. - 
   33.34278753839527842319906930581683247412451283537873436989454061499454815\
6914874111386810308215009709733594657930502987820419234954769942`120.*I, 
  -80.52152483090276193677402082607152473664748218161416781402272205008738662\
7890486826382081639422568984860364545347496812232189750956452642`120. - 
   21.59707320063416393174749802732910813900419146853247062815829609064785807\
5237816373994866458791168057067343551686829435129675171248527737`120.*I, 
  -62.06412077297364634558908152293044427887161367845576635845833489025584569\
9470645400637233485600483774973688420099950701532598735670954101`120. - 
   9.390295327888951801581062838613577436202159267445790944197363844047702203\
871940804425273718861997260449362215226862752993748118693266273`120.*I, 
  -6.881106092730874057412503029073352963164811198900037382222339314932222247\
04572878972889015563136854439359383827097089470460099041974789`120. + 
   0.156030320558240851702805016102358441791471735480689878452721338623036893\
635927537913136590385321656734767527011006080580294449284100001`120.*I, 
  0.7460989119182053075295678092094536761532220585473479298253857390498169581\
56270203754200750648518104831356528818624947683930719931124967`120. - 
   2.334756174011767799132627298783602076786140663416389257557696586824033850\
684287523793720686553294071897664896382810548680100473607341871`120.*I, 
  0.6476722470898210382091065851422631562808239441494644602151661423123732761\
48001577551208366192704953242647225949306823554544451739439072`120. - 
   1.226550497124198618602549001637764936945344917221283169086283912088421407\
132294313154409616839383648128110489546332347358366315258855593`120.*I, 
  0.2907496403232414396840026228519600081997557051963330278654761192320403754\
72711199437291604963471275236981855962206591885982778606560762`120. - 
   0.093172916450260588519021962647768107212206169677738119762040923420452616\
709738278723681973884372761061954842751547431934391491561978331`120.*I}, 
 {-101.8597510540822249329244052226713231457652530927405272474102083924273239\
56205924948322572028131808233405665177614980081261272085761191862`120. - 
   33.31196964366645962236646226987898025671589655954177220132473609479767997\
8439397224799627425758123018743667316597076863237165121810138106`120.*I, 
  -82.47862522778527029116239388236052706416652329219276579309909379611009503\
5915738460075263147671770990798560828757232498816697140568438945`120. - 
   21.55036568648683848047243404937359941529600928551410998500570673825403807\
1151306025741734474343075052914434963326223305468004804045889939`120.*I, 
  -63.71166153180234557882011632400565929603019967585646868505041367637676939\
2802787304952587372273664629096379066158984517349216297069273899`120. - 
   9.322395151074103335024576377555883202449632960271446552285913328311214327\
207137426332732328265028065546341175472876132543500463709737796`120.*I, 
  -7.435289122102525821532686741630656605983943967095441155470989491110975788\
95706808369174195951299574360160247304751866928276390252401259`120. + 
   0.160473435913351475571701129875809293411391172416930617096916950119020794\
100846049397265947495866241727205821506063301014407126299636934`120.*I, 
  0.7387461616026523282783876322718741790288199551961186054870029604774158958\
59175457854147987751655494057652499457218284614200503845518624`120. - 
   2.291174179050970382813348588707796202753904195945730744921215644834845145\
101667940580521298789386787842787831059323951057775409352246379`120.*I, 
  0.6356913782624933562589764924792444994917819003816150669687627720809451419\
70392886102640201769879148433476164556815805302395891651797123`120. - 
   1.177141492393982035147214949794307609419588501286166066983863156039713801\
911918365823486145222974279796295080604498922601842907410079563`120.*I, 
  0.2132751372603085610545574264352611050388717744745144511343510747433850295\
40038465729935210402542697166615277920454341207812896743721318`120. - 
   0.058966302808695226711612624278123182076610798686220578932554251986649040\
486136546444223219564442954329425003650356904423914349567158314`120.*I}, 
 {-104.1744021035617266547664631208811828984750432009855457939742369499318607\
70952717636839291138659212204643555307092258759779523887542539172`120. - 
   33.28191321283346190547246367761454468185296113675222254241213520059646541\
4951083516700595531100726204419595233435273714892342413584932989`120.*I, 
  -84.45798921168223929760709807554369136163202505460042413154003275572337934\
4324150672887795962087285984152638164736708797869540766038930441`120. - 
   21.50388202001347179988146754320329600001837428787234333253196097387306481\
6516249695511590050036659033106345374661732069509529758101626371`120.*I, 
  -65.38144054198863519701155585865654156224698800109494279849102801992056542\
5678382458790007977696466720384873926790336998377791080448157207`120. - 
   9.254580197388659360435029793244460131966891183049437199574715955217718406\
410782934868836756277294924455973633815253105415451793932545845`120.*I, 
  -8.009492679212374274282470524257060051963500644034269544144279055294381304\
919590084269183216376996732990808833375823212070744509089813036`120. + 
   0.164741600979892021063875760836530246701648409854269520484819677301373618\
788832242027438077324625773743398500886981912044608238284548625`120.*I, 
  0.7310798584511395810904122760249621766368282679123978904507999792609318643\
04595914533249299673868895571621579187449458513782868091505013`120. - 
   2.247252357113537386036943876323540388153712312727685519504878640507241944\
089897867560842830393109003860055573931928269519706984656978367`120.*I, 
  0.6237435501791866565782419822012300049584361035892770206994806140353767855\
8207120681964255364568536625811075895060953508323324712903056`120. - 
   1.125967674292192661737991247157107229262307777942333155283800160341402367\
03200311928987684540654300863852620163831324782025396312363621`120.*I, 
  0.1224835090318928778589131543420302339833011121978424793970434483414260765\
11096777329557288654330821077368223825207506375329595763556894`120. - 
   0.028806574448609004541393086618991549953326907896540066435858850973117667\
378368595207494529333855657599328267837525459290787320665314881`120.*I}, 
 {-106.5117395449444937611323974729578010130631885220246870116845984097627757\
23723497240530305196740518853745488359576410365736239805583099258`120. - 
   33.25249278073996565370376545769628527316936387374720146377263899303794438\
2374647445116174988727303681301983502978286131011715019763111074`120.*I, 
  -86.45955686156855977369336993707326042371508698256052291403262797003648873\
1123341749434361062647590389807350740423665873233649047888981945`120. - 
   21.45754488927534626898863180959190348622614389059908321717438932290320168\
3665065116394172484232256903193644469308247269125742311229153814`120.*I, 
  -67.07341140896968117352976684551842929794611906165718683652544426155166040\
5418109058683949031733278719254696858878574588637185949646867801`120. - 
   9.186835615573678506577295981581961252677370705057866621341225640399351266\
260992563916554635224893711004999845444071581403579569275957519`120.*I, 
  -8.603709071138411838185174769867335308755021015839148202685794642921366237\
626175350222307305789558303848480322197549262515156231974535201`120. + 
   0.168838663681650947417256432522255896215176317386756265782108775424870907\
438336437770955870288633380377324709726487940470439000045480649`120.*I, 
  0.7233316983465239654740210872419750201105160497216731215300834336904404047\
00288188029941647735181346330651536915921077802250873770898758`120. - 
   2.202895597543055944486875626533642954584003436003467838228511193375504323\
036144357945190594352789083645236506497713777802818740066192549`120.*I, 
  0.6126055201533903960464990320271169264493131912013264426405304069728467971\
70311748686508050941206896276373410106361209910298223554435954`120. - 
   1.072940400780849527557719186873511034888493545857515830903652009413838782\
490818256572752543374775167663944797221392262946296247647669514`120.*I, 
  0.0164853048216760028900658451044358671052901130015379541424469040935840726\
60272993138848894902736123314566292472121812224173526208431137`120. - 
   0.003252971327367306760215360332812697593135263832343128915518709222961933\
968127678572401287283048173559842721753077258367199069779159251`120.*I}}


==> anc/Complete_Publication_Data/hessian_rxa.dat <==
{{(l*Pi*\[ScriptCapitalG]3^2*(a^2*x1^4 + l3^2*(-3 + x1^2*\[Kappa]))^5*
    ((8*a*(l + rh*x1)*(-3 + (a^2*x1^4)/l3^2 + x1^2*\[Kappa])*
       (3*a^10*x1^20 + 3*a^8*l3^2*x1^16*(49 - 18*x1^2*\[Kappa]) + 
        l3^10*(-3 + x1^2*\[Kappa])^2*(3 - 8*x1^2*\[Kappa] + 
          5*x1^4*\[Kappa]^2) + 14*a^6*l3^4*x1^12*(111 - 84*x1^2*\[Kappa] + 
          14*x1^4*\[Kappa]^2) - 2*a^4*l3^6*x1^8*(-1449 + 1860*x1^2*\[Kappa] - 
          678*x1^4*\[Kappa]^2 + 61*x1^6*\[Kappa]^3) + 
        a^2*l3^8*x1^4*(747 - 1728*x1^2*\[Kappa] + 1144*x1^4*\[Kappa]^2 - 
          244*x1^6*\[Kappa]^3 + 9*x1^8*\[Kappa]^4))*
       ((x1^2*(l + rh*x1)*(rh^2 + a^2*x1^2))/l3^2 - 
        (rh*x1^2*(-l3^2 + l*rh*x1)*(rh^2 + a^2*x1^2)*(3 - (a^2*x1^4)/l3^2 - 
           x1^2*\[Kappa]))/(2*(-(a^2*l3^2) + rh^4)*x1^3 + 
          l*rh*(a^2*x1^4 + l3^2*(1 - x1^2*\[Kappa]))) + 
        (l + rh*x1)*(3 - (a^2*x1^4)/l3^2 - x1^2*\[Kappa])*
         (1 + (2*rh^2*x1*(-l3^2 + l*rh*x1))/(2*(-(a^2*l3^2) + rh^4)*x1^3 + 
            l*rh*(a^2*x1^4 + l3^2*(1 - x1^2*\[Kappa]))))))/
      ((a^5*x1^8 + a*l3^4*(3 - 5*x1^2*\[Kappa]) - 3*a^3*l3^2*x1^4*
         (-4 + x1^2*\[Kappa]))*(a^4*x1^8 - 6*a^2*l3^2*x1^4*
          (-2 + x1^2*\[Kappa]) + l3^4*(3 - 4*x1^2*\[Kappa] + 
           x1^4*\[Kappa]^2))^3) + (x1*(l + rh*x1)*(-3 + (a^2*x1^4)/l3^2 + 
        x1^2*\[Kappa])*(5*a^10*x1^20 + 7*a^8*l3^2*x1^16*
         (39 - 10*x1^2*\[Kappa]) + 6*a^6*l3^4*x1^12*
         (505 - 303*x1^2*\[Kappa] + 36*x1^4*\[Kappa]^2) + 
        6*a^4*l3^6*x1^8*(1029 - 1073*x1^2*\[Kappa] + 279*x1^4*\[Kappa]^2 - 
          15*x1^6*\[Kappa]^3) + l3^10*(81 - 324*x1^2*\[Kappa] + 
          294*x1^4*\[Kappa]^2 - 20*x1^6*\[Kappa]^3 - 15*x1^8*\[Kappa]^4) + 
        a^2*l3^8*x1^4*(1701 - 3798*x1^2*\[Kappa] + 1768*x1^4*\[Kappa]^2 - 
          138*x1^6*\[Kappa]^3 + 3*x1^8*\[Kappa]^4))*
       ((2*x1^2*(l + rh*x1)*(rh^2 + a^2*x1^2)*(2*a^2*x1^2 + l3^2*\[Kappa]))/
         l3^2 + 2*(l + rh*x1)*(rh^2 + a^2*x1^2)*(3 - (a^2*x1^4)/l3^2 - 
          x1^2*\[Kappa]) - x1*(rh^2 + a^2*x1^2)*(3 - (a^2*x1^4)/l3^2 - 
          x1^2*\[Kappa])*(rh + (l*rh^2*(a^2*x1^4 + l3^2*(-3 + x1^2*
                \[Kappa])))/(2*(-(a^2*l3^2) + rh^4)*x1^3 + 
            l*rh*(a^2*x1^4 + l3^2*(1 - x1^2*\[Kappa])))) + 
        x1*(l + rh*x1)*(3 - (a^2*x1^4)/l3^2 - x1^2*\[Kappa])*
         (2*a^2*x1 + (2*l*rh^3*(a^2*x1^4 + l3^2*(-3 + x1^2*\[Kappa])))/
           (2*(-(a^2*l3^2) + rh^4)*x1^4 + l*rh*x1*(a^2*x1^4 + 
              l3^2*(1 - x1^2*\[Kappa]))))))/
      (a^2*(a^4*x1^9 - 3*a^2*l3^2*x1^5*(-4 + x1^2*\[Kappa]) + 
         l3^4*(3*x1 - 5*x1^3*\[Kappa]))^3*(a^4*x1^8 - 
        6*a^2*l3^2*x1^4*(-2 + x1^2*\[Kappa]) + 
        l3^4*(3 - 4*x1^2*\[Kappa] + x1^4*\[Kappa]^2))) + 
     (8*(a^2*x1^4 + l3^2*(-3 + x1^2*\[Kappa]))*
       ((4*a^2*rh*x1^4*(l + rh*x1)*(l3^2 - l*rh*x1)*(a^2*x1^4 + 
           l3^2*(-3 + x1^2*\[Kappa]))*(l^3*rh^3*x1*(2*a^2*l3^2*x1^4 - 
             a^4*x1^8 + l3^4*(3 - 4*x1^2*\[Kappa] + x1^4*\[Kappa]^2)) + 
           x1^4*(3*a^6*l3^4*x1^6 + rh^6*(4*rh^4*x1^4 + l3^4*
                (9 - 3*x1^2*\[Kappa])) + a^2*rh^2*(-11*l3^2*rh^4*x1^4 + 4*
                rh^6*x1^6 + l3^6*(3 - x1^2*\[Kappa]) + 5*l3^4*rh^2*x1^2*
                (-3 + x1^2*\[Kappa])) + a^4*(3*l3^4*rh^2*x1^4 - 3*l3^2*rh^4*
                x1^6 + l3^6*(3*x1^2 - x1^4*\[Kappa]))) + 
           l*rh*x1^3*(-4*a^6*l3^2*x1^8 + l3^2*rh^6*x1^2*(1 - 3*x1^2*
                \[Kappa]) - 8*l3^4*rh^4*(-3 + x1^2*\[Kappa]) + 
             a^4*(-(l3^2*rh^2*x1^6) + rh^4*x1^8 + 3*l3^4*x1^4*
                (-1 + x1^2*\[Kappa])) + a^2*(5*rh^6*x1^6 + l3^2*rh^4*x1^4*
                (5 - 7*x1^2*\[Kappa]) + l3^4*rh^2*x1^2*(-13 + 7*x1^2*
                  \[Kappa]) - l3^6*(3 - 4*x1^2*\[Kappa] + x1^4*\[Kappa]^
                   2))) + l^2*rh^2*(a^2*x1^8*(4*rh^4 + a^4*x1^4) + 
             l3^6*(3 - 4*x1^2*\[Kappa] + x1^4*\[Kappa]^2) + 
             l3^2*x1^4*(2*rh^2 + a^2*x1^2)*(a^2*x1^2*(5 - 2*x1^2*\[Kappa]) + 
               2*rh^2*(-3 + x1^2*\[Kappa])) + l3^4*(2*rh^2*x1^2*
                (2 - 3*x1^2*\[Kappa] + x1^4*\[Kappa]^2) + a^2*x1^4*
                (-9 + 2*x1^2*\[Kappa] + x1^4*\[Kappa]^2)))))/
         (l3^4*(2*(a^2*l3^2 - rh^4)*x1^3 + l*rh*(-(a^2*x1^4) + 
              l3^2*(-1 + x1^2*\[Kappa])))^3) - 
        (4*a^2*x1^4*(l + rh*x1)*((x1^2*(l + rh*x1)*(rh^2 + a^2*x1^2))/l3^2 - 
           (rh*x1^2*(-l3^2 + l*rh*x1)*(rh^2 + a^2*x1^2)*
             (3 - (a^2*x1^4)/l3^2 - x1^2*\[Kappa]))/
            (2*(-(a^2*l3^2) + rh^4)*x1^3 + l*rh*(a^2*x1^4 + l3^2*
                (1 - x1^2*\[Kappa]))) + (l + rh*x1)*(3 - (a^2*x1^4)/l3^2 - 
             x1^2*\[Kappa])*(1 + (2*rh^2*x1*(-l3^2 + l*rh*x1))/
              (2*(-(a^2*l3^2) + rh^4)*x1^3 + l*rh*(a^2*x1^4 + 
                 l3^2*(1 - x1^2*\[Kappa]))))))/l3^2 + 
        (l + rh*x1)*(-3 + (a^2*x1^4)/l3^2 + x1^2*\[Kappa])*
         ((x1^2*(l + rh*x1)*(rh^2 + a^2*x1^2))/l3^2 - 
          (rh*x1^2*(-l3^2 + l*rh*x1)*(rh^2 + a^2*x1^2)*(3 - (a^2*x1^4)/l3^2 - 
             x1^2*\[Kappa]))/(2*(-(a^2*l3^2) + rh^4)*x1^3 + 
            l*rh*(a^2*x1^4 + l3^2*(1 - x1^2*\[Kappa]))) + 
          (l + rh*x1)*(3 - (a^2*x1^4)/l3^2 - x1^2*\[Kappa])*
           (1 + (2*rh^2*x1*(-l3^2 + l*rh*x1))/(2*(-(a^2*l3^2) + rh^4)*x1^3 + 
              l*rh*(a^2*x1^4 + l3^2*(1 - x1^2*\[Kappa]))))) - 
        (4*a^2*rh*x1^4*(-l3^2 + l*rh*x1)*(-3 + (a^2*x1^4)/l3^2 + 
           x1^2*\[Kappa])*((x1^2*(l + rh*x1)*(rh^2 + a^2*x1^2))/l3^2 - 
           (rh*x1^2*(-l3^2 + l*rh*x1)*(rh^2 + a^2*x1^2)*
             (3 - (a^2*x1^4)/l3^2 - x1^2*\[Kappa]))/
            (2*(-(a^2*l3^2) + rh^4)*x1^3 + l*rh*(a^2*x1^4 + l3^2*
                (1 - x1^2*\[Kappa]))) + (l + rh*x1)*(3 - (a^2*x1^4)/l3^2 - 
             x1^2*\[Kappa])*(1 + (2*rh^2*x1*(-l3^2 + l*rh*x1))/
              (2*(-(a^2*l3^2) + rh^4)*x1^3 + l*rh*(a^2*x1^4 + 
                 l3^2*(1 - x1^2*\[Kappa]))))))/(2*(-(a^2*l3^2) + rh^4)*x1^3 + 
          l*rh*(a^2*x1^4 + l3^2*(1 - x1^2*\[Kappa])))))/
      (a^4*x1^8 - 6*a^2*l3^2*x1^4*(-2 + x1^2*\[Kappa]) + 
        l3^4*(3 - 4*x1^2*\[Kappa] + x1^4*\[Kappa]^2))^2 + 
     (4*a*x1*(a^2*x1^4 + l3^2*(-3 + x1^2*\[Kappa]))*
       ((-2*x1*(l + rh*x1)*(a^2*x1^4 + l3^2*(-3 + x1^2*\[Kappa]))*
          (-2*rh*(-(a^2*l3^2) + rh^4)^2*x1^7*(-6*rh^6*x1^4 + 
             l3^2*(3*a^2*rh^2*x1^4 + 5*a^4*x1^6 + 6*rh^4*x1^2*
                (-1 + x1^2*\[Kappa])) - l3^4*(3*a^2*x1^2*(-1 + 
                 x1^2*\[Kappa]) + rh^2*(3 + x1^2*\[Kappa]))) + 
           l^4*rh^3*x1*(-(a^2*x1^4) + l3^2*(-1 + x1^2*\[Kappa]))*
            (2*a^4*rh^2*x1^8 + a^2*l3^2*x1^6*(2*rh^2 + a^2*x1^2)*\[Kappa] + 
             l3^6*\[Kappa]*(-1 + x1^2*\[Kappa])^2 - 2*l3^4*(a^2*x1^4*\[Kappa]*
                (-1 + x1^2*\[Kappa]) + rh^2*(-7 + 5*x1^2*\[Kappa]))) + 
           2*l*x1^4*(11*a^8*l3^4*rh^2*x1^10 + a^6*l3^2*x1^6*(4*l3^2*rh^4*
                x1^2 - 15*rh^6*x1^4 + 4*l3^6*\[Kappa] - 8*l3^4*rh^2*
                (-1 + x1^2*\[Kappa])) + a^2*rh^4*(8*rh^8*x1^8 + 4*l3^8*
                (-3 + 2*x1^2*\[Kappa]) + 12*l3^4*rh^4*x1^4*
                (1 + 2*x1^2*\[Kappa]) - 2*l3^2*rh^6*x1^6*(1 + 3*x1^2*
                  \[Kappa]) + l3^6*rh^2*x1^2*(-3 + 6*x1^2*\[Kappa] - 
                 11*x1^4*\[Kappa]^2)) + 2*rh^8*(2*rh^6*x1^6 - 6*l3^2*rh^4*
                x1^6*\[Kappa] - l3^6*(3 - 2*x1^2*\[Kappa] + x1^4*\[Kappa]^
                   2) + 2*l3^4*rh^2*x1^2*(3 - 3*x1^2*\[Kappa] + 
                 2*x1^4*\[Kappa]^2)) + a^4*rh^2*x1^2*(-14*l3^2*rh^6*x1^6 + 6*
                rh^8*x1^8 - 20*l3^6*rh^2*x1^4*\[Kappa] + 2*l3^4*rh^4*x1^4*
                (-11 + 9*x1^2*\[Kappa]) + l3^8*(9 - 6*x1^2*\[Kappa] + 
                 5*x1^4*\[Kappa]^2))) + l^3*rh^2*
            (a^4*rh^2*x1^12*(2*rh^4 + 3*a^4*x1^4) - 2*a^2*l3^2*rh^2*x1^8*
              (rh^4*(22 - 2*x1^2*\[Kappa]) + a^4*x1^4*(-7 + 3*x1^2*
                  \[Kappa]) + a^2*rh^2*x1^2*(-2 + 5*x1^2*\[Kappa])) + 
             l3^8*(-1 + x1^2*\[Kappa])^2*(6*a^2*x1^4*\[Kappa] + rh^2*
                (3 + x1^4*\[Kappa]^2)) + 2*l3^4*x1^4*(3*a^6*x1^8*\[Kappa] + 
               a^4*rh^2*x1^4*(3 + x1^2*\[Kappa] + 2*x1^4*\[Kappa]^2) + 2*a^2*
                rh^4*x1^2*(-2 - 3*x1^2*\[Kappa] + 4*x1^4*\[Kappa]^2) + rh^6*
                (9 - 6*x1^2*\[Kappa] + 5*x1^4*\[Kappa]^2)) - 
             2*l3^6*x1^2*(6*a^4*x1^6*\[Kappa]*(-1 + x1^2*\[Kappa]) + a^2*rh^2*
                x1^2*(-31 + 23*x1^2*\[Kappa] - x1^4*\[Kappa]^2 + 
                 x1^6*\[Kappa]^3) + rh^4*(6 - 7*x1^2*\[Kappa] - 
                 2*x1^4*\[Kappa]^2 + 3*x1^6*\[Kappa]^3))) + 
           l^2*rh*x1*(a^2*rh^6*x1^10*(4*rh^4 + 8*a^2*rh^2*x1^2 + 9*a^4*
                x1^4) - l3^2*rh^2*x1^6*(2*a^6*rh^2*x1^6 + 15*a^8*x1^8 + 12*
                rh^8*(1 + x1^2*\[Kappa]) + 8*a^2*rh^6*x1^2*
                (1 + 3*x1^2*\[Kappa]) + 3*a^4*rh^4*x1^4*(-9 + 7*x1^2*
                  \[Kappa])) + l3^4*rh^2*x1^6*(14*a^4*rh^2*x1^2*
                (-1 + 3*x1^2*\[Kappa]) + 4*rh^6*\[Kappa]*(-4 + 5*x1^2*
                  \[Kappa]) + a^6*x1^4*(-21 + 17*x1^2*\[Kappa]) + a^2*rh^4*
                (59 + 10*x1^2*\[Kappa] + 7*x1^4*\[Kappa]^2)) + 
             l3^8*(12*a^4*x1^6*\[Kappa]*(-1 + x1^2*\[Kappa]) + 2*rh^4*
                (3 - 5*x1^2*\[Kappa] + 2*x1^4*\[Kappa]^2) + a^2*rh^2*x1^2*
                (-27 + 21*x1^2*\[Kappa] - 7*x1^4*\[Kappa]^2 + 5*x1^6*
                  \[Kappa]^3)) - l3^6*x1^2*(12*a^6*x1^8*\[Kappa] + 14*a^2*
                rh^4*x1^2*(-3 + 2*x1^4*\[Kappa]^2) + a^4*rh^2*x1^4*
                (33 - 10*x1^2*\[Kappa] + 11*x1^4*\[Kappa]^2) + rh^6*
                (39 - 15*x1^2*\[Kappa] - 7*x1^4*\[Kappa]^2 + 7*x1^6*
                  \[Kappa]^3)))))/(l3^4*(2*(a^2*l3^2 - rh^4)*x1^3 + 
            l*rh*(-(a^2*x1^4) + l3^2*(-1 + x1^2*\[Kappa])))^3) - 
        2*x1*(l + rh*x1)*((4*a^2*x1^3)/l3^2 + 2*x1*\[Kappa])*
         ((x1^2*(l + rh*x1)*(rh^2 + a^2*x1^2))/l3^2 - 
          (rh*x1^2*(-l3^2 + l*rh*x1)*(rh^2 + a^2*x1^2)*(3 - (a^2*x1^4)/l3^2 - 
             x1^2*\[Kappa]))/(2*(-(a^2*l3^2) + rh^4)*x1^3 + 
            l*rh*(a^2*x1^4 + l3^2*(1 - x1^2*\[Kappa]))) + 
          (l + rh*x1)*(3 - (a^2*x1^4)/l3^2 - x1^2*\[Kappa])*
           (1 + (2*rh^2*x1*(-l3^2 + l*rh*x1))/(2*(-(a^2*l3^2) + rh^4)*x1^3 + 
              l*rh*(a^2*x1^4 + l3^2*(1 - x1^2*\[Kappa]))))) + 
        4*(l + rh*x1)*(-3 + (a^2*x1^4)/l3^2 + x1^2*\[Kappa])*
         ((x1^2*(l + rh*x1)*(rh^2 + a^2*x1^2))/l3^2 - 
          (rh*x1^2*(-l3^2 + l*rh*x1)*(rh^2 + a^2*x1^2)*(3 - (a^2*x1^4)/l3^2 - 
             x1^2*\[Kappa]))/(2*(-(a^2*l3^2) + rh^4)*x1^3 + 
            l*rh*(a^2*x1^4 + l3^2*(1 - x1^2*\[Kappa]))) + 
          (l + rh*x1)*(3 - (a^2*x1^4)/l3^2 - x1^2*\[Kappa])*
           (1 + (2*rh^2*x1*(-l3^2 + l*rh*x1))/(2*(-(a^2*l3^2) + rh^4)*x1^3 + 
              l*rh*(a^2*x1^4 + l3^2*(1 - x1^2*\[Kappa]))))) - 
        2*x1*(-3 + (a^2*x1^4)/l3^2 + x1^2*\[Kappa])*
         (rh + (l*rh^2*(a^2*x1^4 + l3^2*(-3 + x1^2*\[Kappa])))/
           (2*(-(a^2*l3^2) + rh^4)*x1^3 + l*rh*(a^2*x1^4 + l3^2*(1 - 
                x1^2*\[Kappa]))))*((x1^2*(l + rh*x1)*(rh^2 + a^2*x1^2))/
           l3^2 - (rh*x1^2*(-l3^2 + l*rh*x1)*(rh^2 + a^2*x1^2)*
            (3 - (a^2*x1^4)/l3^2 - x1^2*\[Kappa]))/
           (2*(-(a^2*l3^2) + rh^4)*x1^3 + l*rh*(a^2*x1^4 + l3^2*(1 - 
                x1^2*\[Kappa]))) + (l + rh*x1)*(3 - (a^2*x1^4)/l3^2 - 
            x1^2*\[Kappa])*(1 + (2*rh^2*x1*(-l3^2 + l*rh*x1))/
             (2*(-(a^2*l3^2) + rh^4)*x1^3 + l*rh*(a^2*x1^4 + 
                l3^2*(1 - x1^2*\[Kappa])))))))/
      ((a^5*x1^9 + a*l3^4*x1*(3 - 5*x1^2*\[Kappa]) - 3*a^3*l3^2*x1^5*
         (-4 + x1^2*\[Kappa]))*(a^4*x1^8 - 6*a^2*l3^2*x1^4*
         (-2 + x1^2*\[Kappa]) + l3^4*(3 - 4*x1^2*\[Kappa] + 
          x1^4*\[Kappa]^2))) + (2*(a^2*x1^4 + l3^2*(-3 + x1^2*\[Kappa]))*
       ((-4*a*x1^2*(l + rh*x1)*(a^2*x1^4 + l3^2*(-3 + x1^2*\[Kappa]))*
          (-2*rh*(-(a^2*l3^2) + rh^4)^2*x1^8*(-6*rh^6*x1^4 - 
             4*a^2*rh^4*x1^6 + l3^2*(15*a^2*rh^2*x1^4 + 5*a^4*x1^6 + 2*rh^4*
                x1^2*(-9 + x1^2*\[Kappa])) + 3*l3^4*(a^2*x1^2*
                (9 - x1^2*\[Kappa]) + rh^2*(3 + x1^2*\[Kappa]))) + 
           l^4*l3^2*rh^3*(-(a^2*x1^4) + l3^2*(-1 + x1^2*\[Kappa]))*
            (a^4*x1^8*(-6 + x1^2*\[Kappa]) + l3^4*(-6 + x1^2*\[Kappa])*
              (-1 + x1^2*\[Kappa])^2 + a^2*rh^2*x1^6*(-20 + 6*x1^2*
                \[Kappa]) - 2*l3^2*(a^2*x1^4*(6 - 7*x1^2*\[Kappa] + 
                 x1^4*\[Kappa]^2) + rh^2*x1^2*(2 - 5*x1^2*\[Kappa] + 
                 x1^4*\[Kappa]^2))) + 2*l*x1^5*(2*rh^10*x1^6*(2*rh^4 + 8*a^2*
                rh^2*x1^2 + 5*a^4*x1^4) - l3^2*rh^6*x1^4*(42*a^4*rh^2*x1^4 + 
               19*a^6*x1^6 + 12*rh^6*(-4 + x1^2*\[Kappa]) + 2*a^2*rh^4*x1^2*
                (-7 + 3*x1^2*\[Kappa])) + l3^4*rh^2*x1^2*(24*a^6*rh^2*x1^6 + 
               11*a^8*x1^8 + 4*a^2*rh^6*x1^2*(-33 + 8*x1^2*\[Kappa]) + 2*a^4*
                rh^4*x1^4*(-31 + 9*x1^2*\[Kappa]) + 4*rh^8*
                (6 - 9*x1^2*\[Kappa] + x1^4*\[Kappa]^2)) + 
             l3^6*rh^2*(-8*a^6*x1^6*(-4 + x1^2*\[Kappa]) - 4*a^4*rh^2*x1^4*
                (-30 + 7*x1^2*\[Kappa]) + a^2*rh^4*x1^2*(-39 + 70*x1^2*
                  \[Kappa] - 7*x1^4*\[Kappa]^2) + 2*rh^6*(-9 + 6*x1^2*
                  \[Kappa] + x1^4*\[Kappa]^2)) + l3^8*(-4*a^2*rh^4*x1^4*
                \[Kappa]^2 + 4*a^6*x1^4*(-6 + x1^2*\[Kappa]) + a^4*rh^2*x1^2*
                (33 - 46*x1^2*\[Kappa] + 5*x1^4*\[Kappa]^2))) + 
           l^3*rh^2*x1*(a^4*rh^2*x1^12*(10*rh^4 + 4*a^2*rh^2*x1^2 + 3*a^4*
                x1^4) - 6*a^2*l3^2*rh^2*x1^8*(2*rh^4*(-3 + x1^2*\[Kappa]) + 
               a^4*x1^4*(-1 + x1^2*\[Kappa]) + a^2*rh^2*x1^2*(-10 + 
                 3*x1^2*\[Kappa])) + l3^8*(-1 + x1^2*\[Kappa])^2*
              (6*a^2*x1^2*(-6 + x1^2*\[Kappa]) + rh^2*(3 - 8*x1^2*\[Kappa] + 
                 x1^4*\[Kappa]^2)) + 2*l3^4*x1^4*(3*a^6*x1^6*
                (-6 + x1^2*\[Kappa]) + a^4*rh^2*x1^4*(-37 + 5*x1^2*\[Kappa] + 
                 2*x1^4*\[Kappa]^2) + 2*a^2*rh^4*x1^2*(23 - 29*x1^2*
                  \[Kappa] + 5*x1^4*\[Kappa]^2) + rh^6*(45 - 46*x1^2*
                  \[Kappa] + 9*x1^4*\[Kappa]^2)) - 2*l3^6*x1^2*
              (6*a^4*x1^4*(6 - 7*x1^2*\[Kappa] + x1^4*\[Kappa]^2) + a^2*rh^2*
                x1^2*(5 - 9*x1^2*\[Kappa] - 5*x1^4*\[Kappa]^2 + 
                 x1^6*\[Kappa]^3) + rh^4*(-18 + 41*x1^2*\[Kappa] - 
                 26*x1^4*\[Kappa]^2 + 3*x1^6*\[Kappa]^3))) + 
           l^2*rh*x1^4*(-15*a^8*l3^2*rh^2*x1^12 + a^6*x1^6*(-24*l3^2*rh^4*
                x1^4 + 11*rh^6*x1^6 - 12*l3^6*(-6 + x1^2*\[Kappa]) + l3^4*
                rh^2*x1^2*(-25 + 17*x1^2*\[Kappa])) + a^4*x1^2*
              (24*rh^8*x1^8 + l3^2*rh^6*x1^6*(21 - 23*x1^2*\[Kappa]) + 4*l3^4*
                rh^4*x1^4*(-60 + 17*x1^2*\[Kappa]) + l3^6*rh^2*x1^2*
                (15 + 58*x1^2*\[Kappa] - 11*x1^4*\[Kappa]^2) + 12*l3^8*
                (6 - 7*x1^2*\[Kappa] + x1^4*\[Kappa]^2)) + 
             a^2*rh^2*(12*rh^8*x1^8 - 8*l3^2*rh^6*x1^6*(-16 + 5*x1^2*
                  \[Kappa]) + l3^4*rh^4*x1^4*(-71 - 18*x1^2*\[Kappa] + 
                 5*x1^4*\[Kappa]^2) - 2*l3^6*rh^2*x1^2*(84 - 106*x1^2*
                  \[Kappa] + 15*x1^4*\[Kappa]^2) + l3^8*(-39 + 77*x1^2*
                  \[Kappa] - 51*x1^4*\[Kappa]^2 + 5*x1^6*\[Kappa]^3)) + 
             l3^2*rh^4*(-20*rh^6*x1^4*(-3 + x1^2*\[Kappa]) - 2*l3^6*x1^2*
                \[Kappa]^2*(-1 + x1^2*\[Kappa]) + 4*l3^2*rh^4*x1^2*
                (30 - 34*x1^2*\[Kappa] + 5*x1^4*\[Kappa]^2) - l3^4*rh^2*
                (33 + 27*x1^2*\[Kappa] - 41*x1^4*\[Kappa]^2 + 5*x1^6*
                  \[Kappa]^3)))))/(l3^4*(2*(a^2*l3^2 - rh^4)*x1^3 + 
            l*rh*(-(a^2*x1^4) + l3^2*(-1 + x1^2*\[Kappa])))^3) - 
        (4*a*x1^4*(l + rh*x1)*((2*x1^2*(l + rh*x1)*(rh^2 + a^2*x1^2)*
             (2*a^2*x1^2 + l3^2*\[Kappa]))/l3^2 + 2*(l + rh*x1)*
            (rh^2 + a^2*x1^2)*(3 - (a^2*x1^4)/l3^2 - x1^2*\[Kappa]) - 
           x1*(rh^2 + a^2*x1^2)*(3 - (a^2*x1^4)/l3^2 - x1^2*\[Kappa])*
            (rh + (l*rh^2*(a^2*x1^4 + l3^2*(-3 + x1^2*\[Kappa])))/
              (2*(-(a^2*l3^2) + rh^4)*x1^3 + l*rh*(a^2*x1^4 + 
                 l3^2*(1 - x1^2*\[Kappa])))) + x1*(l + rh*x1)*
            (3 - (a^2*x1^4)/l3^2 - x1^2*\[Kappa])*(2*a^2*x1 + 
             (2*l*rh^3*(a^2*x1^4 + l3^2*(-3 + x1^2*\[Kappa])))/
              (2*(-(a^2*l3^2) + rh^4)*x1^4 + l*rh*x1*(a^2*x1^4 + 
                 l3^2*(1 - x1^2*\[Kappa]))))))/l3^2 - 
        (4*a*rh*x1^4*(-l3^2 + l*rh*x1)*(-3 + (a^2*x1^4)/l3^2 + x1^2*\[Kappa])*
          ((2*x1^2*(l + rh*x1)*(rh^2 + a^2*x1^2)*(2*a^2*x1^2 + 
              l3^2*\[Kappa]))/l3^2 + 2*(l + rh*x1)*(rh^2 + a^2*x1^2)*
            (3 - (a^2*x1^4)/l3^2 - x1^2*\[Kappa]) - x1*(rh^2 + a^2*x1^2)*
            (3 - (a^2*x1^4)/l3^2 - x1^2*\[Kappa])*
            (rh + (l*rh^2*(a^2*x1^4 + l3^2*(-3 + x1^2*\[Kappa])))/
              (2*(-(a^2*l3^2) + rh^4)*x1^3 + l*rh*(a^2*x1^4 + 
                 l3^2*(1 - x1^2*\[Kappa])))) + x1*(l + rh*x1)*
            (3 - (a^2*x1^4)/l3^2 - x1^2*\[Kappa])*(2*a^2*x1 + 
             (2*l*rh^3*(a^2*x1^4 + l3^2*(-3 + x1^2*\[Kappa])))/
              (2*(-(a^2*l3^2) + rh^4)*x1^4 + l*rh*x1*(a^2*x1^4 + 
                 l3^2*(1 - x1^2*\[Kappa]))))))/(2*(-(a^2*l3^2) + rh^4)*x1^3 + 
          l*rh*(a^2*x1^4 + l3^2*(1 - x1^2*\[Kappa])))))/
      (x1*(a^5*x1^9 + a*l3^4*x1*(3 - 5*x1^2*\[Kappa]) - 
        3*a^3*l3^2*x1^5*(-4 + x1^2*\[Kappa]))*(a^4*x1^8 - 
        6*a^2*l3^2*x1^4*(-2 + x1^2*\[Kappa]) + 
        l3^4*(3 - 4*x1^2*\[Kappa] + x1^4*\[Kappa]^2))) + 
     ((a^2*x1^4 + l3^2*(-3 + x1^2*\[Kappa]))*
       ((8*(l + rh*x1)*(a^2*x1^4 + l3^2*(-3 + x1^2*\[Kappa]))*
          (rh*(a^2*l3^2 - rh^4)^3*x1^10*(15*a^2*rh^2*x1^4 + 7*a^4*x1^6 + 
             l3^2*(a^2*x1^2*(27 - 5*x1^2*\[Kappa]) + 3*rh^2*
                (1 + x1^2*\[Kappa]))) + l^4*l3^2*rh^3*(-(a^2*x1^4) + 
             l3^2*(-1 + x1^2*\[Kappa]))*(a^4*x1^8*(rh^2*(5 - 3*x1^2*
                  \[Kappa]) + a^2*x1^2*(3 - x1^2*\[Kappa])) - 
             l3^4*(-3 + x1^2*\[Kappa])*(rh^2*(3 - 2*x1^2*\[Kappa]) + a^2*x1^2*
                (-1 + x1^2*\[Kappa])^2) + l3^2*(a^2*rh^2*x1^4*
                (-2 + x1^4*\[Kappa]^2) + 2*a^4*x1^6*(3 - 4*x1^2*\[Kappa] + 
                 x1^4*\[Kappa]^2))) - l*(-(a^2*l3^2) + rh^4)^2*x1^9*
            (15*a^6*rh^2*x1^8 - 4*l3^4*rh^4*x1^2*\[Kappa]^2 + 
             2*a^4*(12*rh^4*x1^6 + l3^2*rh^2*x1^4*(17 - 6*x1^2*\[Kappa]) + 4*
                l3^4*x1^2*(-3 + x1^2*\[Kappa])) + a^2*(8*rh^6*x1^4 - 24*l3^2*
                rh^4*x1^2*(-2 + x1^2*\[Kappa]) + 3*l3^4*rh^2*
                (9 - 16*x1^2*\[Kappa] + 3*x1^4*\[Kappa]^2))) + 
           l^2*rh*x1^4*(10*a^10*l3^2*rh^2*x1^14 + 3*a^8*x1^8*(4*l3^2*rh^4*
                x1^4 - 3*rh^6*x1^6 + l3^4*rh^2*x1^2*(5 - 4*x1^2*\[Kappa]) + 4*
                l3^6*(-3 + x1^2*\[Kappa])) + a^6*x1^4*(-13*rh^8*x1^8 + 2*l3^4*
                rh^4*x1^4*(51 - 23*x1^2*\[Kappa]) + 15*l3^2*rh^6*x1^6*
                (-1 + x1^2*\[Kappa]) - 12*l3^8*(3 - 4*x1^2*\[Kappa] + 
                 x1^4*\[Kappa]^2) + l3^6*rh^2*x1^2*(12 - 32*x1^2*\[Kappa] + 
                 9*x1^4*\[Kappa]^2)) + l3^4*rh^8*(rh^2*x1^2*(-9 + 
                 x1^4*\[Kappa]^2) + l3^2*(9 - 9*x1^2*\[Kappa] + 
                 4*x1^4*\[Kappa]^2 - 2*x1^6*\[Kappa]^3)) - a^4*rh^2*x1^2*
              (9*rh^8*x1^8 + l3^2*rh^6*x1^6*(57 - 31*x1^2*\[Kappa]) + l3^6*
                rh^2*x1^2*(-60 + 100*x1^2*\[Kappa] - 27*x1^4*\[Kappa]^2) + 
               l3^4*rh^4*x1^4*(-33 + 2*x1^2*\[Kappa] + 6*x1^4*\[Kappa]^2) + 
               l3^8*(9 + 24*x1^2*\[Kappa] - 28*x1^4*\[Kappa]^2 + 
                 5*x1^6*\[Kappa]^3)) + a^2*l3^2*rh^4*(2*rh^6*x1^6*
                (-9 + 8*x1^2*\[Kappa]) + l3^2*rh^4*x1^4*(-51 + 70*x1^2*
                  \[Kappa] - 18*x1^4*\[Kappa]^2) + l3^6*(18 - 18*x1^2*
                  \[Kappa] + 5*x1^4*\[Kappa]^2 + x1^6*\[Kappa]^3) + l3^4*rh^2*
                x1^2*(-9 + 51*x1^2*\[Kappa] - 38*x1^4*\[Kappa]^2 + 
                 6*x1^6*\[Kappa]^3))) - l^3*rh^2*x1*
            (2*a^6*rh^2*x1^14*(2*rh^4 + a^2*rh^2*x1^2 + a^4*x1^4) - 
             2*a^4*l3^2*rh^2*x1^10*(2*a^4*x1^4*(-1 + x1^2*\[Kappa]) + rh^4*
                (-3 + 5*x1^2*\[Kappa]) + a^2*rh^2*x1^2*(-13 + 6*x1^2*
                  \[Kappa])) + a^2*l3^4*x1^6*(6*a^6*x1^6*(-3 + 
                 x1^2*\[Kappa]) + 4*rh^6*(12 - 10*x1^2*\[Kappa] + 
                 3*x1^4*\[Kappa]^2) + a^4*rh^2*x1^4*(-18 + 4*x1^2*\[Kappa] + 
                 3*x1^4*\[Kappa]^2) + 4*a^2*rh^4*x1^2*(9 - 14*x1^2*\[Kappa] + 
                 4*x1^4*\[Kappa]^2)) + 2*l3^6*(-6*a^6*x1^8*
                (3 - 4*x1^2*\[Kappa] + x1^4*\[Kappa]^2) + a^2*rh^4*x1^4*
                (9 - 20*x1^2*\[Kappa] + 15*x1^4*\[Kappa]^2 - 3*x1^6*
                  \[Kappa]^3) + a^4*rh^2*x1^6*(4 - 4*x1^2*\[Kappa] + 
                 3*x1^4*\[Kappa]^2 - x1^6*\[Kappa]^3) + rh^6*x1^2*
                (-9 + 9*x1^2*\[Kappa] - 5*x1^4*\[Kappa]^2 + x1^6*\[Kappa]^
                   3)) + l3^8*(6*a^4*x1^4*(-3 + x1^2*\[Kappa])*
                (-1 + x1^2*\[Kappa])^2 - 2*rh^4*(-3 + 6*x1^2*\[Kappa] - 
                 4*x1^4*\[Kappa]^2 + x1^6*\[Kappa]^3) + a^2*rh^2*x1^2*
                (-36 + 32*x1^2*\[Kappa] + x1^4*\[Kappa]^2 - 6*x1^6*
                  \[Kappa]^3 + x1^8*\[Kappa]^4)))))/
         (l3^4*(2*(a^2*l3^2 - rh^4)*x1^3 + l*rh*(-(a^2*x1^4) + 
              l3^2*(-1 + x1^2*\[Kappa])))^3) - 2*x1*(l + rh*x1)*
         ((4*a^2*x1^3)/l3^2 + 2*x1*\[Kappa])*
         ((2*x1^2*(l + rh*x1)*(rh^2 + a^2*x1^2)*(2*a^2*x1^2 + l3^2*\[Kappa]))/
           l3^2 + 2*(l + rh*x1)*(rh^2 + a^2*x1^2)*(3 - (a^2*x1^4)/l3^2 - 
            x1^2*\[Kappa]) - x1*(rh^2 + a^2*x1^2)*(3 - (a^2*x1^4)/l3^2 - 
            x1^2*\[Kappa])*(rh + (l*rh^2*(a^2*x1^4 + l3^2*(-3 + 
                 x1^2*\[Kappa])))/(2*(-(a^2*l3^2) + rh^4)*x1^3 + 
              l*rh*(a^2*x1^4 + l3^2*(1 - x1^2*\[Kappa])))) + 
          x1*(l + rh*x1)*(3 - (a^2*x1^4)/l3^2 - x1^2*\[Kappa])*
           (2*a^2*x1 + (2*l*rh^3*(a^2*x1^4 + l3^2*(-3 + x1^2*\[Kappa])))/
             (2*(-(a^2*l3^2) + rh^4)*x1^4 + l*rh*x1*(a^2*x1^4 + 
                l3^2*(1 - x1^2*\[Kappa]))))) + (l + rh*x1)*
         (-3 + (a^2*x1^4)/l3^2 + x1^2*\[Kappa])*
         ((2*x1^2*(l + rh*x1)*(rh^2 + a^2*x1^2)*(2*a^2*x1^2 + l3^2*\[Kappa]))/
           l3^2 + 2*(l + rh*x1)*(rh^2 + a^2*x1^2)*(3 - (a^2*x1^4)/l3^2 - 
            x1^2*\[Kappa]) - x1*(rh^2 + a^2*x1^2)*(3 - (a^2*x1^4)/l3^2 - 
            x1^2*\[Kappa])*(rh + (l*rh^2*(a^2*x1^4 + l3^2*(-3 + 
                 x1^2*\[Kappa])))/(2*(-(a^2*l3^2) + rh^4)*x1^3 + 
              l*rh*(a^2*x1^4 + l3^2*(1 - x1^2*\[Kappa])))) + 
          x1*(l + rh*x1)*(3 - (a^2*x1^4)/l3^2 - x1^2*\[Kappa])*
           (2*a^2*x1 + (2*l*rh^3*(a^2*x1^4 + l3^2*(-3 + x1^2*\[Kappa])))/
             (2*(-(a^2*l3^2) + rh^4)*x1^4 + l*rh*x1*(a^2*x1^4 + 
                l3^2*(1 - x1^2*\[Kappa]))))) - 
        2*x1*(-3 + (a^2*x1^4)/l3^2 + x1^2*\[Kappa])*
         (rh + (l*rh^2*(a^2*x1^4 + l3^2*(-3 + x1^2*\[Kappa])))/
           (2*(-(a^2*l3^2) + rh^4)*x1^3 + l*rh*(a^2*x1^4 + l3^2*(1 - 
                x1^2*\[Kappa]))))*((2*x1^2*(l + rh*x1)*(rh^2 + a^2*x1^2)*
            (2*a^2*x1^2 + l3^2*\[Kappa]))/l3^2 + 2*(l + rh*x1)*
           (rh^2 + a^2*x1^2)*(3 - (a^2*x1^4)/l3^2 - x1^2*\[Kappa]) - 
          x1*(rh^2 + a^2*x1^2)*(3 - (a^2*x1^4)/l3^2 - x1^2*\[Kappa])*
           (rh + (l*rh^2*(a^2*x1^4 + l3^2*(-3 + x1^2*\[Kappa])))/
             (2*(-(a^2*l3^2) + rh^4)*x1^3 + l*rh*(a^2*x1^4 + 
                l3^2*(1 - x1^2*\[Kappa])))) + x1*(l + rh*x1)*
           (3 - (a^2*x1^4)/l3^2 - x1^2*\[Kappa])*(2*a^2*x1 + 
            (2*l*rh^3*(a^2*x1^4 + l3^2*(-3 + x1^2*\[Kappa])))/
             (2*(-(a^2*l3^2) + rh^4)*x1^4 + l*rh*x1*(a^2*x1^4 + 
                l3^2*(1 - x1^2*\[Kappa])))))))/
      (a^5*x1^9 + a*l3^4*x1*(3 - 5*x1^2*\[Kappa]) - 3*a^3*l3^2*x1^5*
         (-4 + x1^2*\[Kappa]))^2))/(2*G4*l3^4*(l + rh*x1)^3*
    (-3 + (a^2*x1^4)/l3^2 + x1^2*\[Kappa])^3), 
  (l*Pi*\[ScriptCapitalG]3^2*(a^2*x1^4 + l3^2*(-3 + x1^2*\[Kappa]))^5*
    ((4*a*(l + rh*x1)*(-3 + (a^2*x1^4)/l3^2 + x1^2*\[Kappa])*
       (4*a^8*x1^16*(-5 + x1^2*\[Kappa]) + a^6*l3^2*x1^12*
         (-432 + 244*x1^2*\[Kappa] - 27*x1^4*\[Kappa]^2) + 
        a^4*l3^4*x1^8*(-2472 + 2420*x1^2*\[Kappa] - 669*x1^4*\[Kappa]^2 + 
          51*x1^6*\[Kappa]^3) + a^2*l3^6*x1^4*(-1872 + 3036*x1^2*\[Kappa] - 
          1465*x1^4*\[Kappa]^2 + 234*x1^6*\[Kappa]^3 - 13*x1^8*\[Kappa]^4) + 
        l3^8*(-324 + 792*x1^2*\[Kappa] - 615*x1^4*\[Kappa]^2 + 
          183*x1^6*\[Kappa]^3 - 21*x1^8*\[Kappa]^4 + x1^10*\[Kappa]^5))*
       ((x1^2*(l + rh*x1)*(rh^2 + a^2*x1^2))/l3^2 - 
        (rh*x1^2*(-l3^2 + l*rh*x1)*(rh^2 + a^2*x1^2)*(3 - (a^2*x1^4)/l3^2 - 
           x1^2*\[Kappa]))/(2*(-(a^2*l3^2) + rh^4)*x1^3 + 
          l*rh*(a^2*x1^4 + l3^2*(1 - x1^2*\[Kappa]))) + 
        (l + rh*x1)*(3 - (a^2*x1^4)/l3^2 - x1^2*\[Kappa])*
         (1 + (2*rh^2*x1*(-l3^2 + l*rh*x1))/(2*(-(a^2*l3^2) + rh^4)*x1^3 + 
            l*rh*(a^2*x1^4 + l3^2*(1 - x1^2*\[Kappa]))))))/
      ((-(a^4*x1^8) + 3*a^2*l3^2*x1^4*(-4 + x1^2*\[Kappa]) + 
        l3^4*(-3 + 5*x1^2*\[Kappa]))*(a^3*x1^5*(4 - x1^2*\[Kappa]) + 
         a*l3^2*x1*(12 - 9*x1^2*\[Kappa] + x1^4*\[Kappa]^2))^2*
       (a^4*x1^8 - 6*a^2*l3^2*x1^4*(-2 + x1^2*\[Kappa]) + 
        l3^4*(3 - 4*x1^2*\[Kappa] + x1^4*\[Kappa]^2))) - 
     ((l + rh*x1)*(-3 + (a^2*x1^4)/l3^2 + x1^2*\[Kappa])*
       (a^10*x1^18*(-72 + 7*x1^2*\[Kappa]) - 3*a^8*l3^2*x1^14*
         (544 - 241*x1^2*\[Kappa] + 18*x1^4*\[Kappa]^2) + 
        2*a^6*l3^4*x1^10*(-4968 + 3925*x1^2*\[Kappa] - 837*x1^4*\[Kappa]^2 + 
          52*x1^6*\[Kappa]^3) + 3*l3^10*\[Kappa]*(9 + 12*x1^2*\[Kappa] - 
          26*x1^4*\[Kappa]^2 + 4*x1^6*\[Kappa]^3 + x1^8*\[Kappa]^4) - 
        2*a^4*l3^6*x1^6*(4176 - 5769*x1^2*\[Kappa] + 2039*x1^4*\[Kappa]^2 - 
          219*x1^6*\[Kappa]^3 + 13*x1^8*\[Kappa]^4) + 
        a^2*l3^8*x1^2*(-1512 + 3663*x1^2*\[Kappa] - 2070*x1^4*\[Kappa]^2 + 
          288*x1^6*\[Kappa]^3 - 42*x1^8*\[Kappa]^4 + x1^10*\[Kappa]^5))*
       ((2*x1^2*(l + rh*x1)*(rh^2 + a^2*x1^2)*(2*a^2*x1^2 + l3^2*\[Kappa]))/
         l3^2 + 2*(l + rh*x1)*(rh^2 + a^2*x1^2)*(3 - (a^2*x1^4)/l3^2 - 
          x1^2*\[Kappa]) - x1*(rh^2 + a^2*x1^2)*(3 - (a^2*x1^4)/l3^2 - 
          x1^2*\[Kappa])*(rh + (l*rh^2*(a^2*x1^4 + l3^2*(-3 + x1^2*
                \[Kappa])))/(2*(-(a^2*l3^2) + rh^4)*x1^3 + 
            l*rh*(a^2*x1^4 + l3^2*(1 - x1^2*\[Kappa])))) + 
        x1*(l + rh*x1)*(3 - (a^2*x1^4)/l3^2 - x1^2*\[Kappa])*
         (2*a^2*x1 + (2*l*rh^3*(a^2*x1^4 + l3^2*(-3 + x1^2*\[Kappa])))/
           (2*(-(a^2*l3^2) + rh^4)*x1^4 + l*rh*x1*(a^2*x1^4 + 
              l3^2*(1 - x1^2*\[Kappa]))))))/
      (a*(a^4*x1^8 + l3^4*(3 - 5*x1^2*\[Kappa]) - 3*a^2*l3^2*x1^4*
         (-4 + x1^2*\[Kappa]))*(a^4*x1^7*(-8 + x1^2*\[Kappa]) + 
         l3^4*x1*\[Kappa]*(3 + x1^2*\[Kappa]) - a^2*l3^2*x1^3*
          (24 - 12*x1^2*\[Kappa] + x1^4*\[Kappa]^2))^2*
       (a^4*x1^8 - 6*a^2*l3^2*x1^4*(-2 + x1^2*\[Kappa]) + 
        l3^4*(3 - 4*x1^2*\[Kappa] + x1^4*\[Kappa]^2))) - 
     (4*l3^2*x1^2*(a^2*x1^4 + l3^2*(-3 + x1^2*\[Kappa]))*
       ((4*a^2*rh*x1^4*(l + rh*x1)*(l3^2 - l*rh*x1)*(a^2*x1^4 + 
           l3^2*(-3 + x1^2*\[Kappa]))*(l^3*rh^3*x1*(2*a^2*l3^2*x1^4 - 
             a^4*x1^8 + l3^4*(3 - 4*x1^2*\[Kappa] + x1^4*\[Kappa]^2)) + 
           x1^4*(3*a^6*l3^4*x1^6 + rh^6*(4*rh^4*x1^4 + l3^4*
                (9 - 3*x1^2*\[Kappa])) + a^2*rh^2*(-11*l3^2*rh^4*x1^4 + 4*
                rh^6*x1^6 + l3^6*(3 - x1^2*\[Kappa]) + 5*l3^4*rh^2*x1^2*
                (-3 + x1^2*\[Kappa])) + a^4*(3*l3^4*rh^2*x1^4 - 3*l3^2*rh^4*
                x1^6 + l3^6*(3*x1^2 - x1^4*\[Kappa]))) + 
           l*rh*x1^3*(-4*a^6*l3^2*x1^8 + l3^2*rh^6*x1^2*(1 - 3*x1^2*
                \[Kappa]) - 8*l3^4*rh^4*(-3 + x1^2*\[Kappa]) + 
             a^4*(-(l3^2*rh^2*x1^6) + rh^4*x1^8 + 3*l3^4*x1^4*
                (-1 + x1^2*\[Kappa])) + a^2*(5*rh^6*x1^6 + l3^2*rh^4*x1^4*
                (5 - 7*x1^2*\[Kappa]) + l3^4*rh^2*x1^2*(-13 + 7*x1^2*
                  \[Kappa]) - l3^6*(3 - 4*x1^2*\[Kappa] + x1^4*\[Kappa]^
                   2))) + l^2*rh^2*(a^2*x1^8*(4*rh^4 + a^4*x1^4) + 
             l3^6*(3 - 4*x1^2*\[Kappa] + x1^4*\[Kappa]^2) + 
             l3^2*x1^4*(2*rh^2 + a^2*x1^2)*(a^2*x1^2*(5 - 2*x1^2*\[Kappa]) + 
               2*rh^2*(-3 + x1^2*\[Kappa])) + l3^4*(2*rh^2*x1^2*
                (2 - 3*x1^2*\[Kappa] + x1^4*\[Kappa]^2) + a^2*x1^4*
                (-9 + 2*x1^2*\[Kappa] + x1^4*\[Kappa]^2)))))/
         (l3^4*(2*(a^2*l3^2 - rh^4)*x1^3 + l*rh*(-(a^2*x1^4) + 
              l3^2*(-1 + x1^2*\[Kappa])))^3) - 
        (4*a^2*x1^4*(l + rh*x1)*((x1^2*(l + rh*x1)*(rh^2 + a^2*x1^2))/l3^2 - 
           (rh*x1^2*(-l3^2 + l*rh*x1)*(rh^2 + a^2*x1^2)*
             (3 - (a^2*x1^4)/l3^2 - x1^2*\[Kappa]))/
            (2*(-(a^2*l3^2) + rh^4)*x1^3 + l*rh*(a^2*x1^4 + l3^2*
                (1 - x1^2*\[Kappa]))) + (l + rh*x1)*(3 - (a^2*x1^4)/l3^2 - 
             x1^2*\[Kappa])*(1 + (2*rh^2*x1*(-l3^2 + l*rh*x1))/
              (2*(-(a^2*l3^2) + rh^4)*x1^3 + l*rh*(a^2*x1^4 + 
                 l3^2*(1 - x1^2*\[Kappa]))))))/l3^2 + 
        (l + rh*x1)*(-3 + (a^2*x1^4)/l3^2 + x1^2*\[Kappa])*
         ((x1^2*(l + rh*x1)*(rh^2 + a^2*x1^2))/l3^2 - 
          (rh*x1^2*(-l3^2 + l*rh*x1)*(rh^2 + a^2*x1^2)*(3 - (a^2*x1^4)/l3^2 - 
             x1^2*\[Kappa]))/(2*(-(a^2*l3^2) + rh^4)*x1^3 + 
            l*rh*(a^2*x1^4 + l3^2*(1 - x1^2*\[Kappa]))) + 
          (l + rh*x1)*(3 - (a^2*x1^4)/l3^2 - x1^2*\[Kappa])*
           (1 + (2*rh^2*x1*(-l3^2 + l*rh*x1))/(2*(-(a^2*l3^2) + rh^4)*x1^3 + 
              l*rh*(a^2*x1^4 + l3^2*(1 - x1^2*\[Kappa]))))) - 
        (4*a^2*rh*x1^4*(-l3^2 + l*rh*x1)*(-3 + (a^2*x1^4)/l3^2 + 
           x1^2*\[Kappa])*((x1^2*(l + rh*x1)*(rh^2 + a^2*x1^2))/l3^2 - 
           (rh*x1^2*(-l3^2 + l*rh*x1)*(rh^2 + a^2*x1^2)*
             (3 - (a^2*x1^4)/l3^2 - x1^2*\[Kappa]))/
            (2*(-(a^2*l3^2) + rh^4)*x1^3 + l*rh*(a^2*x1^4 + l3^2*
                (1 - x1^2*\[Kappa]))) + (l + rh*x1)*(3 - (a^2*x1^4)/l3^2 - 
             x1^2*\[Kappa])*(1 + (2*rh^2*x1*(-l3^2 + l*rh*x1))/
              (2*(-(a^2*l3^2) + rh^4)*x1^3 + l*rh*(a^2*x1^4 + 
                 l3^2*(1 - x1^2*\[Kappa]))))))/(2*(-(a^2*l3^2) + rh^4)*x1^3 + 
          l*rh*(a^2*x1^4 + l3^2*(1 - x1^2*\[Kappa])))))/
      ((a^3*l3^2*x1^8*(-4 + x1^2*\[Kappa]) - a*l3^4*x1^4*
         (12 - 9*x1^2*\[Kappa] + x1^4*\[Kappa]^2))*
       (a^4*x1^8 - 6*a^2*l3^2*x1^4*(-2 + x1^2*\[Kappa]) + 
        l3^4*(3 - 4*x1^2*\[Kappa] + x1^4*\[Kappa]^2))) - 
     (2*a*l3^2*x1^3*(a^2*x1^4 + l3^2*(-3 + x1^2*\[Kappa]))*
       ((-2*x1*(l + rh*x1)*(a^2*x1^4 + l3^2*(-3 + x1^2*\[Kappa]))*
          (-2*rh*(-(a^2*l3^2) + rh^4)^2*x1^7*(-6*rh^6*x1^4 + 
             l3^2*(3*a^2*rh^2*x1^4 + 5*a^4*x1^6 + 6*rh^4*x1^2*
                (-1 + x1^2*\[Kappa])) - l3^4*(3*a^2*x1^2*(-1 + 
                 x1^2*\[Kappa]) + rh^2*(3 + x1^2*\[Kappa]))) + 
           l^4*rh^3*x1*(-(a^2*x1^4) + l3^2*(-1 + x1^2*\[Kappa]))*
            (2*a^4*rh^2*x1^8 + a^2*l3^2*x1^6*(2*rh^2 + a^2*x1^2)*\[Kappa] + 
             l3^6*\[Kappa]*(-1 + x1^2*\[Kappa])^2 - 2*l3^4*(a^2*x1^4*\[Kappa]*
                (-1 + x1^2*\[Kappa]) + rh^2*(-7 + 5*x1^2*\[Kappa]))) + 
           2*l*x1^4*(11*a^8*l3^4*rh^2*x1^10 + a^6*l3^2*x1^6*(4*l3^2*rh^4*
                x1^2 - 15*rh^6*x1^4 + 4*l3^6*\[Kappa] - 8*l3^4*rh^2*
                (-1 + x1^2*\[Kappa])) + a^2*rh^4*(8*rh^8*x1^8 + 4*l3^8*
                (-3 + 2*x1^2*\[Kappa]) + 12*l3^4*rh^4*x1^4*
                (1 + 2*x1^2*\[Kappa]) - 2*l3^2*rh^6*x1^6*(1 + 3*x1^2*
                  \[Kappa]) + l3^6*rh^2*x1^2*(-3 + 6*x1^2*\[Kappa] - 
                 11*x1^4*\[Kappa]^2)) + 2*rh^8*(2*rh^6*x1^6 - 6*l3^2*rh^4*
                x1^6*\[Kappa] - l3^6*(3 - 2*x1^2*\[Kappa] + x1^4*\[Kappa]^
                   2) + 2*l3^4*rh^2*x1^2*(3 - 3*x1^2*\[Kappa] + 
                 2*x1^4*\[Kappa]^2)) + a^4*rh^2*x1^2*(-14*l3^2*rh^6*x1^6 + 6*
                rh^8*x1^8 - 20*l3^6*rh^2*x1^4*\[Kappa] + 2*l3^4*rh^4*x1^4*
                (-11 + 9*x1^2*\[Kappa]) + l3^8*(9 - 6*x1^2*\[Kappa] + 
                 5*x1^4*\[Kappa]^2))) + l^3*rh^2*
            (a^4*rh^2*x1^12*(2*rh^4 + 3*a^4*x1^4) - 2*a^2*l3^2*rh^2*x1^8*
              (rh^4*(22 - 2*x1^2*\[Kappa]) + a^4*x1^4*(-7 + 3*x1^2*
                  \[Kappa]) + a^2*rh^2*x1^2*(-2 + 5*x1^2*\[Kappa])) + 
             l3^8*(-1 + x1^2*\[Kappa])^2*(6*a^2*x1^4*\[Kappa] + rh^2*
                (3 + x1^4*\[Kappa]^2)) + 2*l3^4*x1^4*(3*a^6*x1^8*\[Kappa] + 
               a^4*rh^2*x1^4*(3 + x1^2*\[Kappa] + 2*x1^4*\[Kappa]^2) + 2*a^2*
                rh^4*x1^2*(-2 - 3*x1^2*\[Kappa] + 4*x1^4*\[Kappa]^2) + rh^6*
                (9 - 6*x1^2*\[Kappa] + 5*x1^4*\[Kappa]^2)) - 
             2*l3^6*x1^2*(6*a^4*x1^6*\[Kappa]*(-1 + x1^2*\[Kappa]) + a^2*rh^2*
                x1^2*(-31 + 23*x1^2*\[Kappa] - x1^4*\[Kappa]^2 + 
                 x1^6*\[Kappa]^3) + rh^4*(6 - 7*x1^2*\[Kappa] - 
                 2*x1^4*\[Kappa]^2 + 3*x1^6*\[Kappa]^3))) + 
           l^2*rh*x1*(a^2*rh^6*x1^10*(4*rh^4 + 8*a^2*rh^2*x1^2 + 9*a^4*
                x1^4) - l3^2*rh^2*x1^6*(2*a^6*rh^2*x1^6 + 15*a^8*x1^8 + 12*
                rh^8*(1 + x1^2*\[Kappa]) + 8*a^2*rh^6*x1^2*
                (1 + 3*x1^2*\[Kappa]) + 3*a^4*rh^4*x1^4*(-9 + 7*x1^2*
                  \[Kappa])) + l3^4*rh^2*x1^6*(14*a^4*rh^2*x1^2*
                (-1 + 3*x1^2*\[Kappa]) + 4*rh^6*\[Kappa]*(-4 + 5*x1^2*
                  \[Kappa]) + a^6*x1^4*(-21 + 17*x1^2*\[Kappa]) + a^2*rh^4*
                (59 + 10*x1^2*\[Kappa] + 7*x1^4*\[Kappa]^2)) + 
             l3^8*(12*a^4*x1^6*\[Kappa]*(-1 + x1^2*\[Kappa]) + 2*rh^4*
                (3 - 5*x1^2*\[Kappa] + 2*x1^4*\[Kappa]^2) + a^2*rh^2*x1^2*
                (-27 + 21*x1^2*\[Kappa] - 7*x1^4*\[Kappa]^2 + 5*x1^6*
                  \[Kappa]^3)) - l3^6*x1^2*(12*a^6*x1^8*\[Kappa] + 14*a^2*
                rh^4*x1^2*(-3 + 2*x1^4*\[Kappa]^2) + a^4*rh^2*x1^4*
                (33 - 10*x1^2*\[Kappa] + 11*x1^4*\[Kappa]^2) + rh^6*
                (39 - 15*x1^2*\[Kappa] - 7*x1^4*\[Kappa]^2 + 7*x1^6*
                  \[Kappa]^3)))))/(l3^4*(2*(a^2*l3^2 - rh^4)*x1^3 + 
            l*rh*(-(a^2*x1^4) + l3^2*(-1 + x1^2*\[Kappa])))^3) - 
        2*x1*(l + rh*x1)*((4*a^2*x1^3)/l3^2 + 2*x1*\[Kappa])*
         ((x1^2*(l + rh*x1)*(rh^2 + a^2*x1^2))/l3^2 - 
          (rh*x1^2*(-l3^2 + l*rh*x1)*(rh^2 + a^2*x1^2)*(3 - (a^2*x1^4)/l3^2 - 
             x1^2*\[Kappa]))/(2*(-(a^2*l3^2) + rh^4)*x1^3 + 
            l*rh*(a^2*x1^4 + l3^2*(1 - x1^2*\[Kappa]))) + 
          (l + rh*x1)*(3 - (a^2*x1^4)/l3^2 - x1^2*\[Kappa])*
           (1 + (2*rh^2*x1*(-l3^2 + l*rh*x1))/(2*(-(a^2*l3^2) + rh^4)*x1^3 + 
              l*rh*(a^2*x1^4 + l3^2*(1 - x1^2*\[Kappa]))))) + 
        4*(l + rh*x1)*(-3 + (a^2*x1^4)/l3^2 + x1^2*\[Kappa])*
         ((x1^2*(l + rh*x1)*(rh^2 + a^2*x1^2))/l3^2 - 
          (rh*x1^2*(-l3^2 + l*rh*x1)*(rh^2 + a^2*x1^2)*(3 - (a^2*x1^4)/l3^2 - 
             x1^2*\[Kappa]))/(2*(-(a^2*l3^2) + rh^4)*x1^3 + 
            l*rh*(a^2*x1^4 + l3^2*(1 - x1^2*\[Kappa]))) + 
          (l + rh*x1)*(3 - (a^2*x1^4)/l3^2 - x1^2*\[Kappa])*
           (1 + (2*rh^2*x1*(-l3^2 + l*rh*x1))/(2*(-(a^2*l3^2) + rh^4)*x1^3 + 
              l*rh*(a^2*x1^4 + l3^2*(1 - x1^2*\[Kappa]))))) - 
        2*x1*(-3 + (a^2*x1^4)/l3^2 + x1^2*\[Kappa])*
         (rh + (l*rh^2*(a^2*x1^4 + l3^2*(-3 + x1^2*\[Kappa])))/
           (2*(-(a^2*l3^2) + rh^4)*x1^3 + l*rh*(a^2*x1^4 + l3^2*(1 - 
                x1^2*\[Kappa]))))*((x1^2*(l + rh*x1)*(rh^2 + a^2*x1^2))/
           l3^2 - (rh*x1^2*(-l3^2 + l*rh*x1)*(rh^2 + a^2*x1^2)*
            (3 - (a^2*x1^4)/l3^2 - x1^2*\[Kappa]))/
           (2*(-(a^2*l3^2) + rh^4)*x1^3 + l*rh*(a^2*x1^4 + l3^2*(1 - 
                x1^2*\[Kappa]))) + (l + rh*x1)*(3 - (a^2*x1^4)/l3^2 - 
            x1^2*\[Kappa])*(1 + (2*rh^2*x1*(-l3^2 + l*rh*x1))/
             (2*(-(a^2*l3^2) + rh^4)*x1^3 + l*rh*(a^2*x1^4 + 
                l3^2*(1 - x1^2*\[Kappa])))))))/
      ((a^5*x1^9 + a*l3^4*x1*(3 - 5*x1^2*\[Kappa]) - 3*a^3*l3^2*x1^5*
         (-4 + x1^2*\[Kappa]))*(a^3*l3^2*x1^8*(-4 + x1^2*\[Kappa]) - 
        a*l3^4*x1^4*(12 - 9*x1^2*\[Kappa] + x1^4*\[Kappa]^2))) - 
     (2*l3^2*(a^2*x1^4 + l3^2*(-3 + x1^2*\[Kappa]))*
       ((-4*a*x1^2*(l + rh*x1)*(a^2*x1^4 + l3^2*(-3 + x1^2*\[Kappa]))*
          (-2*rh*(-(a^2*l3^2) + rh^4)^2*x1^8*(-6*rh^6*x1^4 - 
             4*a^2*rh^4*x1^6 + l3^2*(15*a^2*rh^2*x1^4 + 5*a^4*x1^6 + 2*rh^4*
                x1^2*(-9 + x1^2*\[Kappa])) + 3*l3^4*(a^2*x1^2*
                (9 - x1^2*\[Kappa]) + rh^2*(3 + x1^2*\[Kappa]))) + 
           l^4*l3^2*rh^3*(-(a^2*x1^4) + l3^2*(-1 + x1^2*\[Kappa]))*
            (a^4*x1^8*(-6 + x1^2*\[Kappa]) + l3^4*(-6 + x1^2*\[Kappa])*
              (-1 + x1^2*\[Kappa])^2 + a^2*rh^2*x1^6*(-20 + 6*x1^2*
                \[Kappa]) - 2*l3^2*(a^2*x1^4*(6 - 7*x1^2*\[Kappa] + 
                 x1^4*\[Kappa]^2) + rh^2*x1^2*(2 - 5*x1^2*\[Kappa] + 
                 x1^4*\[Kappa]^2))) + 2*l*x1^5*(2*rh^10*x1^6*(2*rh^4 + 8*a^2*
                rh^2*x1^2 + 5*a^4*x1^4) - l3^2*rh^6*x1^4*(42*a^4*rh^2*x1^4 + 
               19*a^6*x1^6 + 12*rh^6*(-4 + x1^2*\[Kappa]) + 2*a^2*rh^4*x1^2*
                (-7 + 3*x1^2*\[Kappa])) + l3^4*rh^2*x1^2*(24*a^6*rh^2*x1^6 + 
               11*a^8*x1^8 + 4*a^2*rh^6*x1^2*(-33 + 8*x1^2*\[Kappa]) + 2*a^4*
                rh^4*x1^4*(-31 + 9*x1^2*\[Kappa]) + 4*rh^8*
                (6 - 9*x1^2*\[Kappa] + x1^4*\[Kappa]^2)) + 
             l3^6*rh^2*(-8*a^6*x1^6*(-4 + x1^2*\[Kappa]) - 4*a^4*rh^2*x1^4*
                (-30 + 7*x1^2*\[Kappa]) + a^2*rh^4*x1^2*(-39 + 70*x1^2*
                  \[Kappa] - 7*x1^4*\[Kappa]^2) + 2*rh^6*(-9 + 6*x1^2*
                  \[Kappa] + x1^4*\[Kappa]^2)) + l3^8*(-4*a^2*rh^4*x1^4*
                \[Kappa]^2 + 4*a^6*x1^4*(-6 + x1^2*\[Kappa]) + a^4*rh^2*x1^2*
                (33 - 46*x1^2*\[Kappa] + 5*x1^4*\[Kappa]^2))) + 
           l^3*rh^2*x1*(a^4*rh^2*x1^12*(10*rh^4 + 4*a^2*rh^2*x1^2 + 3*a^4*
                x1^4) - 6*a^2*l3^2*rh^2*x1^8*(2*rh^4*(-3 + x1^2*\[Kappa]) + 
               a^4*x1^4*(-1 + x1^2*\[Kappa]) + a^2*rh^2*x1^2*(-10 + 
                 3*x1^2*\[Kappa])) + l3^8*(-1 + x1^2*\[Kappa])^2*
              (6*a^2*x1^2*(-6 + x1^2*\[Kappa]) + rh^2*(3 - 8*x1^2*\[Kappa] + 
                 x1^4*\[Kappa]^2)) + 2*l3^4*x1^4*(3*a^6*x1^6*
                (-6 + x1^2*\[Kappa]) + a^4*rh^2*x1^4*(-37 + 5*x1^2*\[Kappa] + 
                 2*x1^4*\[Kappa]^2) + 2*a^2*rh^4*x1^2*(23 - 29*x1^2*
                  \[Kappa] + 5*x1^4*\[Kappa]^2) + rh^6*(45 - 46*x1^2*
                  \[Kappa] + 9*x1^4*\[Kappa]^2)) - 2*l3^6*x1^2*
              (6*a^4*x1^4*(6 - 7*x1^2*\[Kappa] + x1^4*\[Kappa]^2) + a^2*rh^2*
                x1^2*(5 - 9*x1^2*\[Kappa] - 5*x1^4*\[Kappa]^2 + 
                 x1^6*\[Kappa]^3) + rh^4*(-18 + 41*x1^2*\[Kappa] - 
                 26*x1^4*\[Kappa]^2 + 3*x1^6*\[Kappa]^3))) + 
           l^2*rh*x1^4*(-15*a^8*l3^2*rh^2*x1^12 + a^6*x1^6*(-24*l3^2*rh^4*
                x1^4 + 11*rh^6*x1^6 - 12*l3^6*(-6 + x1^2*\[Kappa]) + l3^4*
                rh^2*x1^2*(-25 + 17*x1^2*\[Kappa])) + a^4*x1^2*
              (24*rh^8*x1^8 + l3^2*rh^6*x1^6*(21 - 23*x1^2*\[Kappa]) + 4*l3^4*
                rh^4*x1^4*(-60 + 17*x1^2*\[Kappa]) + l3^6*rh^2*x1^2*
                (15 + 58*x1^2*\[Kappa] - 11*x1^4*\[Kappa]^2) + 12*l3^8*
                (6 - 7*x1^2*\[Kappa] + x1^4*\[Kappa]^2)) + 
             a^2*rh^2*(12*rh^8*x1^8 - 8*l3^2*rh^6*x1^6*(-16 + 5*x1^2*
                  \[Kappa]) + l3^4*rh^4*x1^4*(-71 - 18*x1^2*\[Kappa] + 
                 5*x1^4*\[Kappa]^2) - 2*l3^6*rh^2*x1^2*(84 - 106*x1^2*
                  \[Kappa] + 15*x1^4*\[Kappa]^2) + l3^8*(-39 + 77*x1^2*
                  \[Kappa] - 51*x1^4*\[Kappa]^2 + 5*x1^6*\[Kappa]^3)) + 
             l3^2*rh^4*(-20*rh^6*x1^4*(-3 + x1^2*\[Kappa]) - 2*l3^6*x1^2*
                \[Kappa]^2*(-1 + x1^2*\[Kappa]) + 4*l3^2*rh^4*x1^2*
                (30 - 34*x1^2*\[Kappa] + 5*x1^4*\[Kappa]^2) - l3^4*rh^2*
                (33 + 27*x1^2*\[Kappa] - 41*x1^4*\[Kappa]^2 + 5*x1^6*
                  \[Kappa]^3)))))/(l3^4*(2*(a^2*l3^2 - rh^4)*x1^3 + 
            l*rh*(-(a^2*x1^4) + l3^2*(-1 + x1^2*\[Kappa])))^3) - 
        (4*a*x1^4*(l + rh*x1)*((2*x1^2*(l + rh*x1)*(rh^2 + a^2*x1^2)*
             (2*a^2*x1^2 + l3^2*\[Kappa]))/l3^2 + 2*(l + rh*x1)*
            (rh^2 + a^2*x1^2)*(3 - (a^2*x1^4)/l3^2 - x1^2*\[Kappa]) - 
           x1*(rh^2 + a^2*x1^2)*(3 - (a^2*x1^4)/l3^2 - x1^2*\[Kappa])*
            (rh + (l*rh^2*(a^2*x1^4 + l3^2*(-3 + x1^2*\[Kappa])))/
              (2*(-(a^2*l3^2) + rh^4)*x1^3 + l*rh*(a^2*x1^4 + 
                 l3^2*(1 - x1^2*\[Kappa])))) + x1*(l + rh*x1)*
            (3 - (a^2*x1^4)/l3^2 - x1^2*\[Kappa])*(2*a^2*x1 + 
             (2*l*rh^3*(a^2*x1^4 + l3^2*(-3 + x1^2*\[Kappa])))/
              (2*(-(a^2*l3^2) + rh^4)*x1^4 + l*rh*x1*(a^2*x1^4 + 
                 l3^2*(1 - x1^2*\[Kappa]))))))/l3^2 - 
        (4*a*rh*x1^4*(-l3^2 + l*rh*x1)*(-3 + (a^2*x1^4)/l3^2 + x1^2*\[Kappa])*
          ((2*x1^2*(l + rh*x1)*(rh^2 + a^2*x1^2)*(2*a^2*x1^2 + 
              l3^2*\[Kappa]))/l3^2 + 2*(l + rh*x1)*(rh^2 + a^2*x1^2)*
            (3 - (a^2*x1^4)/l3^2 - x1^2*\[Kappa]) - x1*(rh^2 + a^2*x1^2)*
            (3 - (a^2*x1^4)/l3^2 - x1^2*\[Kappa])*
            (rh + (l*rh^2*(a^2*x1^4 + l3^2*(-3 + x1^2*\[Kappa])))/
              (2*(-(a^2*l3^2) + rh^4)*x1^3 + l*rh*(a^2*x1^4 + 
                 l3^2*(1 - x1^2*\[Kappa])))) + x1*(l + rh*x1)*
            (3 - (a^2*x1^4)/l3^2 - x1^2*\[Kappa])*(2*a^2*x1 + 
             (2*l*rh^3*(a^2*x1^4 + l3^2*(-3 + x1^2*\[Kappa])))/
              (2*(-(a^2*l3^2) + rh^4)*x1^4 + l*rh*x1*(a^2*x1^4 + 
                 l3^2*(1 - x1^2*\[Kappa]))))))/(2*(-(a^2*l3^2) + rh^4)*x1^3 + 
          l*rh*(a^2*x1^4 + l3^2*(1 - x1^2*\[Kappa])))))/
      (x1*(a^4*l3^2*x1^7*(-8 + x1^2*\[Kappa]) + l3^6*x1*\[Kappa]*
         (3 + x1^2*\[Kappa]) - a^2*l3^4*x1^3*(24 - 12*x1^2*\[Kappa] + 
          x1^4*\[Kappa]^2))*(a^4*x1^8 - 6*a^2*l3^2*x1^4*
         (-2 + x1^2*\[Kappa]) + l3^4*(3 - 4*x1^2*\[Kappa] + 
          x1^4*\[Kappa]^2))) - (l3^2*(a^2*x1^4 + l3^2*(-3 + x1^2*\[Kappa]))*
       ((8*(l + rh*x1)*(a^2*x1^4 + l3^2*(-3 + x1^2*\[Kappa]))*
          (rh*(a^2*l3^2 - rh^4)^3*x1^10*(15*a^2*rh^2*x1^4 + 7*a^4*x1^6 + 
             l3^2*(a^2*x1^2*(27 - 5*x1^2*\[Kappa]) + 3*rh^2*
                (1 + x1^2*\[Kappa]))) + l^4*l3^2*rh^3*(-(a^2*x1^4) + 
             l3^2*(-1 + x1^2*\[Kappa]))*(a^4*x1^8*(rh^2*(5 - 3*x1^2*
                  \[Kappa]) + a^2*x1^2*(3 - x1^2*\[Kappa])) - 
             l3^4*(-3 + x1^2*\[Kappa])*(rh^2*(3 - 2*x1^2*\[Kappa]) + a^2*x1^2*
                (-1 + x1^2*\[Kappa])^2) + l3^2*(a^2*rh^2*x1^4*
                (-2 + x1^4*\[Kappa]^2) + 2*a^4*x1^6*(3 - 4*x1^2*\[Kappa] + 
                 x1^4*\[Kappa]^2))) - l*(-(a^2*l3^2) + rh^4)^2*x1^9*
            (15*a^6*rh^2*x1^8 - 4*l3^4*rh^4*x1^2*\[Kappa]^2 + 
             2*a^4*(12*rh^4*x1^6 + l3^2*rh^2*x1^4*(17 - 6*x1^2*\[Kappa]) + 4*
                l3^4*x1^2*(-3 + x1^2*\[Kappa])) + a^2*(8*rh^6*x1^4 - 24*l3^2*
                rh^4*x1^2*(-2 + x1^2*\[Kappa]) + 3*l3^4*rh^2*
                (9 - 16*x1^2*\[Kappa] + 3*x1^4*\[Kappa]^2))) + 
           l^2*rh*x1^4*(10*a^10*l3^2*rh^2*x1^14 + 3*a^8*x1^8*(4*l3^2*rh^4*
                x1^4 - 3*rh^6*x1^6 + l3^4*rh^2*x1^2*(5 - 4*x1^2*\[Kappa]) + 4*
                l3^6*(-3 + x1^2*\[Kappa])) + a^6*x1^4*(-13*rh^8*x1^8 + 2*l3^4*
                rh^4*x1^4*(51 - 23*x1^2*\[Kappa]) + 15*l3^2*rh^6*x1^6*
                (-1 + x1^2*\[Kappa]) - 12*l3^8*(3 - 4*x1^2*\[Kappa] + 
                 x1^4*\[Kappa]^2) + l3^6*rh^2*x1^2*(12 - 32*x1^2*\[Kappa] + 
                 9*x1^4*\[Kappa]^2)) + l3^4*rh^8*(rh^2*x1^2*(-9 + 
                 x1^4*\[Kappa]^2) + l3^2*(9 - 9*x1^2*\[Kappa] + 
                 4*x1^4*\[Kappa]^2 - 2*x1^6*\[Kappa]^3)) - a^4*rh^2*x1^2*
              (9*rh^8*x1^8 + l3^2*rh^6*x1^6*(57 - 31*x1^2*\[Kappa]) + l3^6*
                rh^2*x1^2*(-60 + 100*x1^2*\[Kappa] - 27*x1^4*\[Kappa]^2) + 
               l3^4*rh^4*x1^4*(-33 + 2*x1^2*\[Kappa] + 6*x1^4*\[Kappa]^2) + 
               l3^8*(9 + 24*x1^2*\[Kappa] - 28*x1^4*\[Kappa]^2 + 
                 5*x1^6*\[Kappa]^3)) + a^2*l3^2*rh^4*(2*rh^6*x1^6*
                (-9 + 8*x1^2*\[Kappa]) + l3^2*rh^4*x1^4*(-51 + 70*x1^2*
                  \[Kappa] - 18*x1^4*\[Kappa]^2) + l3^6*(18 - 18*x1^2*
                  \[Kappa] + 5*x1^4*\[Kappa]^2 + x1^6*\[Kappa]^3) + l3^4*rh^2*
                x1^2*(-9 + 51*x1^2*\[Kappa] - 38*x1^4*\[Kappa]^2 + 
                 6*x1^6*\[Kappa]^3))) - l^3*rh^2*x1*
            (2*a^6*rh^2*x1^14*(2*rh^4 + a^2*rh^2*x1^2 + a^4*x1^4) - 
             2*a^4*l3^2*rh^2*x1^10*(2*a^4*x1^4*(-1 + x1^2*\[Kappa]) + rh^4*
                (-3 + 5*x1^2*\[Kappa]) + a^2*rh^2*x1^2*(-13 + 6*x1^2*
                  \[Kappa])) + a^2*l3^4*x1^6*(6*a^6*x1^6*(-3 + 
                 x1^2*\[Kappa]) + 4*rh^6*(12 - 10*x1^2*\[Kappa] + 
                 3*x1^4*\[Kappa]^2) + a^4*rh^2*x1^4*(-18 + 4*x1^2*\[Kappa] + 
                 3*x1^4*\[Kappa]^2) + 4*a^2*rh^4*x1^2*(9 - 14*x1^2*\[Kappa] + 
                 4*x1^4*\[Kappa]^2)) + 2*l3^6*(-6*a^6*x1^8*
                (3 - 4*x1^2*\[Kappa] + x1^4*\[Kappa]^2) + a^2*rh^4*x1^4*
                (9 - 20*x1^2*\[Kappa] + 15*x1^4*\[Kappa]^2 - 3*x1^6*
                  \[Kappa]^3) + a^4*rh^2*x1^6*(4 - 4*x1^2*\[Kappa] + 
                 3*x1^4*\[Kappa]^2 - x1^6*\[Kappa]^3) + rh^6*x1^2*
                (-9 + 9*x1^2*\[Kappa] - 5*x1^4*\[Kappa]^2 + x1^6*\[Kappa]^
                   3)) + l3^8*(6*a^4*x1^4*(-3 + x1^2*\[Kappa])*
                (-1 + x1^2*\[Kappa])^2 - 2*rh^4*(-3 + 6*x1^2*\[Kappa] - 
                 4*x1^4*\[Kappa]^2 + x1^6*\[Kappa]^3) + a^2*rh^2*x1^2*
                (-36 + 32*x1^2*\[Kappa] + x1^4*\[Kappa]^2 - 6*x1^6*
                  \[Kappa]^3 + x1^8*\[Kappa]^4)))))/
         (l3^4*(2*(a^2*l3^2 - rh^4)*x1^3 + l*rh*(-(a^2*x1^4) + 
              l3^2*(-1 + x1^2*\[Kappa])))^3) - 2*x1*(l + rh*x1)*
         ((4*a^2*x1^3)/l3^2 + 2*x1*\[Kappa])*
         ((2*x1^2*(l + rh*x1)*(rh^2 + a^2*x1^2)*(2*a^2*x1^2 + l3^2*\[Kappa]))/
           l3^2 + 2*(l + rh*x1)*(rh^2 + a^2*x1^2)*(3 - (a^2*x1^4)/l3^2 - 
            x1^2*\[Kappa]) - x1*(rh^2 + a^2*x1^2)*(3 - (a^2*x1^4)/l3^2 - 
            x1^2*\[Kappa])*(rh + (l*rh^2*(a^2*x1^4 + l3^2*(-3 + 
                 x1^2*\[Kappa])))/(2*(-(a^2*l3^2) + rh^4)*x1^3 + 
              l*rh*(a^2*x1^4 + l3^2*(1 - x1^2*\[Kappa])))) + 
          x1*(l + rh*x1)*(3 - (a^2*x1^4)/l3^2 - x1^2*\[Kappa])*
           (2*a^2*x1 + (2*l*rh^3*(a^2*x1^4 + l3^2*(-3 + x1^2*\[Kappa])))/
             (2*(-(a^2*l3^2) + rh^4)*x1^4 + l*rh*x1*(a^2*x1^4 + 
                l3^2*(1 - x1^2*\[Kappa]))))) + (l + rh*x1)*
         (-3 + (a^2*x1^4)/l3^2 + x1^2*\[Kappa])*
         ((2*x1^2*(l + rh*x1)*(rh^2 + a^2*x1^2)*(2*a^2*x1^2 + l3^2*\[Kappa]))/
           l3^2 + 2*(l + rh*x1)*(rh^2 + a^2*x1^2)*(3 - (a^2*x1^4)/l3^2 - 
            x1^2*\[Kappa]) - x1*(rh^2 + a^2*x1^2)*(3 - (a^2*x1^4)/l3^2 - 
            x1^2*\[Kappa])*(rh + (l*rh^2*(a^2*x1^4 + l3^2*(-3 + 
                 x1^2*\[Kappa])))/(2*(-(a^2*l3^2) + rh^4)*x1^3 + 
              l*rh*(a^2*x1^4 + l3^2*(1 - x1^2*\[Kappa])))) + 
          x1*(l + rh*x1)*(3 - (a^2*x1^4)/l3^2 - x1^2*\[Kappa])*
           (2*a^2*x1 + (2*l*rh^3*(a^2*x1^4 + l3^2*(-3 + x1^2*\[Kappa])))/
             (2*(-(a^2*l3^2) + rh^4)*x1^4 + l*rh*x1*(a^2*x1^4 + 
                l3^2*(1 - x1^2*\[Kappa]))))) - 
        2*x1*(-3 + (a^2*x1^4)/l3^2 + x1^2*\[Kappa])*
         (rh + (l*rh^2*(a^2*x1^4 + l3^2*(-3 + x1^2*\[Kappa])))/
           (2*(-(a^2*l3^2) + rh^4)*x1^3 + l*rh*(a^2*x1^4 + l3^2*(1 - 
                x1^2*\[Kappa]))))*((2*x1^2*(l + rh*x1)*(rh^2 + a^2*x1^2)*
            (2*a^2*x1^2 + l3^2*\[Kappa]))/l3^2 + 2*(l + rh*x1)*
           (rh^2 + a^2*x1^2)*(3 - (a^2*x1^4)/l3^2 - x1^2*\[Kappa]) - 
          x1*(rh^2 + a^2*x1^2)*(3 - (a^2*x1^4)/l3^2 - x1^2*\[Kappa])*
           (rh + (l*rh^2*(a^2*x1^4 + l3^2*(-3 + x1^2*\[Kappa])))/
             (2*(-(a^2*l3^2) + rh^4)*x1^3 + l*rh*(a^2*x1^4 + 
                l3^2*(1 - x1^2*\[Kappa])))) + x1*(l + rh*x1)*
           (3 - (a^2*x1^4)/l3^2 - x1^2*\[Kappa])*(2*a^2*x1 + 
            (2*l*rh^3*(a^2*x1^4 + l3^2*(-3 + x1^2*\[Kappa])))/
             (2*(-(a^2*l3^2) + rh^4)*x1^4 + l*rh*x1*(a^2*x1^4 + 
                l3^2*(1 - x1^2*\[Kappa])))))))/
      ((a^5*x1^9 + a*l3^4*x1*(3 - 5*x1^2*\[Kappa]) - 3*a^3*l3^2*x1^5*
         (-4 + x1^2*\[Kappa]))*(a^4*l3^2*x1^7*(-8 + x1^2*\[Kappa]) + 
        l3^6*x1*\[Kappa]*(3 + x1^2*\[Kappa]) - a^2*l3^4*x1^3*
         (24 - 12*x1^2*\[Kappa] + x1^4*\[Kappa]^2)))))/
   (G4*l3^4*(l + rh*x1)^3*(-3 + (a^2*x1^4)/l3^2 + x1^2*\[Kappa])^3)}, 
 {(l*Pi*\[ScriptCapitalG]3^2*(a^2*x1^4 + l3^2*(-3 + x1^2*\[Kappa]))^5*
    ((16*a*(l + rh*x1)*(-3 + (a^2*x1^4)/l3^2 + x1^2*\[Kappa])*
       (a^8*x1^16*(-6 + x1^2*\[Kappa]) - 15*a^6*l3^2*x1^12*
         (16 - 9*x1^2*\[Kappa] + x1^4*\[Kappa]^2) + a^4*l3^4*x1^8*
         (-1092 + 1091*x1^2*\[Kappa] - 306*x1^4*\[Kappa]^2 + 
          23*x1^6*\[Kappa]^3) + a^2*l3^6*x1^4*(-1296 + 1941*x1^2*\[Kappa] - 
          919*x1^4*\[Kappa]^2 + 155*x1^6*\[Kappa]^3 - 9*x1^8*\[Kappa]^4) + 
        2*l3^8*(-27 + 108*x1^2*\[Kappa] - 78*x1^4*\[Kappa]^2 + 
          12*x1^6*\[Kappa]^3 + x1^8*\[Kappa]^4))*
       ((x1^2*(l + rh*x1)*(rh^2 + a^2*x1^2))/l3^2 - 
        (rh*x1^2*(-l3^2 + l*rh*x1)*(rh^2 + a^2*x1^2)*(3 - (a^2*x1^4)/l3^2 - 
           x1^2*\[Kappa]))/(2*(-(a^2*l3^2) + rh^4)*x1^3 + 
          l*rh*(a^2*x1^4 + l3^2*(1 - x1^2*\[Kappa]))) + 
        (l + rh*x1)*(3 - (a^2*x1^4)/l3^2 - x1^2*\[Kappa])*
         (1 + (2*rh^2*x1*(-l3^2 + l*rh*x1))/(2*(-(a^2*l3^2) + rh^4)*x1^3 + 
            l*rh*(a^2*x1^4 + l3^2*(1 - x1^2*\[Kappa]))))))/
      ((a^4*x1^6*(-8 + x1^2*\[Kappa]) + l3^4*\[Kappa]*(3 + x1^2*\[Kappa]) - 
        a^2*l3^2*x1^2*(24 - 12*x1^2*\[Kappa] + x1^4*\[Kappa]^2))*
       (a^2*x1^4*(4 - x1^2*\[Kappa]) + l3^2*(12 - 9*x1^2*\[Kappa] + 
          x1^4*\[Kappa]^2))*(a^4*x1^8 - 6*a^2*l3^2*x1^4*
          (-2 + x1^2*\[Kappa]) + l3^4*(3 - 4*x1^2*\[Kappa] + 
           x1^4*\[Kappa]^2))^2) - ((l + rh*x1)*(-3 + (a^2*x1^4)/l3^2 + 
        x1^2*\[Kappa])*(4*a^10*x1^18*(-5 + x1^2*\[Kappa]) + 
        a^8*l3^2*x1^14*(-912 + 385*x1^2*\[Kappa] - 36*x1^4*\[Kappa]^2) + 
        l3^10*\[Kappa]*(27 - 45*x1^2*\[Kappa] - 3*x1^4*\[Kappa]^2 + 
          5*x1^6*\[Kappa]^3) + a^6*l3^4*x1^10*(-4392 + 3590*x1^2*\[Kappa] - 
          759*x1^4*\[Kappa]^2 + 44*x1^6*\[Kappa]^3) + 
        a^4*l3^6*x1^6*(-5616 + 7092*x1^2*\[Kappa] - 2527*x1^4*\[Kappa]^2 + 
          295*x1^6*\[Kappa]^3 - 12*x1^8*\[Kappa]^4) + 
        a^2*l3^8*x1^2*(-324 + 1350*x1^2*\[Kappa] - 585*x1^4*\[Kappa]^2 - 
          88*x1^6*\[Kappa]^3 + 19*x1^8*\[Kappa]^4))*
       ((2*x1^2*(l + rh*x1)*(rh^2 + a^2*x1^2)*(2*a^2*x1^2 + l3^2*\[Kappa]))/
         l3^2 + 2*(l + rh*x1)*(rh^2 + a^2*x1^2)*(3 - (a^2*x1^4)/l3^2 - 
          x1^2*\[Kappa]) - x1*(rh^2 + a^2*x1^2)*(3 - (a^2*x1^4)/l3^2 - 
          x1^2*\[Kappa])*(rh + (l*rh^2*(a^2*x1^4 + l3^2*(-3 + x1^2*
                \[Kappa])))/(2*(-(a^2*l3^2) + rh^4)*x1^3 + 
            l*rh*(a^2*x1^4 + l3^2*(1 - x1^2*\[Kappa])))) + 
        x1*(l + rh*x1)*(3 - (a^2*x1^4)/l3^2 - x1^2*\[Kappa])*
         (2*a^2*x1 + (2*l*rh^3*(a^2*x1^4 + l3^2*(-3 + x1^2*\[Kappa])))/
           (2*(-(a^2*l3^2) + rh^4)*x1^4 + l*rh*x1*(a^2*x1^4 + 
              l3^2*(1 - x1^2*\[Kappa]))))))/
      (a^3*x1^4*(a^4*x1^8 + l3^4*(3 - 5*x1^2*\[Kappa]) - 
         3*a^2*l3^2*x1^4*(-4 + x1^2*\[Kappa]))^2*
       (a^4*x1^6*(-8 + x1^2*\[Kappa]) + l3^4*\[Kappa]*(3 + x1^2*\[Kappa]) - 
        a^2*l3^2*x1^2*(24 - 12*x1^2*\[Kappa] + x1^4*\[Kappa]^2))*
       (a^2*x1^4*(-4 + x1^2*\[Kappa]) - l3^2*(12 - 9*x1^2*\[Kappa] + 
          x1^4*\[Kappa]^2))) - 
     (4*l3^2*x1^2*(a^2*x1^4 + l3^2*(-3 + x1^2*\[Kappa]))*
       ((4*a^2*rh*x1^4*(l + rh*x1)*(l3^2 - l*rh*x1)*(a^2*x1^4 + 
           l3^2*(-3 + x1^2*\[Kappa]))*(l^3*rh^3*x1*(2*a^2*l3^2*x1^4 - 
             a^4*x1^8 + l3^4*(3 - 4*x1^2*\[Kappa] + x1^4*\[Kappa]^2)) + 
           x1^4*(3*a^6*l3^4*x1^6 + rh^6*(4*rh^4*x1^4 + l3^4*
                (9 - 3*x1^2*\[Kappa])) + a^2*rh^2*(-11*l3^2*rh^4*x1^4 + 4*
                rh^6*x1^6 + l3^6*(3 - x1^2*\[Kappa]) + 5*l3^4*rh^2*x1^2*
                (-3 + x1^2*\[Kappa])) + a^4*(3*l3^4*rh^2*x1^4 - 3*l3^2*rh^4*
                x1^6 + l3^6*(3*x1^2 - x1^4*\[Kappa]))) + 
           l*rh*x1^3*(-4*a^6*l3^2*x1^8 + l3^2*rh^6*x1^2*(1 - 3*x1^2*
                \[Kappa]) - 8*l3^4*rh^4*(-3 + x1^2*\[Kappa]) + 
             a^4*(-(l3^2*rh^2*x1^6) + rh^4*x1^8 + 3*l3^4*x1^4*
                (-1 + x1^2*\[Kappa])) + a^2*(5*rh^6*x1^6 + l3^2*rh^4*x1^4*
                (5 - 7*x1^2*\[Kappa]) + l3^4*rh^2*x1^2*(-13 + 7*x1^2*
                  \[Kappa]) - l3^6*(3 - 4*x1^2*\[Kappa] + x1^4*\[Kappa]^
                   2))) + l^2*rh^2*(a^2*x1^8*(4*rh^4 + a^4*x1^4) + 
             l3^6*(3 - 4*x1^2*\[Kappa] + x1^4*\[Kappa]^2) + 
             l3^2*x1^4*(2*rh^2 + a^2*x1^2)*(a^2*x1^2*(5 - 2*x1^2*\[Kappa]) + 
               2*rh^2*(-3 + x1^2*\[Kappa])) + l3^4*(2*rh^2*x1^2*
                (2 - 3*x1^2*\[Kappa] + x1^4*\[Kappa]^2) + a^2*x1^4*
                (-9 + 2*x1^2*\[Kappa] + x1^4*\[Kappa]^2)))))/
         (l3^4*(2*(a^2*l3^2 - rh^4)*x1^3 + l*rh*(-(a^2*x1^4) + 
              l3^2*(-1 + x1^2*\[Kappa])))^3) - 
        (4*a^2*x1^4*(l + rh*x1)*((x1^2*(l + rh*x1)*(rh^2 + a^2*x1^2))/l3^2 - 
           (rh*x1^2*(-l3^2 + l*rh*x1)*(rh^2 + a^2*x1^2)*
             (3 - (a^2*x1^4)/l3^2 - x1^2*\[Kappa]))/
            (2*(-(a^2*l3^2) + rh^4)*x1^3 + l*rh*(a^2*x1^4 + l3^2*
                (1 - x1^2*\[Kappa]))) + (l + rh*x1)*(3 - (a^2*x1^4)/l3^2 - 
             x1^2*\[Kappa])*(1 + (2*rh^2*x1*(-l3^2 + l*rh*x1))/
              (2*(-(a^2*l3^2) + rh^4)*x1^3 + l*rh*(a^2*x1^4 + 
                 l3^2*(1 - x1^2*\[Kappa]))))))/l3^2 + 
        (l + rh*x1)*(-3 + (a^2*x1^4)/l3^2 + x1^2*\[Kappa])*
         ((x1^2*(l + rh*x1)*(rh^2 + a^2*x1^2))/l3^2 - 
          (rh*x1^2*(-l3^2 + l*rh*x1)*(rh^2 + a^2*x1^2)*(3 - (a^2*x1^4)/l3^2 - 
             x1^2*\[Kappa]))/(2*(-(a^2*l3^2) + rh^4)*x1^3 + 
            l*rh*(a^2*x1^4 + l3^2*(1 - x1^2*\[Kappa]))) + 
          (l + rh*x1)*(3 - (a^2*x1^4)/l3^2 - x1^2*\[Kappa])*
           (1 + (2*rh^2*x1*(-l3^2 + l*rh*x1))/(2*(-(a^2*l3^2) + rh^4)*x1^3 + 
              l*rh*(a^2*x1^4 + l3^2*(1 - x1^2*\[Kappa]))))) - 
        (4*a^2*rh*x1^4*(-l3^2 + l*rh*x1)*(-3 + (a^2*x1^4)/l3^2 + 
           x1^2*\[Kappa])*((x1^2*(l + rh*x1)*(rh^2 + a^2*x1^2))/l3^2 - 
           (rh*x1^2*(-l3^2 + l*rh*x1)*(rh^2 + a^2*x1^2)*
             (3 - (a^2*x1^4)/l3^2 - x1^2*\[Kappa]))/
            (2*(-(a^2*l3^2) + rh^4)*x1^3 + l*rh*(a^2*x1^4 + l3^2*
                (1 - x1^2*\[Kappa]))) + (l + rh*x1)*(3 - (a^2*x1^4)/l3^2 - 
             x1^2*\[Kappa])*(1 + (2*rh^2*x1*(-l3^2 + l*rh*x1))/
              (2*(-(a^2*l3^2) + rh^4)*x1^3 + l*rh*(a^2*x1^4 + 
                 l3^2*(1 - x1^2*\[Kappa]))))))/(2*(-(a^2*l3^2) + rh^4)*x1^3 + 
          l*rh*(a^2*x1^4 + l3^2*(1 - x1^2*\[Kappa])))))/
      ((a^3*l3^2*x1^8*(-4 + x1^2*\[Kappa]) - a*l3^4*x1^4*
         (12 - 9*x1^2*\[Kappa] + x1^4*\[Kappa]^2))*
       (a^4*x1^8 - 6*a^2*l3^2*x1^4*(-2 + x1^2*\[Kappa]) + 
        l3^4*(3 - 4*x1^2*\[Kappa] + x1^4*\[Kappa]^2))) - 
     (4*a*l3^2*x1*(a^2*x1^4 + l3^2*(-3 + x1^2*\[Kappa]))*
       ((-2*x1*(l + rh*x1)*(a^2*x1^4 + l3^2*(-3 + x1^2*\[Kappa]))*
          (-2*rh*(-(a^2*l3^2) + rh^4)^2*x1^7*(-6*rh^6*x1^4 + 
             l3^2*(3*a^2*rh^2*x1^4 + 5*a^4*x1^6 + 6*rh^4*x1^2*
                (-1 + x1^2*\[Kappa])) - l3^4*(3*a^2*x1^2*(-1 + 
                 x1^2*\[Kappa]) + rh^2*(3 + x1^2*\[Kappa]))) + 
           l^4*rh^3*x1*(-(a^2*x1^4) + l3^2*(-1 + x1^2*\[Kappa]))*
            (2*a^4*rh^2*x1^8 + a^2*l3^2*x1^6*(2*rh^2 + a^2*x1^2)*\[Kappa] + 
             l3^6*\[Kappa]*(-1 + x1^2*\[Kappa])^2 - 2*l3^4*(a^2*x1^4*\[Kappa]*
                (-1 + x1^2*\[Kappa]) + rh^2*(-7 + 5*x1^2*\[Kappa]))) + 
           2*l*x1^4*(11*a^8*l3^4*rh^2*x1^10 + a^6*l3^2*x1^6*(4*l3^2*rh^4*
                x1^2 - 15*rh^6*x1^4 + 4*l3^6*\[Kappa] - 8*l3^4*rh^2*
                (-1 + x1^2*\[Kappa])) + a^2*rh^4*(8*rh^8*x1^8 + 4*l3^8*
                (-3 + 2*x1^2*\[Kappa]) + 12*l3^4*rh^4*x1^4*
                (1 + 2*x1^2*\[Kappa]) - 2*l3^2*rh^6*x1^6*(1 + 3*x1^2*
                  \[Kappa]) + l3^6*rh^2*x1^2*(-3 + 6*x1^2*\[Kappa] - 
                 11*x1^4*\[Kappa]^2)) + 2*rh^8*(2*rh^6*x1^6 - 6*l3^2*rh^4*
                x1^6*\[Kappa] - l3^6*(3 - 2*x1^2*\[Kappa] + x1^4*\[Kappa]^
                   2) + 2*l3^4*rh^2*x1^2*(3 - 3*x1^2*\[Kappa] + 
                 2*x1^4*\[Kappa]^2)) + a^4*rh^2*x1^2*(-14*l3^2*rh^6*x1^6 + 6*
                rh^8*x1^8 - 20*l3^6*rh^2*x1^4*\[Kappa] + 2*l3^4*rh^4*x1^4*
                (-11 + 9*x1^2*\[Kappa]) + l3^8*(9 - 6*x1^2*\[Kappa] + 
                 5*x1^4*\[Kappa]^2))) + l^3*rh^2*
            (a^4*rh^2*x1^12*(2*rh^4 + 3*a^4*x1^4) - 2*a^2*l3^2*rh^2*x1^8*
              (rh^4*(22 - 2*x1^2*\[Kappa]) + a^4*x1^4*(-7 + 3*x1^2*
                  \[Kappa]) + a^2*rh^2*x1^2*(-2 + 5*x1^2*\[Kappa])) + 
             l3^8*(-1 + x1^2*\[Kappa])^2*(6*a^2*x1^4*\[Kappa] + rh^2*
                (3 + x1^4*\[Kappa]^2)) + 2*l3^4*x1^4*(3*a^6*x1^8*\[Kappa] + 
               a^4*rh^2*x1^4*(3 + x1^2*\[Kappa] + 2*x1^4*\[Kappa]^2) + 2*a^2*
                rh^4*x1^2*(-2 - 3*x1^2*\[Kappa] + 4*x1^4*\[Kappa]^2) + rh^6*
                (9 - 6*x1^2*\[Kappa] + 5*x1^4*\[Kappa]^2)) - 
             2*l3^6*x1^2*(6*a^4*x1^6*\[Kappa]*(-1 + x1^2*\[Kappa]) + a^2*rh^2*
                x1^2*(-31 + 23*x1^2*\[Kappa] - x1^4*\[Kappa]^2 + 
                 x1^6*\[Kappa]^3) + rh^4*(6 - 7*x1^2*\[Kappa] - 
                 2*x1^4*\[Kappa]^2 + 3*x1^6*\[Kappa]^3))) + 
           l^2*rh*x1*(a^2*rh^6*x1^10*(4*rh^4 + 8*a^2*rh^2*x1^2 + 9*a^4*
                x1^4) - l3^2*rh^2*x1^6*(2*a^6*rh^2*x1^6 + 15*a^8*x1^8 + 12*
                rh^8*(1 + x1^2*\[Kappa]) + 8*a^2*rh^6*x1^2*
                (1 + 3*x1^2*\[Kappa]) + 3*a^4*rh^4*x1^4*(-9 + 7*x1^2*
                  \[Kappa])) + l3^4*rh^2*x1^6*(14*a^4*rh^2*x1^2*
                (-1 + 3*x1^2*\[Kappa]) + 4*rh^6*\[Kappa]*(-4 + 5*x1^2*
                  \[Kappa]) + a^6*x1^4*(-21 + 17*x1^2*\[Kappa]) + a^2*rh^4*
                (59 + 10*x1^2*\[Kappa] + 7*x1^4*\[Kappa]^2)) + 
             l3^8*(12*a^4*x1^6*\[Kappa]*(-1 + x1^2*\[Kappa]) + 2*rh^4*
                (3 - 5*x1^2*\[Kappa] + 2*x1^4*\[Kappa]^2) + a^2*rh^2*x1^2*
                (-27 + 21*x1^2*\[Kappa] - 7*x1^4*\[Kappa]^2 + 5*x1^6*
                  \[Kappa]^3)) - l3^6*x1^2*(12*a^6*x1^8*\[Kappa] + 14*a^2*
                rh^4*x1^2*(-3 + 2*x1^4*\[Kappa]^2) + a^4*rh^2*x1^4*
                (33 - 10*x1^2*\[Kappa] + 11*x1^4*\[Kappa]^2) + rh^6*
                (39 - 15*x1^2*\[Kappa] - 7*x1^4*\[Kappa]^2 + 7*x1^6*
                  \[Kappa]^3)))))/(l3^4*(2*(a^2*l3^2 - rh^4)*x1^3 + 
            l*rh*(-(a^2*x1^4) + l3^2*(-1 + x1^2*\[Kappa])))^3) - 
        2*x1*(l + rh*x1)*((4*a^2*x1^3)/l3^2 + 2*x1*\[Kappa])*
         ((x1^2*(l + rh*x1)*(rh^2 + a^2*x1^2))/l3^2 - 
          (rh*x1^2*(-l3^2 + l*rh*x1)*(rh^2 + a^2*x1^2)*(3 - (a^2*x1^4)/l3^2 - 
             x1^2*\[Kappa]))/(2*(-(a^2*l3^2) + rh^4)*x1^3 + 
            l*rh*(a^2*x1^4 + l3^2*(1 - x1^2*\[Kappa]))) + 
          (l + rh*x1)*(3 - (a^2*x1^4)/l3^2 - x1^2*\[Kappa])*
           (1 + (2*rh^2*x1*(-l3^2 + l*rh*x1))/(2*(-(a^2*l3^2) + rh^4)*x1^3 + 
              l*rh*(a^2*x1^4 + l3^2*(1 - x1^2*\[Kappa]))))) + 
        4*(l + rh*x1)*(-3 + (a^2*x1^4)/l3^2 + x1^2*\[Kappa])*
         ((x1^2*(l + rh*x1)*(rh^2 + a^2*x1^2))/l3^2 - 
          (rh*x1^2*(-l3^2 + l*rh*x1)*(rh^2 + a^2*x1^2)*(3 - (a^2*x1^4)/l3^2 - 
             x1^2*\[Kappa]))/(2*(-(a^2*l3^2) + rh^4)*x1^3 + 
            l*rh*(a^2*x1^4 + l3^2*(1 - x1^2*\[Kappa]))) + 
          (l + rh*x1)*(3 - (a^2*x1^4)/l3^2 - x1^2*\[Kappa])*
           (1 + (2*rh^2*x1*(-l3^2 + l*rh*x1))/(2*(-(a^2*l3^2) + rh^4)*x1^3 + 
              l*rh*(a^2*x1^4 + l3^2*(1 - x1^2*\[Kappa]))))) - 
        2*x1*(-3 + (a^2*x1^4)/l3^2 + x1^2*\[Kappa])*
         (rh + (l*rh^2*(a^2*x1^4 + l3^2*(-3 + x1^2*\[Kappa])))/
           (2*(-(a^2*l3^2) + rh^4)*x1^3 + l*rh*(a^2*x1^4 + l3^2*(1 - 
                x1^2*\[Kappa]))))*((x1^2*(l + rh*x1)*(rh^2 + a^2*x1^2))/
           l3^2 - (rh*x1^2*(-l3^2 + l*rh*x1)*(rh^2 + a^2*x1^2)*
            (3 - (a^2*x1^4)/l3^2 - x1^2*\[Kappa]))/
           (2*(-(a^2*l3^2) + rh^4)*x1^3 + l*rh*(a^2*x1^4 + l3^2*(1 - 
                x1^2*\[Kappa]))) + (l + rh*x1)*(3 - (a^2*x1^4)/l3^2 - 
            x1^2*\[Kappa])*(1 + (2*rh^2*x1*(-l3^2 + l*rh*x1))/
             (2*(-(a^2*l3^2) + rh^4)*x1^3 + l*rh*(a^2*x1^4 + 
                l3^2*(1 - x1^2*\[Kappa])))))))/
      ((a^4*l3^2*x1^7*(-8 + x1^2*\[Kappa]) + l3^6*x1*\[Kappa]*
         (3 + x1^2*\[Kappa]) - a^2*l3^4*x1^3*(24 - 12*x1^2*\[Kappa] + 
          x1^4*\[Kappa]^2))*(a^4*x1^8 - 6*a^2*l3^2*x1^4*
         (-2 + x1^2*\[Kappa]) + l3^4*(3 - 4*x1^2*\[Kappa] + 
          x1^4*\[Kappa]^2))) - 
     (l3^2*x1*(a^2*x1^4 + l3^2*(-3 + x1^2*\[Kappa]))*
       ((-4*a*x1^2*(l + rh*x1)*(a^2*x1^4 + l3^2*(-3 + x1^2*\[Kappa]))*
          (-2*rh*(-(a^2*l3^2) + rh^4)^2*x1^8*(-6*rh^6*x1^4 - 
             4*a^2*rh^4*x1^6 + l3^2*(15*a^2*rh^2*x1^4 + 5*a^4*x1^6 + 2*rh^4*
                x1^2*(-9 + x1^2*\[Kappa])) + 3*l3^4*(a^2*x1^2*
                (9 - x1^2*\[Kappa]) + rh^2*(3 + x1^2*\[Kappa]))) + 
           l^4*l3^2*rh^3*(-(a^2*x1^4) + l3^2*(-1 + x1^2*\[Kappa]))*
            (a^4*x1^8*(-6 + x1^2*\[Kappa]) + l3^4*(-6 + x1^2*\[Kappa])*
              (-1 + x1^2*\[Kappa])^2 + a^2*rh^2*x1^6*(-20 + 6*x1^2*
                \[Kappa]) - 2*l3^2*(a^2*x1^4*(6 - 7*x1^2*\[Kappa] + 
                 x1^4*\[Kappa]^2) + rh^2*x1^2*(2 - 5*x1^2*\[Kappa] + 
                 x1^4*\[Kappa]^2))) + 2*l*x1^5*(2*rh^10*x1^6*(2*rh^4 + 8*a^2*
                rh^2*x1^2 + 5*a^4*x1^4) - l3^2*rh^6*x1^4*(42*a^4*rh^2*x1^4 + 
               19*a^6*x1^6 + 12*rh^6*(-4 + x1^2*\[Kappa]) + 2*a^2*rh^4*x1^2*
                (-7 + 3*x1^2*\[Kappa])) + l3^4*rh^2*x1^2*(24*a^6*rh^2*x1^6 + 
               11*a^8*x1^8 + 4*a^2*rh^6*x1^2*(-33 + 8*x1^2*\[Kappa]) + 2*a^4*
                rh^4*x1^4*(-31 + 9*x1^2*\[Kappa]) + 4*rh^8*
                (6 - 9*x1^2*\[Kappa] + x1^4*\[Kappa]^2)) + 
             l3^6*rh^2*(-8*a^6*x1^6*(-4 + x1^2*\[Kappa]) - 4*a^4*rh^2*x1^4*
                (-30 + 7*x1^2*\[Kappa]) + a^2*rh^4*x1^2*(-39 + 70*x1^2*
                  \[Kappa] - 7*x1^4*\[Kappa]^2) + 2*rh^6*(-9 + 6*x1^2*
                  \[Kappa] + x1^4*\[Kappa]^2)) + l3^8*(-4*a^2*rh^4*x1^4*
                \[Kappa]^2 + 4*a^6*x1^4*(-6 + x1^2*\[Kappa]) + a^4*rh^2*x1^2*
                (33 - 46*x1^2*\[Kappa] + 5*x1^4*\[Kappa]^2))) + 
           l^3*rh^2*x1*(a^4*rh^2*x1^12*(10*rh^4 + 4*a^2*rh^2*x1^2 + 3*a^4*
                x1^4) - 6*a^2*l3^2*rh^2*x1^8*(2*rh^4*(-3 + x1^2*\[Kappa]) + 
               a^4*x1^4*(-1 + x1^2*\[Kappa]) + a^2*rh^2*x1^2*(-10 + 
                 3*x1^2*\[Kappa])) + l3^8*(-1 + x1^2*\[Kappa])^2*
              (6*a^2*x1^2*(-6 + x1^2*\[Kappa]) + rh^2*(3 - 8*x1^2*\[Kappa] + 
                 x1^4*\[Kappa]^2)) + 2*l3^4*x1^4*(3*a^6*x1^6*
                (-6 + x1^2*\[Kappa]) + a^4*rh^2*x1^4*(-37 + 5*x1^2*\[Kappa] + 
                 2*x1^4*\[Kappa]^2) + 2*a^2*rh^4*x1^2*(23 - 29*x1^2*
                  \[Kappa] + 5*x1^4*\[Kappa]^2) + rh^6*(45 - 46*x1^2*
                  \[Kappa] + 9*x1^4*\[Kappa]^2)) - 2*l3^6*x1^2*
              (6*a^4*x1^4*(6 - 7*x1^2*\[Kappa] + x1^4*\[Kappa]^2) + a^2*rh^2*
                x1^2*(5 - 9*x1^2*\[Kappa] - 5*x1^4*\[Kappa]^2 + 
                 x1^6*\[Kappa]^3) + rh^4*(-18 + 41*x1^2*\[Kappa] - 
                 26*x1^4*\[Kappa]^2 + 3*x1^6*\[Kappa]^3))) + 
           l^2*rh*x1^4*(-15*a^8*l3^2*rh^2*x1^12 + a^6*x1^6*(-24*l3^2*rh^4*
                x1^4 + 11*rh^6*x1^6 - 12*l3^6*(-6 + x1^2*\[Kappa]) + l3^4*
                rh^2*x1^2*(-25 + 17*x1^2*\[Kappa])) + a^4*x1^2*
              (24*rh^8*x1^8 + l3^2*rh^6*x1^6*(21 - 23*x1^2*\[Kappa]) + 4*l3^4*
                rh^4*x1^4*(-60 + 17*x1^2*\[Kappa]) + l3^6*rh^2*x1^2*
                (15 + 58*x1^2*\[Kappa] - 11*x1^4*\[Kappa]^2) + 12*l3^8*
                (6 - 7*x1^2*\[Kappa] + x1^4*\[Kappa]^2)) + 
             a^2*rh^2*(12*rh^8*x1^8 - 8*l3^2*rh^6*x1^6*(-16 + 5*x1^2*
                  \[Kappa]) + l3^4*rh^4*x1^4*(-71 - 18*x1^2*\[Kappa] + 
                 5*x1^4*\[Kappa]^2) - 2*l3^6*rh^2*x1^2*(84 - 106*x1^2*
                  \[Kappa] + 15*x1^4*\[Kappa]^2) + l3^8*(-39 + 77*x1^2*
                  \[Kappa] - 51*x1^4*\[Kappa]^2 + 5*x1^6*\[Kappa]^3)) + 
             l3^2*rh^4*(-20*rh^6*x1^4*(-3 + x1^2*\[Kappa]) - 2*l3^6*x1^2*
                \[Kappa]^2*(-1 + x1^2*\[Kappa]) + 4*l3^2*rh^4*x1^2*
                (30 - 34*x1^2*\[Kappa] + 5*x1^4*\[Kappa]^2) - l3^4*rh^2*
                (33 + 27*x1^2*\[Kappa] - 41*x1^4*\[Kappa]^2 + 5*x1^6*
                  \[Kappa]^3)))))/(l3^4*(2*(a^2*l3^2 - rh^4)*x1^3 + 
            l*rh*(-(a^2*x1^4) + l3^2*(-1 + x1^2*\[Kappa])))^3) - 
        (4*a*x1^4*(l + rh*x1)*((2*x1^2*(l + rh*x1)*(rh^2 + a^2*x1^2)*
             (2*a^2*x1^2 + l3^2*\[Kappa]))/l3^2 + 2*(l + rh*x1)*
            (rh^2 + a^2*x1^2)*(3 - (a^2*x1^4)/l3^2 - x1^2*\[Kappa]) - 
           x1*(rh^2 + a^2*x1^2)*(3 - (a^2*x1^4)/l3^2 - x1^2*\[Kappa])*
            (rh + (l*rh^2*(a^2*x1^4 + l3^2*(-3 + x1^2*\[Kappa])))/
              (2*(-(a^2*l3^2) + rh^4)*x1^3 + l*rh*(a^2*x1^4 + 
                 l3^2*(1 - x1^2*\[Kappa])))) + x1*(l + rh*x1)*
            (3 - (a^2*x1^4)/l3^2 - x1^2*\[Kappa])*(2*a^2*x1 + 
             (2*l*rh^3*(a^2*x1^4 + l3^2*(-3 + x1^2*\[Kappa])))/
              (2*(-(a^2*l3^2) + rh^4)*x1^4 + l*rh*x1*(a^2*x1^4 + 
                 l3^2*(1 - x1^2*\[Kappa]))))))/l3^2 - 
        (4*a*rh*x1^4*(-l3^2 + l*rh*x1)*(-3 + (a^2*x1^4)/l3^2 + x1^2*\[Kappa])*
          ((2*x1^2*(l + rh*x1)*(rh^2 + a^2*x1^2)*(2*a^2*x1^2 + 
              l3^2*\[Kappa]))/l3^2 + 2*(l + rh*x1)*(rh^2 + a^2*x1^2)*
            (3 - (a^2*x1^4)/l3^2 - x1^2*\[Kappa]) - x1*(rh^2 + a^2*x1^2)*
            (3 - (a^2*x1^4)/l3^2 - x1^2*\[Kappa])*
            (rh + (l*rh^2*(a^2*x1^4 + l3^2*(-3 + x1^2*\[Kappa])))/
              (2*(-(a^2*l3^2) + rh^4)*x1^3 + l*rh*(a^2*x1^4 + 
                 l3^2*(1 - x1^2*\[Kappa])))) + x1*(l + rh*x1)*
            (3 - (a^2*x1^4)/l3^2 - x1^2*\[Kappa])*(2*a^2*x1 + 
             (2*l*rh^3*(a^2*x1^4 + l3^2*(-3 + x1^2*\[Kappa])))/
              (2*(-(a^2*l3^2) + rh^4)*x1^4 + l*rh*x1*(a^2*x1^4 + 
                 l3^2*(1 - x1^2*\[Kappa]))))))/(2*(-(a^2*l3^2) + rh^4)*x1^3 + 
          l*rh*(a^2*x1^4 + l3^2*(1 - x1^2*\[Kappa])))))/
      ((a^5*x1^9 + a*l3^4*x1*(3 - 5*x1^2*\[Kappa]) - 3*a^3*l3^2*x1^5*
         (-4 + x1^2*\[Kappa]))*(a^3*l3^2*x1^8*(-4 + x1^2*\[Kappa]) - 
        a*l3^4*x1^4*(12 - 9*x1^2*\[Kappa] + x1^4*\[Kappa]^2))) - 
     (l3^2*(a^2*x1^4 + l3^2*(-3 + x1^2*\[Kappa]))*
       ((8*(l + rh*x1)*(a^2*x1^4 + l3^2*(-3 + x1^2*\[Kappa]))*
          (rh*(a^2*l3^2 - rh^4)^3*x1^10*(15*a^2*rh^2*x1^4 + 7*a^4*x1^6 + 
             l3^2*(a^2*x1^2*(27 - 5*x1^2*\[Kappa]) + 3*rh^2*
                (1 + x1^2*\[Kappa]))) + l^4*l3^2*rh^3*(-(a^2*x1^4) + 
             l3^2*(-1 + x1^2*\[Kappa]))*(a^4*x1^8*(rh^2*(5 - 3*x1^2*
                  \[Kappa]) + a^2*x1^2*(3 - x1^2*\[Kappa])) - 
             l3^4*(-3 + x1^2*\[Kappa])*(rh^2*(3 - 2*x1^2*\[Kappa]) + a^2*x1^2*
                (-1 + x1^2*\[Kappa])^2) + l3^2*(a^2*rh^2*x1^4*
                (-2 + x1^4*\[Kappa]^2) + 2*a^4*x1^6*(3 - 4*x1^2*\[Kappa] + 
                 x1^4*\[Kappa]^2))) - l*(-(a^2*l3^2) + rh^4)^2*x1^9*
            (15*a^6*rh^2*x1^8 - 4*l3^4*rh^4*x1^2*\[Kappa]^2 + 
             2*a^4*(12*rh^4*x1^6 + l3^2*rh^2*x1^4*(17 - 6*x1^2*\[Kappa]) + 4*
                l3^4*x1^2*(-3 + x1^2*\[Kappa])) + a^2*(8*rh^6*x1^4 - 24*l3^2*
                rh^4*x1^2*(-2 + x1^2*\[Kappa]) + 3*l3^4*rh^2*
                (9 - 16*x1^2*\[Kappa] + 3*x1^4*\[Kappa]^2))) + 
           l^2*rh*x1^4*(10*a^10*l3^2*rh^2*x1^14 + 3*a^8*x1^8*(4*l3^2*rh^4*
                x1^4 - 3*rh^6*x1^6 + l3^4*rh^2*x1^2*(5 - 4*x1^2*\[Kappa]) + 4*
                l3^6*(-3 + x1^2*\[Kappa])) + a^6*x1^4*(-13*rh^8*x1^8 + 2*l3^4*
                rh^4*x1^4*(51 - 23*x1^2*\[Kappa]) + 15*l3^2*rh^6*x1^6*
                (-1 + x1^2*\[Kappa]) - 12*l3^8*(3 - 4*x1^2*\[Kappa] + 
                 x1^4*\[Kappa]^2) + l3^6*rh^2*x1^2*(12 - 32*x1^2*\[Kappa] + 
                 9*x1^4*\[Kappa]^2)) + l3^4*rh^8*(rh^2*x1^2*(-9 + 
                 x1^4*\[Kappa]^2) + l3^2*(9 - 9*x1^2*\[Kappa] + 
                 4*x1^4*\[Kappa]^2 - 2*x1^6*\[Kappa]^3)) - a^4*rh^2*x1^2*
              (9*rh^8*x1^8 + l3^2*rh^6*x1^6*(57 - 31*x1^2*\[Kappa]) + l3^6*
                rh^2*x1^2*(-60 + 100*x1^2*\[Kappa] - 27*x1^4*\[Kappa]^2) + 
               l3^4*rh^4*x1^4*(-33 + 2*x1^2*\[Kappa] + 6*x1^4*\[Kappa]^2) + 
               l3^8*(9 + 24*x1^2*\[Kappa] - 28*x1^4*\[Kappa]^2 + 
                 5*x1^6*\[Kappa]^3)) + a^2*l3^2*rh^4*(2*rh^6*x1^6*
                (-9 + 8*x1^2*\[Kappa]) + l3^2*rh^4*x1^4*(-51 + 70*x1^2*
                  \[Kappa] - 18*x1^4*\[Kappa]^2) + l3^6*(18 - 18*x1^2*
                  \[Kappa] + 5*x1^4*\[Kappa]^2 + x1^6*\[Kappa]^3) + l3^4*rh^2*
                x1^2*(-9 + 51*x1^2*\[Kappa] - 38*x1^4*\[Kappa]^2 + 
                 6*x1^6*\[Kappa]^3))) - l^3*rh^2*x1*
            (2*a^6*rh^2*x1^14*(2*rh^4 + a^2*rh^2*x1^2 + a^4*x1^4) - 
             2*a^4*l3^2*rh^2*x1^10*(2*a^4*x1^4*(-1 + x1^2*\[Kappa]) + rh^4*
                (-3 + 5*x1^2*\[Kappa]) + a^2*rh^2*x1^2*(-13 + 6*x1^2*
                  \[Kappa])) + a^2*l3^4*x1^6*(6*a^6*x1^6*(-3 + 
                 x1^2*\[Kappa]) + 4*rh^6*(12 - 10*x1^2*\[Kappa] + 
                 3*x1^4*\[Kappa]^2) + a^4*rh^2*x1^4*(-18 + 4*x1^2*\[Kappa] + 
                 3*x1^4*\[Kappa]^2) + 4*a^2*rh^4*x1^2*(9 - 14*x1^2*\[Kappa] + 
                 4*x1^4*\[Kappa]^2)) + 2*l3^6*(-6*a^6*x1^8*
                (3 - 4*x1^2*\[Kappa] + x1^4*\[Kappa]^2) + a^2*rh^4*x1^4*
                (9 - 20*x1^2*\[Kappa] + 15*x1^4*\[Kappa]^2 - 3*x1^6*
                  \[Kappa]^3) + a^4*rh^2*x1^6*(4 - 4*x1^2*\[Kappa] + 
                 3*x1^4*\[Kappa]^2 - x1^6*\[Kappa]^3) + rh^6*x1^2*
                (-9 + 9*x1^2*\[Kappa] - 5*x1^4*\[Kappa]^2 + x1^6*\[Kappa]^
                   3)) + l3^8*(6*a^4*x1^4*(-3 + x1^2*\[Kappa])*
                (-1 + x1^2*\[Kappa])^2 - 2*rh^4*(-3 + 6*x1^2*\[Kappa] - 
                 4*x1^4*\[Kappa]^2 + x1^6*\[Kappa]^3) + a^2*rh^2*x1^2*
                (-36 + 32*x1^2*\[Kappa] + x1^4*\[Kappa]^2 - 6*x1^6*
                  \[Kappa]^3 + x1^8*\[Kappa]^4)))))/
         (l3^4*(2*(a^2*l3^2 - rh^4)*x1^3 + l*rh*(-(a^2*x1^4) + 
              l3^2*(-1 + x1^2*\[Kappa])))^3) - 2*x1*(l + rh*x1)*
         ((4*a^2*x1^3)/l3^2 + 2*x1*\[Kappa])*
         ((2*x1^2*(l + rh*x1)*(rh^2 + a^2*x1^2)*(2*a^2*x1^2 + l3^2*\[Kappa]))/
           l3^2 + 2*(l + rh*x1)*(rh^2 + a^2*x1^2)*(3 - (a^2*x1^4)/l3^2 - 
            x1^2*\[Kappa]) - x1*(rh^2 + a^2*x1^2)*(3 - (a^2*x1^4)/l3^2 - 
            x1^2*\[Kappa])*(rh + (l*rh^2*(a^2*x1^4 + l3^2*(-3 + 
                 x1^2*\[Kappa])))/(2*(-(a^2*l3^2) + rh^4)*x1^3 + 
              l*rh*(a^2*x1^4 + l3^2*(1 - x1^2*\[Kappa])))) + 
          x1*(l + rh*x1)*(3 - (a^2*x1^4)/l3^2 - x1^2*\[Kappa])*
           (2*a^2*x1 + (2*l*rh^3*(a^2*x1^4 + l3^2*(-3 + x1^2*\[Kappa])))/
             (2*(-(a^2*l3^2) + rh^4)*x1^4 + l*rh*x1*(a^2*x1^4 + 
                l3^2*(1 - x1^2*\[Kappa]))))) + (l + rh*x1)*
         (-3 + (a^2*x1^4)/l3^2 + x1^2*\[Kappa])*
         ((2*x1^2*(l + rh*x1)*(rh^2 + a^2*x1^2)*(2*a^2*x1^2 + l3^2*\[Kappa]))/
           l3^2 + 2*(l + rh*x1)*(rh^2 + a^2*x1^2)*(3 - (a^2*x1^4)/l3^2 - 
            x1^2*\[Kappa]) - x1*(rh^2 + a^2*x1^2)*(3 - (a^2*x1^4)/l3^2 - 
            x1^2*\[Kappa])*(rh + (l*rh^2*(a^2*x1^4 + l3^2*(-3 + 
                 x1^2*\[Kappa])))/(2*(-(a^2*l3^2) + rh^4)*x1^3 + 
              l*rh*(a^2*x1^4 + l3^2*(1 - x1^2*\[Kappa])))) + 
          x1*(l + rh*x1)*(3 - (a^2*x1^4)/l3^2 - x1^2*\[Kappa])*
           (2*a^2*x1 + (2*l*rh^3*(a^2*x1^4 + l3^2*(-3 + x1^2*\[Kappa])))/
             (2*(-(a^2*l3^2) + rh^4)*x1^4 + l*rh*x1*(a^2*x1^4 + 
                l3^2*(1 - x1^2*\[Kappa]))))) - 
        2*x1*(-3 + (a^2*x1^4)/l3^2 + x1^2*\[Kappa])*
         (rh + (l*rh^2*(a^2*x1^4 + l3^2*(-3 + x1^2*\[Kappa])))/
           (2*(-(a^2*l3^2) + rh^4)*x1^3 + l*rh*(a^2*x1^4 + l3^2*(1 - 
                x1^2*\[Kappa]))))*((2*x1^2*(l + rh*x1)*(rh^2 + a^2*x1^2)*
            (2*a^2*x1^2 + l3^2*\[Kappa]))/l3^2 + 2*(l + rh*x1)*
           (rh^2 + a^2*x1^2)*(3 - (a^2*x1^4)/l3^2 - x1^2*\[Kappa]) - 
          x1*(rh^2 + a^2*x1^2)*(3 - (a^2*x1^4)/l3^2 - x1^2*\[Kappa])*
           (rh + (l*rh^2*(a^2*x1^4 + l3^2*(-3 + x1^2*\[Kappa])))/
             (2*(-(a^2*l3^2) + rh^4)*x1^3 + l*rh*(a^2*x1^4 + 
                l3^2*(1 - x1^2*\[Kappa])))) + x1*(l + rh*x1)*
           (3 - (a^2*x1^4)/l3^2 - x1^2*\[Kappa])*(2*a^2*x1 + 
            (2*l*rh^3*(a^2*x1^4 + l3^2*(-3 + x1^2*\[Kappa])))/
             (2*(-(a^2*l3^2) + rh^4)*x1^4 + l*rh*x1*(a^2*x1^4 + 
                l3^2*(1 - x1^2*\[Kappa])))))))/
      ((a^5*x1^9 + a*l3^4*x1*(3 - 5*x1^2*\[Kappa]) - 3*a^3*l3^2*x1^5*
         (-4 + x1^2*\[Kappa]))*(a^4*l3^2*x1^7*(-8 + x1^2*\[Kappa]) + 
        l3^6*x1*\[Kappa]*(3 + x1^2*\[Kappa]) - a^2*l3^4*x1^3*
         (24 - 12*x1^2*\[Kappa] + x1^4*\[Kappa]^2)))))/
   (G4*l3^4*(l + rh*x1)^3*(-3 + (a^2*x1^4)/l3^2 + x1^2*\[Kappa])^3), 
  (2*l*Pi*\[ScriptCapitalG]3^2*(a^2*x1^4 + l3^2*(-3 + x1^2*\[Kappa]))^5*
    ((2*a*(l + rh*x1)*(-3 + (a^2*x1^4)/l3^2 + x1^2*\[Kappa])*
       (5*a^8*x1^14*(32 - 12*x1^2*\[Kappa] + x1^4*\[Kappa]^2) - 
        7*a^6*l3^2*x1^10*(-288 + 224*x1^2*\[Kappa] - 48*x1^4*\[Kappa]^2 + 
          3*x1^6*\[Kappa]^3) + l3^8*\[Kappa]*(-108 + 81*x1^2*\[Kappa] + 
          3*x1^4*\[Kappa]^2 - 9*x1^6*\[Kappa]^3 + x1^8*\[Kappa]^4) + 
        a^4*l3^4*x1^6*(5472 - 6648*x1^2*\[Kappa] + 2562*x1^4*\[Kappa]^2 - 
          375*x1^6*\[Kappa]^3 + 19*x1^8*\[Kappa]^4) + 
        a^2*l3^6*x1^2*(2592 - 4608*x1^2*\[Kappa] + 2568*x1^4*\[Kappa]^2 - 
          543*x1^6*\[Kappa]^3 + 58*x1^8*\[Kappa]^4 - 3*x1^10*\[Kappa]^5))*
       ((x1^2*(l + rh*x1)*(rh^2 + a^2*x1^2))/l3^2 - 
        (rh*x1^2*(-l3^2 + l*rh*x1)*(rh^2 + a^2*x1^2)*(3 - (a^2*x1^4)/l3^2 - 
           x1^2*\[Kappa]))/(2*(-(a^2*l3^2) + rh^4)*x1^3 + 
          l*rh*(a^2*x1^4 + l3^2*(1 - x1^2*\[Kappa]))) + 
        (l + rh*x1)*(3 - (a^2*x1^4)/l3^2 - x1^2*\[Kappa])*
         (1 + (2*rh^2*x1*(-l3^2 + l*rh*x1))/(2*(-(a^2*l3^2) + rh^4)*x1^3 + 
            l*rh*(a^2*x1^4 + l3^2*(1 - x1^2*\[Kappa]))))))/
      (l3^4*x1^4*(a^4*x1^6*(-8 + x1^2*\[Kappa]) + l3^4*\[Kappa]*
         (3 + x1^2*\[Kappa]) - a^2*l3^2*x1^2*(24 - 12*x1^2*\[Kappa] + 
          x1^4*\[Kappa]^2))*(a^3*x1^4*(-4 + x1^2*\[Kappa]) - 
         a*l3^2*(12 - 9*x1^2*\[Kappa] + x1^4*\[Kappa]^2))^3) + 
     (x1*(l + rh*x1)*(-3 + (a^2*x1^4)/l3^2 + x1^2*\[Kappa])*
       (a^8*x1^14*(-288 + 84*x1^2*\[Kappa] - 5*x1^4*\[Kappa]^2) + 
        3*a^6*l3^2*x1^10*(-1312 + 808*x1^2*\[Kappa] - 138*x1^4*\[Kappa]^2 + 
          7*x1^6*\[Kappa]^3) + a^4*l3^4*x1^6*(-11232 + 11472*x1^2*\[Kappa] - 
          3500*x1^4*\[Kappa]^2 + 421*x1^6*\[Kappa]^3 - 19*x1^8*\[Kappa]^4) + 
        l3^8*\[Kappa]*(540 - 63*x1^2*\[Kappa] - 237*x1^4*\[Kappa]^2 + 
          15*x1^6*\[Kappa]^3 + x1^8*\[Kappa]^4) + a^2*l3^6*x1^2*
         (-6048 + 9288*x1^2*\[Kappa] - 3858*x1^4*\[Kappa]^2 + 
          547*x1^6*\[Kappa]^3 - 52*x1^8*\[Kappa]^4 + 3*x1^10*\[Kappa]^5))*
       ((2*x1^2*(l + rh*x1)*(rh^2 + a^2*x1^2)*(2*a^2*x1^2 + l3^2*\[Kappa]))/
         l3^2 + 2*(l + rh*x1)*(rh^2 + a^2*x1^2)*(3 - (a^2*x1^4)/l3^2 - 
          x1^2*\[Kappa]) - x1*(rh^2 + a^2*x1^2)*(3 - (a^2*x1^4)/l3^2 - 
          x1^2*\[Kappa])*(rh + (l*rh^2*(a^2*x1^4 + l3^2*(-3 + x1^2*
                \[Kappa])))/(2*(-(a^2*l3^2) + rh^4)*x1^3 + 
            l*rh*(a^2*x1^4 + l3^2*(1 - x1^2*\[Kappa])))) + 
        x1*(l + rh*x1)*(3 - (a^2*x1^4)/l3^2 - x1^2*\[Kappa])*
         (2*a^2*x1 + (2*l*rh^3*(a^2*x1^4 + l3^2*(-3 + x1^2*\[Kappa])))/
           (2*(-(a^2*l3^2) + rh^4)*x1^4 + l*rh*x1*(a^2*x1^4 + 
              l3^2*(1 - x1^2*\[Kappa]))))))/
      (l3^4*(a^4*x1^7*(-8 + x1^2*\[Kappa]) + l3^4*x1*\[Kappa]*
          (3 + x1^2*\[Kappa]) - a^2*l3^2*x1^3*(24 - 12*x1^2*\[Kappa] + 
           x1^4*\[Kappa]^2))^3*(a^2*x1^4*(4 - x1^2*\[Kappa]) + 
        l3^2*(12 - 9*x1^2*\[Kappa] + x1^4*\[Kappa]^2))) + 
     (2*x1^4*(a^2*x1^4 + l3^2*(-3 + x1^2*\[Kappa]))*
       ((4*a^2*rh*x1^4*(l + rh*x1)*(l3^2 - l*rh*x1)*(a^2*x1^4 + 
           l3^2*(-3 + x1^2*\[Kappa]))*(l^3*rh^3*x1*(2*a^2*l3^2*x1^4 - 
             a^4*x1^8 + l3^4*(3 - 4*x1^2*\[Kappa] + x1^4*\[Kappa]^2)) + 
           x1^4*(3*a^6*l3^4*x1^6 + rh^6*(4*rh^4*x1^4 + l3^4*
                (9 - 3*x1^2*\[Kappa])) + a^2*rh^2*(-11*l3^2*rh^4*x1^4 + 4*
                rh^6*x1^6 + l3^6*(3 - x1^2*\[Kappa]) + 5*l3^4*rh^2*x1^2*
                (-3 + x1^2*\[Kappa])) + a^4*(3*l3^4*rh^2*x1^4 - 3*l3^2*rh^4*
                x1^6 + l3^6*(3*x1^2 - x1^4*\[Kappa]))) + 
           l*rh*x1^3*(-4*a^6*l3^2*x1^8 + l3^2*rh^6*x1^2*(1 - 3*x1^2*
                \[Kappa]) - 8*l3^4*rh^4*(-3 + x1^2*\[Kappa]) + 
             a^4*(-(l3^2*rh^2*x1^6) + rh^4*x1^8 + 3*l3^4*x1^4*
                (-1 + x1^2*\[Kappa])) + a^2*(5*rh^6*x1^6 + l3^2*rh^4*x1^4*
                (5 - 7*x1^2*\[Kappa]) + l3^4*rh^2*x1^2*(-13 + 7*x1^2*
                  \[Kappa]) - l3^6*(3 - 4*x1^2*\[Kappa] + x1^4*\[Kappa]^
                   2))) + l^2*rh^2*(a^2*x1^8*(4*rh^4 + a^4*x1^4) + 
             l3^6*(3 - 4*x1^2*\[Kappa] + x1^4*\[Kappa]^2) + 
             l3^2*x1^4*(2*rh^2 + a^2*x1^2)*(a^2*x1^2*(5 - 2*x1^2*\[Kappa]) + 
               2*rh^2*(-3 + x1^2*\[Kappa])) + l3^4*(2*rh^2*x1^2*
                (2 - 3*x1^2*\[Kappa] + x1^4*\[Kappa]^2) + a^2*x1^4*
                (-9 + 2*x1^2*\[Kappa] + x1^4*\[Kappa]^2)))))/
         (l3^4*(2*(a^2*l3^2 - rh^4)*x1^3 + l*rh*(-(a^2*x1^4) + 
              l3^2*(-1 + x1^2*\[Kappa])))^3) - 
        (4*a^2*x1^4*(l + rh*x1)*((x1^2*(l + rh*x1)*(rh^2 + a^2*x1^2))/l3^2 - 
           (rh*x1^2*(-l3^2 + l*rh*x1)*(rh^2 + a^2*x1^2)*
             (3 - (a^2*x1^4)/l3^2 - x1^2*\[Kappa]))/
            (2*(-(a^2*l3^2) + rh^4)*x1^3 + l*rh*(a^2*x1^4 + l3^2*
                (1 - x1^2*\[Kappa]))) + (l + rh*x1)*(3 - (a^2*x1^4)/l3^2 - 
             x1^2*\[Kappa])*(1 + (2*rh^2*x1*(-l3^2 + l*rh*x1))/
              (2*(-(a^2*l3^2) + rh^4)*x1^3 + l*rh*(a^2*x1^4 + 
                 l3^2*(1 - x1^2*\[Kappa]))))))/l3^2 + 
        (l + rh*x1)*(-3 + (a^2*x1^4)/l3^2 + x1^2*\[Kappa])*
         ((x1^2*(l + rh*x1)*(rh^2 + a^2*x1^2))/l3^2 - 
          (rh*x1^2*(-l3^2 + l*rh*x1)*(rh^2 + a^2*x1^2)*(3 - (a^2*x1^4)/l3^2 - 
             x1^2*\[Kappa]))/(2*(-(a^2*l3^2) + rh^4)*x1^3 + 
            l*rh*(a^2*x1^4 + l3^2*(1 - x1^2*\[Kappa]))) + 
          (l + rh*x1)*(3 - (a^2*x1^4)/l3^2 - x1^2*\[Kappa])*
           (1 + (2*rh^2*x1*(-l3^2 + l*rh*x1))/(2*(-(a^2*l3^2) + rh^4)*x1^3 + 
              l*rh*(a^2*x1^4 + l3^2*(1 - x1^2*\[Kappa]))))) - 
        (4*a^2*rh*x1^4*(-l3^2 + l*rh*x1)*(-3 + (a^2*x1^4)/l3^2 + 
           x1^2*\[Kappa])*((x1^2*(l + rh*x1)*(rh^2 + a^2*x1^2))/l3^2 - 
           (rh*x1^2*(-l3^2 + l*rh*x1)*(rh^2 + a^2*x1^2)*
             (3 - (a^2*x1^4)/l3^2 - x1^2*\[Kappa]))/
            (2*(-(a^2*l3^2) + rh^4)*x1^3 + l*rh*(a^2*x1^4 + l3^2*
                (1 - x1^2*\[Kappa]))) + (l + rh*x1)*(3 - (a^2*x1^4)/l3^2 - 
             x1^2*\[Kappa])*(1 + (2*rh^2*x1*(-l3^2 + l*rh*x1))/
              (2*(-(a^2*l3^2) + rh^4)*x1^3 + l*rh*(a^2*x1^4 + 
                 l3^2*(1 - x1^2*\[Kappa]))))))/(2*(-(a^2*l3^2) + rh^4)*x1^3 + 
          l*rh*(a^2*x1^4 + l3^2*(1 - x1^2*\[Kappa])))))/
      (a^3*l3^2*x1^8*(-4 + x1^2*\[Kappa]) - a*l3^4*x1^4*
         (12 - 9*x1^2*\[Kappa] + x1^4*\[Kappa]^2))^2 + 
     (2*a*x1^3*(a^2*x1^4 + l3^2*(-3 + x1^2*\[Kappa]))*
       ((-2*x1*(l + rh*x1)*(a^2*x1^4 + l3^2*(-3 + x1^2*\[Kappa]))*
          (-2*rh*(-(a^2*l3^2) + rh^4)^2*x1^7*(-6*rh^6*x1^4 + 
             l3^2*(3*a^2*rh^2*x1^4 + 5*a^4*x1^6 + 6*rh^4*x1^2*
                (-1 + x1^2*\[Kappa])) - l3^4*(3*a^2*x1^2*(-1 + 
                 x1^2*\[Kappa]) + rh^2*(3 + x1^2*\[Kappa]))) + 
           l^4*rh^3*x1*(-(a^2*x1^4) + l3^2*(-1 + x1^2*\[Kappa]))*
            (2*a^4*rh^2*x1^8 + a^2*l3^2*x1^6*(2*rh^2 + a^2*x1^2)*\[Kappa] + 
             l3^6*\[Kappa]*(-1 + x1^2*\[Kappa])^2 - 2*l3^4*(a^2*x1^4*\[Kappa]*
                (-1 + x1^2*\[Kappa]) + rh^2*(-7 + 5*x1^2*\[Kappa]))) + 
           2*l*x1^4*(11*a^8*l3^4*rh^2*x1^10 + a^6*l3^2*x1^6*(4*l3^2*rh^4*
                x1^2 - 15*rh^6*x1^4 + 4*l3^6*\[Kappa] - 8*l3^4*rh^2*
                (-1 + x1^2*\[Kappa])) + a^2*rh^4*(8*rh^8*x1^8 + 4*l3^8*
                (-3 + 2*x1^2*\[Kappa]) + 12*l3^4*rh^4*x1^4*
                (1 + 2*x1^2*\[Kappa]) - 2*l3^2*rh^6*x1^6*(1 + 3*x1^2*
                  \[Kappa]) + l3^6*rh^2*x1^2*(-3 + 6*x1^2*\[Kappa] - 
                 11*x1^4*\[Kappa]^2)) + 2*rh^8*(2*rh^6*x1^6 - 6*l3^2*rh^4*
                x1^6*\[Kappa] - l3^6*(3 - 2*x1^2*\[Kappa] + x1^4*\[Kappa]^
                   2) + 2*l3^4*rh^2*x1^2*(3 - 3*x1^2*\[Kappa] + 
                 2*x1^4*\[Kappa]^2)) + a^4*rh^2*x1^2*(-14*l3^2*rh^6*x1^6 + 6*
                rh^8*x1^8 - 20*l3^6*rh^2*x1^4*\[Kappa] + 2*l3^4*rh^4*x1^4*
                (-11 + 9*x1^2*\[Kappa]) + l3^8*(9 - 6*x1^2*\[Kappa] + 
                 5*x1^4*\[Kappa]^2))) + l^3*rh^2*
            (a^4*rh^2*x1^12*(2*rh^4 + 3*a^4*x1^4) - 2*a^2*l3^2*rh^2*x1^8*
              (rh^4*(22 - 2*x1^2*\[Kappa]) + a^4*x1^4*(-7 + 3*x1^2*
                  \[Kappa]) + a^2*rh^2*x1^2*(-2 + 5*x1^2*\[Kappa])) + 
             l3^8*(-1 + x1^2*\[Kappa])^2*(6*a^2*x1^4*\[Kappa] + rh^2*
                (3 + x1^4*\[Kappa]^2)) + 2*l3^4*x1^4*(3*a^6*x1^8*\[Kappa] + 
               a^4*rh^2*x1^4*(3 + x1^2*\[Kappa] + 2*x1^4*\[Kappa]^2) + 2*a^2*
                rh^4*x1^2*(-2 - 3*x1^2*\[Kappa] + 4*x1^4*\[Kappa]^2) + rh^6*
                (9 - 6*x1^2*\[Kappa] + 5*x1^4*\[Kappa]^2)) - 
             2*l3^6*x1^2*(6*a^4*x1^6*\[Kappa]*(-1 + x1^2*\[Kappa]) + a^2*rh^2*
                x1^2*(-31 + 23*x1^2*\[Kappa] - x1^4*\[Kappa]^2 + 
                 x1^6*\[Kappa]^3) + rh^4*(6 - 7*x1^2*\[Kappa] - 
                 2*x1^4*\[Kappa]^2 + 3*x1^6*\[Kappa]^3))) + 
           l^2*rh*x1*(a^2*rh^6*x1^10*(4*rh^4 + 8*a^2*rh^2*x1^2 + 9*a^4*
                x1^4) - l3^2*rh^2*x1^6*(2*a^6*rh^2*x1^6 + 15*a^8*x1^8 + 12*
                rh^8*(1 + x1^2*\[Kappa]) + 8*a^2*rh^6*x1^2*
                (1 + 3*x1^2*\[Kappa]) + 3*a^4*rh^4*x1^4*(-9 + 7*x1^2*
                  \[Kappa])) + l3^4*rh^2*x1^6*(14*a^4*rh^2*x1^2*
                (-1 + 3*x1^2*\[Kappa]) + 4*rh^6*\[Kappa]*(-4 + 5*x1^2*
                  \[Kappa]) + a^6*x1^4*(-21 + 17*x1^2*\[Kappa]) + a^2*rh^4*
                (59 + 10*x1^2*\[Kappa] + 7*x1^4*\[Kappa]^2)) + 
             l3^8*(12*a^4*x1^6*\[Kappa]*(-1 + x1^2*\[Kappa]) + 2*rh^4*
                (3 - 5*x1^2*\[Kappa] + 2*x1^4*\[Kappa]^2) + a^2*rh^2*x1^2*
                (-27 + 21*x1^2*\[Kappa] - 7*x1^4*\[Kappa]^2 + 5*x1^6*
                  \[Kappa]^3)) - l3^6*x1^2*(12*a^6*x1^8*\[Kappa] + 14*a^2*
                rh^4*x1^2*(-3 + 2*x1^4*\[Kappa]^2) + a^4*rh^2*x1^4*
                (33 - 10*x1^2*\[Kappa] + 11*x1^4*\[Kappa]^2) + rh^6*
                (39 - 15*x1^2*\[Kappa] - 7*x1^4*\[Kappa]^2 + 7*x1^6*
                  \[Kappa]^3)))))/(l3^4*(2*(a^2*l3^2 - rh^4)*x1^3 + 
            l*rh*(-(a^2*x1^4) + l3^2*(-1 + x1^2*\[Kappa])))^3) - 
        2*x1*(l + rh*x1)*((4*a^2*x1^3)/l3^2 + 2*x1*\[Kappa])*
         ((x1^2*(l + rh*x1)*(rh^2 + a^2*x1^2))/l3^2 - 
          (rh*x1^2*(-l3^2 + l*rh*x1)*(rh^2 + a^2*x1^2)*(3 - (a^2*x1^4)/l3^2 - 
             x1^2*\[Kappa]))/(2*(-(a^2*l3^2) + rh^4)*x1^3 + 
            l*rh*(a^2*x1^4 + l3^2*(1 - x1^2*\[Kappa]))) + 
          (l + rh*x1)*(3 - (a^2*x1^4)/l3^2 - x1^2*\[Kappa])*
           (1 + (2*rh^2*x1*(-l3^2 + l*rh*x1))/(2*(-(a^2*l3^2) + rh^4)*x1^3 + 
              l*rh*(a^2*x1^4 + l3^2*(1 - x1^2*\[Kappa]))))) + 
        4*(l + rh*x1)*(-3 + (a^2*x1^4)/l3^2 + x1^2*\[Kappa])*
         ((x1^2*(l + rh*x1)*(rh^2 + a^2*x1^2))/l3^2 - 
          (rh*x1^2*(-l3^2 + l*rh*x1)*(rh^2 + a^2*x1^2)*(3 - (a^2*x1^4)/l3^2 - 
             x1^2*\[Kappa]))/(2*(-(a^2*l3^2) + rh^4)*x1^3 + 
            l*rh*(a^2*x1^4 + l3^2*(1 - x1^2*\[Kappa]))) + 
          (l + rh*x1)*(3 - (a^2*x1^4)/l3^2 - x1^2*\[Kappa])*
           (1 + (2*rh^2*x1*(-l3^2 + l*rh*x1))/(2*(-(a^2*l3^2) + rh^4)*x1^3 + 
              l*rh*(a^2*x1^4 + l3^2*(1 - x1^2*\[Kappa]))))) - 
        2*x1*(-3 + (a^2*x1^4)/l3^2 + x1^2*\[Kappa])*
         (rh + (l*rh^2*(a^2*x1^4 + l3^2*(-3 + x1^2*\[Kappa])))/
           (2*(-(a^2*l3^2) + rh^4)*x1^3 + l*rh*(a^2*x1^4 + l3^2*(1 - 
                x1^2*\[Kappa]))))*((x1^2*(l + rh*x1)*(rh^2 + a^2*x1^2))/
           l3^2 - (rh*x1^2*(-l3^2 + l*rh*x1)*(rh^2 + a^2*x1^2)*
            (3 - (a^2*x1^4)/l3^2 - x1^2*\[Kappa]))/
           (2*(-(a^2*l3^2) + rh^4)*x1^3 + l*rh*(a^2*x1^4 + l3^2*(1 - 
                x1^2*\[Kappa]))) + (l + rh*x1)*(3 - (a^2*x1^4)/l3^2 - 
            x1^2*\[Kappa])*(1 + (2*rh^2*x1*(-l3^2 + l*rh*x1))/
             (2*(-(a^2*l3^2) + rh^4)*x1^3 + l*rh*(a^2*x1^4 + 
                l3^2*(1 - x1^2*\[Kappa])))))))/
      ((a^4*l3^2*x1^7*(-8 + x1^2*\[Kappa]) + l3^6*x1*\[Kappa]*
         (3 + x1^2*\[Kappa]) - a^2*l3^4*x1^3*(24 - 12*x1^2*\[Kappa] + 
          x1^4*\[Kappa]^2))*(a^3*l3^2*x1^8*(-4 + x1^2*\[Kappa]) - 
        a*l3^4*x1^4*(12 - 9*x1^2*\[Kappa] + x1^4*\[Kappa]^2))) + 
     (x1*(a^2*x1^4 + l3^2*(-3 + x1^2*\[Kappa]))*
       ((-4*a*x1^2*(l + rh*x1)*(a^2*x1^4 + l3^2*(-3 + x1^2*\[Kappa]))*
          (-2*rh*(-(a^2*l3^2) + rh^4)^2*x1^8*(-6*rh^6*x1^4 - 
             4*a^2*rh^4*x1^6 + l3^2*(15*a^2*rh^2*x1^4 + 5*a^4*x1^6 + 2*rh^4*
                x1^2*(-9 + x1^2*\[Kappa])) + 3*l3^4*(a^2*x1^2*
                (9 - x1^2*\[Kappa]) + rh^2*(3 + x1^2*\[Kappa]))) + 
           l^4*l3^2*rh^3*(-(a^2*x1^4) + l3^2*(-1 + x1^2*\[Kappa]))*
            (a^4*x1^8*(-6 + x1^2*\[Kappa]) + l3^4*(-6 + x1^2*\[Kappa])*
              (-1 + x1^2*\[Kappa])^2 + a^2*rh^2*x1^6*(-20 + 6*x1^2*
                \[Kappa]) - 2*l3^2*(a^2*x1^4*(6 - 7*x1^2*\[Kappa] + 
                 x1^4*\[Kappa]^2) + rh^2*x1^2*(2 - 5*x1^2*\[Kappa] + 
                 x1^4*\[Kappa]^2))) + 2*l*x1^5*(2*rh^10*x1^6*(2*rh^4 + 8*a^2*
                rh^2*x1^2 + 5*a^4*x1^4) - l3^2*rh^6*x1^4*(42*a^4*rh^2*x1^4 + 
               19*a^6*x1^6 + 12*rh^6*(-4 + x1^2*\[Kappa]) + 2*a^2*rh^4*x1^2*
                (-7 + 3*x1^2*\[Kappa])) + l3^4*rh^2*x1^2*(24*a^6*rh^2*x1^6 + 
               11*a^8*x1^8 + 4*a^2*rh^6*x1^2*(-33 + 8*x1^2*\[Kappa]) + 2*a^4*
                rh^4*x1^4*(-31 + 9*x1^2*\[Kappa]) + 4*rh^8*
                (6 - 9*x1^2*\[Kappa] + x1^4*\[Kappa]^2)) + 
             l3^6*rh^2*(-8*a^6*x1^6*(-4 + x1^2*\[Kappa]) - 4*a^4*rh^2*x1^4*
                (-30 + 7*x1^2*\[Kappa]) + a^2*rh^4*x1^2*(-39 + 70*x1^2*
                  \[Kappa] - 7*x1^4*\[Kappa]^2) + 2*rh^6*(-9 + 6*x1^2*
                  \[Kappa] + x1^4*\[Kappa]^2)) + l3^8*(-4*a^2*rh^4*x1^4*
                \[Kappa]^2 + 4*a^6*x1^4*(-6 + x1^2*\[Kappa]) + a^4*rh^2*x1^2*
                (33 - 46*x1^2*\[Kappa] + 5*x1^4*\[Kappa]^2))) + 
           l^3*rh^2*x1*(a^4*rh^2*x1^12*(10*rh^4 + 4*a^2*rh^2*x1^2 + 3*a^4*
                x1^4) - 6*a^2*l3^2*rh^2*x1^8*(2*rh^4*(-3 + x1^2*\[Kappa]) + 
               a^4*x1^4*(-1 + x1^2*\[Kappa]) + a^2*rh^2*x1^2*(-10 + 
                 3*x1^2*\[Kappa])) + l3^8*(-1 + x1^2*\[Kappa])^2*
              (6*a^2*x1^2*(-6 + x1^2*\[Kappa]) + rh^2*(3 - 8*x1^2*\[Kappa] + 
                 x1^4*\[Kappa]^2)) + 2*l3^4*x1^4*(3*a^6*x1^6*
                (-6 + x1^2*\[Kappa]) + a^4*rh^2*x1^4*(-37 + 5*x1^2*\[Kappa] + 
                 2*x1^4*\[Kappa]^2) + 2*a^2*rh^4*x1^2*(23 - 29*x1^2*
                  \[Kappa] + 5*x1^4*\[Kappa]^2) + rh^6*(45 - 46*x1^2*
                  \[Kappa] + 9*x1^4*\[Kappa]^2)) - 2*l3^6*x1^2*
              (6*a^4*x1^4*(6 - 7*x1^2*\[Kappa] + x1^4*\[Kappa]^2) + a^2*rh^2*
                x1^2*(5 - 9*x1^2*\[Kappa] - 5*x1^4*\[Kappa]^2 + 
                 x1^6*\[Kappa]^3) + rh^4*(-18 + 41*x1^2*\[Kappa] - 
                 26*x1^4*\[Kappa]^2 + 3*x1^6*\[Kappa]^3))) + 
           l^2*rh*x1^4*(-15*a^8*l3^2*rh^2*x1^12 + a^6*x1^6*(-24*l3^2*rh^4*
                x1^4 + 11*rh^6*x1^6 - 12*l3^6*(-6 + x1^2*\[Kappa]) + l3^4*
                rh^2*x1^2*(-25 + 17*x1^2*\[Kappa])) + a^4*x1^2*
              (24*rh^8*x1^8 + l3^2*rh^6*x1^6*(21 - 23*x1^2*\[Kappa]) + 4*l3^4*
                rh^4*x1^4*(-60 + 17*x1^2*\[Kappa]) + l3^6*rh^2*x1^2*
                (15 + 58*x1^2*\[Kappa] - 11*x1^4*\[Kappa]^2) + 12*l3^8*
                (6 - 7*x1^2*\[Kappa] + x1^4*\[Kappa]^2)) + 
             a^2*rh^2*(12*rh^8*x1^8 - 8*l3^2*rh^6*x1^6*(-16 + 5*x1^2*
                  \[Kappa]) + l3^4*rh^4*x1^4*(-71 - 18*x1^2*\[Kappa] + 
                 5*x1^4*\[Kappa]^2) - 2*l3^6*rh^2*x1^2*(84 - 106*x1^2*
                  \[Kappa] + 15*x1^4*\[Kappa]^2) + l3^8*(-39 + 77*x1^2*
                  \[Kappa] - 51*x1^4*\[Kappa]^2 + 5*x1^6*\[Kappa]^3)) + 
             l3^2*rh^4*(-20*rh^6*x1^4*(-3 + x1^2*\[Kappa]) - 2*l3^6*x1^2*
                \[Kappa]^2*(-1 + x1^2*\[Kappa]) + 4*l3^2*rh^4*x1^2*
                (30 - 34*x1^2*\[Kappa] + 5*x1^4*\[Kappa]^2) - l3^4*rh^2*
                (33 + 27*x1^2*\[Kappa] - 41*x1^4*\[Kappa]^2 + 5*x1^6*
                  \[Kappa]^3)))))/(l3^4*(2*(a^2*l3^2 - rh^4)*x1^3 + 
            l*rh*(-(a^2*x1^4) + l3^2*(-1 + x1^2*\[Kappa])))^3) - 
        (4*a*x1^4*(l + rh*x1)*((2*x1^2*(l + rh*x1)*(rh^2 + a^2*x1^2)*
             (2*a^2*x1^2 + l3^2*\[Kappa]))/l3^2 + 2*(l + rh*x1)*
            (rh^2 + a^2*x1^2)*(3 - (a^2*x1^4)/l3^2 - x1^2*\[Kappa]) - 
           x1*(rh^2 + a^2*x1^2)*(3 - (a^2*x1^4)/l3^2 - x1^2*\[Kappa])*
            (rh + (l*rh^2*(a^2*x1^4 + l3^2*(-3 + x1^2*\[Kappa])))/
              (2*(-(a^2*l3^2) + rh^4)*x1^3 + l*rh*(a^2*x1^4 + 
                 l3^2*(1 - x1^2*\[Kappa])))) + x1*(l + rh*x1)*
            (3 - (a^2*x1^4)/l3^2 - x1^2*\[Kappa])*(2*a^2*x1 + 
             (2*l*rh^3*(a^2*x1^4 + l3^2*(-3 + x1^2*\[Kappa])))/
              (2*(-(a^2*l3^2) + rh^4)*x1^4 + l*rh*x1*(a^2*x1^4 + 
                 l3^2*(1 - x1^2*\[Kappa]))))))/l3^2 - 
        (4*a*rh*x1^4*(-l3^2 + l*rh*x1)*(-3 + (a^2*x1^4)/l3^2 + x1^2*\[Kappa])*
          ((2*x1^2*(l + rh*x1)*(rh^2 + a^2*x1^2)*(2*a^2*x1^2 + 
              l3^2*\[Kappa]))/l3^2 + 2*(l + rh*x1)*(rh^2 + a^2*x1^2)*
            (3 - (a^2*x1^4)/l3^2 - x1^2*\[Kappa]) - x1*(rh^2 + a^2*x1^2)*
            (3 - (a^2*x1^4)/l3^2 - x1^2*\[Kappa])*
            (rh + (l*rh^2*(a^2*x1^4 + l3^2*(-3 + x1^2*\[Kappa])))/
              (2*(-(a^2*l3^2) + rh^4)*x1^3 + l*rh*(a^2*x1^4 + 
                 l3^2*(1 - x1^2*\[Kappa])))) + x1*(l + rh*x1)*
            (3 - (a^2*x1^4)/l3^2 - x1^2*\[Kappa])*(2*a^2*x1 + 
             (2*l*rh^3*(a^2*x1^4 + l3^2*(-3 + x1^2*\[Kappa])))/
              (2*(-(a^2*l3^2) + rh^4)*x1^4 + l*rh*x1*(a^2*x1^4 + 
                 l3^2*(1 - x1^2*\[Kappa]))))))/(2*(-(a^2*l3^2) + rh^4)*x1^3 + 
          l*rh*(a^2*x1^4 + l3^2*(1 - x1^2*\[Kappa])))))/
      ((a^4*l3^2*x1^7*(-8 + x1^2*\[Kappa]) + l3^6*x1*\[Kappa]*
         (3 + x1^2*\[Kappa]) - a^2*l3^4*x1^3*(24 - 12*x1^2*\[Kappa] + 
          x1^4*\[Kappa]^2))*(a^3*l3^2*x1^8*(-4 + x1^2*\[Kappa]) - 
        a*l3^4*x1^4*(12 - 9*x1^2*\[Kappa] + x1^4*\[Kappa]^2))) + 
     ((a^2*x1^4 + l3^2*(-3 + x1^2*\[Kappa]))*
       ((8*(l + rh*x1)*(a^2*x1^4 + l3^2*(-3 + x1^2*\[Kappa]))*
          (rh*(a^2*l3^2 - rh^4)^3*x1^10*(15*a^2*rh^2*x1^4 + 7*a^4*x1^6 + 
             l3^2*(a^2*x1^2*(27 - 5*x1^2*\[Kappa]) + 3*rh^2*
                (1 + x1^2*\[Kappa]))) + l^4*l3^2*rh^3*(-(a^2*x1^4) + 
             l3^2*(-1 + x1^2*\[Kappa]))*(a^4*x1^8*(rh^2*(5 - 3*x1^2*
                  \[Kappa]) + a^2*x1^2*(3 - x1^2*\[Kappa])) - 
             l3^4*(-3 + x1^2*\[Kappa])*(rh^2*(3 - 2*x1^2*\[Kappa]) + a^2*x1^2*
                (-1 + x1^2*\[Kappa])^2) + l3^2*(a^2*rh^2*x1^4*
                (-2 + x1^4*\[Kappa]^2) + 2*a^4*x1^6*(3 - 4*x1^2*\[Kappa] + 
                 x1^4*\[Kappa]^2))) - l*(-(a^2*l3^2) + rh^4)^2*x1^9*
            (15*a^6*rh^2*x1^8 - 4*l3^4*rh^4*x1^2*\[Kappa]^2 + 
             2*a^4*(12*rh^4*x1^6 + l3^2*rh^2*x1^4*(17 - 6*x1^2*\[Kappa]) + 4*
                l3^4*x1^2*(-3 + x1^2*\[Kappa])) + a^2*(8*rh^6*x1^4 - 24*l3^2*
                rh^4*x1^2*(-2 + x1^2*\[Kappa]) + 3*l3^4*rh^2*
                (9 - 16*x1^2*\[Kappa] + 3*x1^4*\[Kappa]^2))) + 
           l^2*rh*x1^4*(10*a^10*l3^2*rh^2*x1^14 + 3*a^8*x1^8*(4*l3^2*rh^4*
                x1^4 - 3*rh^6*x1^6 + l3^4*rh^2*x1^2*(5 - 4*x1^2*\[Kappa]) + 4*
                l3^6*(-3 + x1^2*\[Kappa])) + a^6*x1^4*(-13*rh^8*x1^8 + 2*l3^4*
                rh^4*x1^4*(51 - 23*x1^2*\[Kappa]) + 15*l3^2*rh^6*x1^6*
                (-1 + x1^2*\[Kappa]) - 12*l3^8*(3 - 4*x1^2*\[Kappa] + 
                 x1^4*\[Kappa]^2) + l3^6*rh^2*x1^2*(12 - 32*x1^2*\[Kappa] + 
                 9*x1^4*\[Kappa]^2)) + l3^4*rh^8*(rh^2*x1^2*(-9 + 
                 x1^4*\[Kappa]^2) + l3^2*(9 - 9*x1^2*\[Kappa] + 
                 4*x1^4*\[Kappa]^2 - 2*x1^6*\[Kappa]^3)) - a^4*rh^2*x1^2*
              (9*rh^8*x1^8 + l3^2*rh^6*x1^6*(57 - 31*x1^2*\[Kappa]) + l3^6*
                rh^2*x1^2*(-60 + 100*x1^2*\[Kappa] - 27*x1^4*\[Kappa]^2) + 
               l3^4*rh^4*x1^4*(-33 + 2*x1^2*\[Kappa] + 6*x1^4*\[Kappa]^2) + 
               l3^8*(9 + 24*x1^2*\[Kappa] - 28*x1^4*\[Kappa]^2 + 
                 5*x1^6*\[Kappa]^3)) + a^2*l3^2*rh^4*(2*rh^6*x1^6*
                (-9 + 8*x1^2*\[Kappa]) + l3^2*rh^4*x1^4*(-51 + 70*x1^2*
                  \[Kappa] - 18*x1^4*\[Kappa]^2) + l3^6*(18 - 18*x1^2*
                  \[Kappa] + 5*x1^4*\[Kappa]^2 + x1^6*\[Kappa]^3) + l3^4*rh^2*
                x1^2*(-9 + 51*x1^2*\[Kappa] - 38*x1^4*\[Kappa]^2 + 
                 6*x1^6*\[Kappa]^3))) - l^3*rh^2*x1*
            (2*a^6*rh^2*x1^14*(2*rh^4 + a^2*rh^2*x1^2 + a^4*x1^4) - 
             2*a^4*l3^2*rh^2*x1^10*(2*a^4*x1^4*(-1 + x1^2*\[Kappa]) + rh^4*
                (-3 + 5*x1^2*\[Kappa]) + a^2*rh^2*x1^2*(-13 + 6*x1^2*
                  \[Kappa])) + a^2*l3^4*x1^6*(6*a^6*x1^6*(-3 + 
                 x1^2*\[Kappa]) + 4*rh^6*(12 - 10*x1^2*\[Kappa] + 
                 3*x1^4*\[Kappa]^2) + a^4*rh^2*x1^4*(-18 + 4*x1^2*\[Kappa] + 
                 3*x1^4*\[Kappa]^2) + 4*a^2*rh^4*x1^2*(9 - 14*x1^2*\[Kappa] + 
                 4*x1^4*\[Kappa]^2)) + 2*l3^6*(-6*a^6*x1^8*
                (3 - 4*x1^2*\[Kappa] + x1^4*\[Kappa]^2) + a^2*rh^4*x1^4*
                (9 - 20*x1^2*\[Kappa] + 15*x1^4*\[Kappa]^2 - 3*x1^6*
                  \[Kappa]^3) + a^4*rh^2*x1^6*(4 - 4*x1^2*\[Kappa] + 
                 3*x1^4*\[Kappa]^2 - x1^6*\[Kappa]^3) + rh^6*x1^2*
                (-9 + 9*x1^2*\[Kappa] - 5*x1^4*\[Kappa]^2 + x1^6*\[Kappa]^
                   3)) + l3^8*(6*a^4*x1^4*(-3 + x1^2*\[Kappa])*
                (-1 + x1^2*\[Kappa])^2 - 2*rh^4*(-3 + 6*x1^2*\[Kappa] - 
                 4*x1^4*\[Kappa]^2 + x1^6*\[Kappa]^3) + a^2*rh^2*x1^2*
                (-36 + 32*x1^2*\[Kappa] + x1^4*\[Kappa]^2 - 6*x1^6*
                  \[Kappa]^3 + x1^8*\[Kappa]^4)))))/
         (l3^4*(2*(a^2*l3^2 - rh^4)*x1^3 + l*rh*(-(a^2*x1^4) + 
              l3^2*(-1 + x1^2*\[Kappa])))^3) - 2*x1*(l + rh*x1)*
         ((4*a^2*x1^3)/l3^2 + 2*x1*\[Kappa])*
         ((2*x1^2*(l + rh*x1)*(rh^2 + a^2*x1^2)*(2*a^2*x1^2 + l3^2*\[Kappa]))/
           l3^2 + 2*(l + rh*x1)*(rh^2 + a^2*x1^2)*(3 - (a^2*x1^4)/l3^2 - 
            x1^2*\[Kappa]) - x1*(rh^2 + a^2*x1^2)*(3 - (a^2*x1^4)/l3^2 - 
            x1^2*\[Kappa])*(rh + (l*rh^2*(a^2*x1^4 + l3^2*(-3 + 
                 x1^2*\[Kappa])))/(2*(-(a^2*l3^2) + rh^4)*x1^3 + 
              l*rh*(a^2*x1^4 + l3^2*(1 - x1^2*\[Kappa])))) + 
          x1*(l + rh*x1)*(3 - (a^2*x1^4)/l3^2 - x1^2*\[Kappa])*
           (2*a^2*x1 + (2*l*rh^3*(a^2*x1^4 + l3^2*(-3 + x1^2*\[Kappa])))/
             (2*(-(a^2*l3^2) + rh^4)*x1^4 + l*rh*x1*(a^2*x1^4 + 
                l3^2*(1 - x1^2*\[Kappa]))))) + (l + rh*x1)*
         (-3 + (a^2*x1^4)/l3^2 + x1^2*\[Kappa])*
         ((2*x1^2*(l + rh*x1)*(rh^2 + a^2*x1^2)*(2*a^2*x1^2 + l3^2*\[Kappa]))/
           l3^2 + 2*(l + rh*x1)*(rh^2 + a^2*x1^2)*(3 - (a^2*x1^4)/l3^2 - 
            x1^2*\[Kappa]) - x1*(rh^2 + a^2*x1^2)*(3 - (a^2*x1^4)/l3^2 - 
            x1^2*\[Kappa])*(rh + (l*rh^2*(a^2*x1^4 + l3^2*(-3 + 
                 x1^2*\[Kappa])))/(2*(-(a^2*l3^2) + rh^4)*x1^3 + 
              l*rh*(a^2*x1^4 + l3^2*(1 - x1^2*\[Kappa])))) + 
          x1*(l + rh*x1)*(3 - (a^2*x1^4)/l3^2 - x1^2*\[Kappa])*
           (2*a^2*x1 + (2*l*rh^3*(a^2*x1^4 + l3^2*(-3 + x1^2*\[Kappa])))/
             (2*(-(a^2*l3^2) + rh^4)*x1^4 + l*rh*x1*(a^2*x1^4 + 
                l3^2*(1 - x1^2*\[Kappa]))))) - 
        2*x1*(-3 + (a^2*x1^4)/l3^2 + x1^2*\[Kappa])*
         (rh + (l*rh^2*(a^2*x1^4 + l3^2*(-3 + x1^2*\[Kappa])))/
           (2*(-(a^2*l3^2) + rh^4)*x1^3 + l*rh*(a^2*x1^4 + l3^2*(1 - 
                x1^2*\[Kappa]))))*((2*x1^2*(l + rh*x1)*(rh^2 + a^2*x1^2)*
            (2*a^2*x1^2 + l3^2*\[Kappa]))/l3^2 + 2*(l + rh*x1)*
           (rh^2 + a^2*x1^2)*(3 - (a^2*x1^4)/l3^2 - x1^2*\[Kappa]) - 
          x1*(rh^2 + a^2*x1^2)*(3 - (a^2*x1^4)/l3^2 - x1^2*\[Kappa])*
           (rh + (l*rh^2*(a^2*x1^4 + l3^2*(-3 + x1^2*\[Kappa])))/
             (2*(-(a^2*l3^2) + rh^4)*x1^3 + l*rh*(a^2*x1^4 + 
                l3^2*(1 - x1^2*\[Kappa])))) + x1*(l + rh*x1)*
           (3 - (a^2*x1^4)/l3^2 - x1^2*\[Kappa])*(2*a^2*x1 + 
            (2*l*rh^3*(a^2*x1^4 + l3^2*(-3 + x1^2*\[Kappa])))/
             (2*(-(a^2*l3^2) + rh^4)*x1^4 + l*rh*x1*(a^2*x1^4 + 
                l3^2*(1 - x1^2*\[Kappa])))))))/
      (a^4*l3^2*x1^7*(-8 + x1^2*\[Kappa]) + l3^6*x1*\[Kappa]*
         (3 + x1^2*\[Kappa]) - a^2*l3^4*x1^3*(24 - 12*x1^2*\[Kappa] + 
          x1^4*\[Kappa]^2))^2))/(G4*(l + rh*x1)^3*
    (-3 + (a^2*x1^4)/l3^2 + x1^2*\[Kappa])^3)}}


==> anc/Complete_Publication_Data/temp_Data_Onset_k_minus_Corrected_v1_2.dat <==
{{{1/100, 1/100, 310.38916881436308152125333747360254024533663504759114217909\
08279398783699329077170523786189597131160964784281043953942180731475993088619\
02`120.23029499332861, -2.829146131013711041409583157862945751361786220715985\
81580698185494711812483890749730422118893230582314670579120921678021254233149\
035686844`120.*^-17}, {1/100, 1/50, 77.85232185104462154964122632079141826844\
84739063969331063568739077859777584865787269989988469889607111353999827190510\
85975101518627539765`120.29557991941363, -2.808056028222019904539456927595074\
33938655645742054811150900236311273557763988331846115265493563060663443594474\
4503367781678470974006093822`120.*^-16}, {1/100, 3/100, 34.790355247573115657\
17584021024691234905959808384867854407050490738731961610454744116451286526052\
9483677886657970318440162938813737914138`120.29532445653845, 
   -7.40859142775641074101684902919769210954679671792248615729276840762789298\
0908834914377317441441475766984850150773476513217004336492728848904`120.*^-16}\
, {1/100, 1/25, 19.7191516020839256561209477739907118637561252079962039139642\
81166154419211637584466485702822222785261589769239963399196391475770836551399`\
120.29497541567876, -1.825501303811441934817827253473543557072210556598511321\
78664288060780424169279471157533758873002369786049511215239322914033723436477\
9414955`120.*^-16}, {1/100, 1/20, 12.7438651617650231863585173694161040563494\
36036823453389030449340108284066181769169205611460909796305445113093354151964\
482492858523506595`120.29454102823115, -7.49983765545401846698337920337025245\
60321221506943967486081444447464571421426872863278620324772398351084515836218\
70928547441389925017527373`120.*^-16}, {1/100, 3/50, 8.9553753079341650718835\
74026314368203381566530634519539431349595298387684257579092303461240392312215\
002891726171960244302467952666481946`120.29403135787439, 
   -3.91693185725940127672600469913403544306793251039585839135444932269011827\
503666590535985727145553181662345381602657714170631079768086013024`120.*^-17}\
, {1/100, 7/100, 6.6716064784543717648716719754885327382102669666458148021946\
97570397980960676451402392294785504238725937330735341287746359839266225954379`\
120.29345794069054, -1.993727502604679936177843565759457733032635243919161183\
63235905938182148349051557188084098000318212199689077427257583926862146845051\
066254`120.*^-17}, {1/100, 2/25, 5.189932934623148557777294624637725270852770\
86609034669067739548862270339090604389351745228017152110379122234277713101158\
994938947605553`120.29283337745888, -7.39857553067850121799986715298372531872\
87304963548225947762457106578895776328139265601293762453850679255338016121956\
94134138448089860109816`120.*^-16}, {1/100, 9/100, 4.174686489175954474480531\
67453810004514367939593876843361347060280841949316894641387085462366509898513\
6063695382527593340855914022577959`120.2921708959415, 
   -3.86778829602985750014844588028129244751378452376532081390229324402344422\
059987722551010507395710817098292083284619296814127541840765951826`120.*^-17}\
, {1/100, 1/10, 3.44907026630388953184083917383031652008805133647182778162356\
8497578104987505124790046810982455663692293357401224690150635599876936469391`\
120.29148390269032, -7.522687610576801071377073201584408375405826749981739605\
67628991314256959718424914259678137060854468603459471746551179205395680980186\
263703`120.*^-16}, {1/100, 11/100, 2.9127759349582392990639824733729433514788\
44190445715170602100971788389876473451825829304572048111262405457744349555704\
806021050496313269`120.29512007590822, -5.87171122930361758633292061978080274\
46938873311970587925326325548465094956884070376454069273141112351401182976906\
34704615298868350884442153`120.*^-16}, {1/100, 3/25, 2.5054527847645035133722\
98655266375212078673332725467479733760281676154228506990379240953085577269442\
405026314750900623581017558368530798`120.29440851410675, 
   -2.17270098315787067483230960449454327602165924740632288214139676919235049\
2051620564359341643287630107671380425892995865204904170425975383937`120.*^-16}\
, {1/100, 13/100, 2.189022767103408860376914343828237756972414380723896417708\
46266081149015863757565800759532849127330686009169516896572820106583789346351\
6`120.29370979738064, -1.4226502353408747710252271475660277948381357864528244\
37238254952521140117725863068041456135087835669112121113507036075025138868696\
022536662`120.*^-16}, {1/100, 7/50, 1.938496680022688825997751538974843471932\
29824847786223319870468843449453877607357063048185029756795351283523614132727\
1024714258264023069`120.29303425635804, -5.0094473104727343248768198300807578\
33613828142221020039777424694753504710275835117644751632582304053075422959571\
813386869309160176717929031`120.*^-16}, {1/100, 3/20, 1.736922787156340608033\
66385330364208152865399576427273878021842291331918524163676839117102741557456\
3166155606567652430752053195554099645`120.2923906418966, 
   -3.17290213218010346961983526232792693387343249146198522847676002783442627\
2494093577059052390225861665457751921832952142455241281488440071213`120.*^-16}\
, {1/100, 4/25, 1.57247172508114073385779318367781844020068699890634540150085\
8416030988236041760330268891000399569479481009261367203430605712493824056402`\
120.29178598292455, -4.748297208872685816590431859114868689453745926396833626\
38093270798688792484738927260463555586210836646536969737619096951810928357934\
7242179`120.*^-16}, {1/100, 17/100, 1.436684274712196684459127644490079738207\
21590139618923655701286233956940669091292703234664876521708027617086661206557\
1988958941900229051`120.29552410607968, -2.7605332878979045273575632273685497\
14809924448028042549427913842963582580892043411232290813567458901580979519289\
924876293567000775040591208`120.*^-16}, {1/100, 9/50, 1.323380568501874120351\
18332998650861159757125052737388009415115440776051935153361992431770971757371\
7827745238210301138169663490786710455`120.29500091924604, 
   -9.28046946585157453135899512166855798007911154696150790759805535533444891\
534999619977542983010840420830204748338057729124122849476205702988`120.*^-17}\
, {1/100, 19/100, 1.227960059253569442140379188432765135917122251498077536202\
64894593121052919744324409195914299770359801862165237635791620607744375257037\
2`120.29452828535901, -5.6747880365747709630564652445410031859689776643754512\
54104329074310318703933910523614538276217480828142692893332305927934894753604\
828060693`120.*^-16}, {1/100, 1/5, 1.1469401002133919857064020555438819908852\
22438872038188735552719730834087367833409503891537234618082878197188231152567\
411167515538140339`120.29410653776038, -4.36881315330076087083591293448730048\
83321715773227342419711863740025464990817109184990754595672215678332183821435\
8513003243866474821977866`120.*^-16}, {1/100, 21/100, 1.077644528138712058330\
00011382127829554425706417301481177737919514504183155305741865204039570989379\
3780472206500746236947119962714821369`120.29373467794356, 
   -4.63525861129759187386948125477107047803498541303802420729474025171846659\
6849887887797461453225751828381201248824528349691625311625223101539`120.*^-16}\
, {1/100, 11/50, 1.0179890092667769959836084982221414505547541697791290823764\
10144941203225902718424060638293924295644037890574389979063256972019588823325`\
120.29341060694843, -4.511211418946544992039403644729235464311186688957011077\
37898531487496929200273425608713141529462506936484560462075135945966482298671\
7891431`120.*^-16}, {1/100, 23/100, 0.966330258450601500019980790215742853661\
24436449338412942891599163547199696919370733129922185270870503920693967282021\
2201864487652265061`120.29313136868575, -1.6778930043311870610091467867956538\
76505435197895710836667682145279883256357918031112636190380343629043792413641\
54031430600880308742712259`120.*^-16}, {1/100, 6/25, 0.9213583021942130532574\
38431695719376011773035918307534574264236627348683172299531788183271662210518\
842303302239172913621532873335404413`120.29289339057615, 
   -1.79979806729012904030585688916348696418459736292651997311101090687990566\
330361820780539441926834086640509347535432365738780442273195407087`120.*^-17}\
, {1/100, 1/4, 0.882018295828140935457830329627433007370136546630328235894689\
434561001737512609743905200693984400958246924935972465309801293601505613153`1\
20.29269270937596, -5.6106275352836503517554983347816534583916920965194645262\
27175140734796778544860309165119188629416924609531118294762451390865986009962\
20353`120.*^-17}, {1/100, 13/50, 0.847452979695150600476167381714798140090741\
40940657181531684133286145583741044939547247437568288923690787283310740849173\
0317980070231213`120.29252517312766, -4.7160159365806289520517563578351812568\
13660300844133253541939084917660964942054263260510185432318623484263358639783\
21858868006548147341583`120.*^-16}, {1/100, 27/100, 0.81695977305497129722181\
84295299619590892654627989295817718122964641653143442447397511107777721895079\
12910043322194922083324930701595374`120.2923866133359, 
   -7.04812414699157170715450256519929655729641362095358528206787974158996240\
0405146723528939198347547624441861589066866412090442888370202829414`120.*^-16}\
, {1/100, 7/25, 0.78995839745696289048254762216066603973524000694395812779761\
3399802551557233234872568423521187678957917758819563218253774370684909156064`\
120.29227298445126, -3.065479332909369511141817371809408122788210158801731601\
29543078752736571071178805909356379449157526322555438851807321826049887954557\
031548`120.*^-17}, {1/100, 29/100, 0.7659661736288335656246913438918353476998\
43255348031514835465941471753934075353651676722214767634760407435284414020731\
991677188432417564`120.29218047035175, -3.72760620833446035372468600588948235\
74202908839350764369601880143544370095939508386861505605558709732561724707708\
114335099855681770472199`120.*^-18}, {1/100, 3/10, 0.744578978227687775321086\
28998781272597195233545361003943415283251167086816427697094489175490431304403\
9929024676258707467090304246286948`120.29210555951379, 
   -6.14288038494573162559902282970094383694530357175462695757228032758185920\
2376298027861933487271655229982301128948994835165745980807447555229`120.*^-16}\
, {1/100, 31/100, 0.725456422054432589753411318187583136092322103417170731936\
73224639706321466610395130027831920069798692351583390287538362726496267510347\
9`120.29204509204399, -7.9412685714947892498244994889837276102638883342855400\
56026243169130807741370572361941980379053179534653200450715399280522432760209\
611066656`120.*^-16}, {1/100, 8/25, 0.708310209786752194964181301707180720052\
59715501710307549292481427841702900463435115468083972438120531883920232362476\
6884998723728623136`120.29199628259335, -8.0698269739929527187308296367190734\
40575262100400015620446900452778235254249519826962058257595293037614056101722\
119932726899473648955875506`120.*^-16}, {1/100, 33/100, 0.6928949209001531322\
43671195956760583830516670069340518956903265731904829213973835154048245463251\
734317828926947397702473111492873795171`120.29195672357145, 
   -6.24322820283292311131139597402930595784013192519176288935900246334357152\
433687605801268519633694481909189009686739077210331951102391328193`120.*^-17}\
, {1/100, 17/50, 0.6790006500505661434830222049536068712071572303396414425666\
56143138493433961590217959863714874624413086305344672969841010246580179545804`\
120.2919243731052, -9.6914891228589753784692648975130481043917449462047522202\
11768696141038388396726077204089683870231690775234663852068391853220341939349\
4557`120.*^-17}, {1/100, 7/20, 0.66644708784823546242886954284729961062118735\
75115110875416682469900263484620628246267990850506383797901163454078073917352\
40463177869971`120.29189753185804, -7.378089394258747651268557687164252574469\
27072249667344973755423844940340171524825612308102896010391256315728662051267\
36193447247396704238`120.*^-18}, {1/100, 9/25, 0.6550787264987316756859984546\
45419600021109934400887279966573747912565017856985572859720801028358758686422\
581306435642014174341839764705`120.2918748124057, 
   -7.89275414591818813338686269675532228888193816795874031180230075210842724\
7899761592349020068100932996874958074558976888249776006607551295144`120.*^-16}\
, {1/100, 37/100, 0.644760950683174193777229955201504717968854078161538173560\
27537287526267259129402704507452223426731047565369452927712929768754137514051\
9`120.29185510428789, -4.4111698990013984106036715934068880469569289118876552\
99538139986631704194963337074362024627029822339323222896405462171065855161379\
4831625`120.*^-17}, {1/100, 19/50, 0.6353708667421033017264983366525650163475\
44087827379312498949155881166457587056336059329560341336342611769204106865157\
938246867345873092`120.2918414427421, 1000000000000000}, 
  {1/100, 39/100, 0.626830113329219514416632344620976510832248657355150101503\
28216698747390896841032549382955106052100748542509222802187512415093032398476\
1`120.22142391950699, 1000000000000000}, {1/100, 2/5, 0.619017887270016332884\
11966514661069845922747999188606522404747767305102092980576496801611400058900\
8384647770172168942806145519143752166`120.22141459767714, 1000000000000000}}, 
 {{1/50, 1/100, 496.842157604981922775655569177305272921279858438369084888332\
72901460361593825741843515010120514136206222276198717162149110395194078265471\
6`120.2276765980671, -5.84941507387843640923678686731127869117453161323392142\
95380481738898186796623114032533935262946855295768122523843586217831623364818\
5073312`120.*^-16}, {1/50, 1/50, 124.4721142222544025033894989365324156837099\
83037939316911625282186032749513924542847882372789971411776422766051525192097\
917617284467082316`120.29200603030867, -1.57651039693515281647978822340411570\
19186242218358924295990717364742367068092480838053745380951403666244998500997\
6125799931394342250653016`120.*^-17}, {1/50, 3/100, 55.5149607129291940074596\
11207602382679192663154482407841077020311365600728087601443973499692826497913\
894909048828405871821593628190395923`120.29187260647683, 
   -8.43845433322462550697715624262760677689838984839790253840922703643739068\
444941830310517465790787131917514020718245187114588048212503996187`120.*^-17}\
, {1/50, 1/25, 31.38026534836609470164585904486279338603345106245781709376768\
4777528972941255899234022836743508654448586542197028723346074082642214321683`\
120.29168889024902, -1.412668706733682248807592456620858703790248316810281896\
54857879490114763955349710352441876279685667887310232293539800150820225129853\
3493659`120.*^-16}, {1/50, 1/20, 20.20968592466349028500913731378674112771750\
41777728019587290107985306128232584239983361176986069987826790569173053267930\
48616528572650025`120.29145786728213, -6.705147906156414732792421780490375111\
53439862922254282985112774478625482121233218184722842980368698076962596575313\
8647032436356065526248131`120.*^-16}, {1/50, 3/50, 14.14207191096127861105650\
16114901934422877643411104931935076065456386725212313097956078861201052281848\
18575749782557382929002244403586106`120.29552595698614, 
   -1.16103067446344405192636552594223942285975178382389485047534406276652187\
3197350983688101019600284115912954489680037824136909257944720128298`120.*^-16}\
, {1/50, 7/100, 10.4838591936057701532857778599878555485788944840007462870382\
04897362725024870329641890731436169853697201432813100166632640017257887704277`\
120.29520563314249, -5.020540579182988158120469045867788611631840232578813855\
42983842333902357347416483026197567359388813515221668209040355966205911696926\
323065`120.*^-17}, {1/50, 2/25, 8.1099134673793083375240268315143266972848949\
45068151659378188645565306382667540782626669303809183332993137361356332574207\
548014470872506`120.29485023075931, -8.34814109267301691373683628809706454300\
08616396866745449055051453730927053591365893553554785142830283479364658729516\
5259856837522774393809`120.*^-17}, {1/50, 9/100, 6.48272390185133399813311386\
91974276527973882876236050854374113612349848356723667059770220156355614324192\
67012465824206071228025122384727`120.29446514449124, 
   -2.28490846220594453335980900581479708701418354423191540082173359231470540\
4918008234236120941321155179674305281114119913597119511238359905786`120.*^-16}\
, {1/50, 1/10, 5.319186994684826982726240124829253978872852829862215880216528\
931742503811615579029982056792741466177348945561761557294047616581645731973`1\
20.2940560596342, -1.27550714783403634819826331124219043562468077951704400773\
50686453523824284572853067335166030974779022519056214348713686971137858468585\
03936`120.*^-16}, {1/50, 11/100, 4.458683990711380216427364651009936494482168\
60452124826730108266611109214319553688205062954166100128586673526650369196405\
3331239911098586`120.29362881895553, -5.6048260708222023473742518135674209129\
14853259266180379657101767478260292627580971975718895435195313447993983513239\
386306672720927962932`120.*^-18}, {1/50, 3/25, 3.8045825230093570572353370744\
97312460135575923110261173971112589527834116050097472209526637278739364825156\
493784200415801889470868232982`120.29318928895523, 
   -3.32130454824161968569065685447287393656510340839972215802353609654734217\
833170269275982781447035197982766020506862555097629372545908516119`120.*^-17}\
, {1/50, 13/100, 3.2959169736847005378243422319733181578814287101560100458085\
73279139498483676557876983046883368812702506985349957039971488628868543657627`\
120.29274322965242, -1.434493229976685186846244855584195238300533500647758083\
03274369973639610063601838168353562595307630471678274849146894560343873479842\
168326`120.*^-17}, {1/50, 7/50, 2.8926820123384366141013813901892627050743469\
90871016428041065151271547870552931152605663931680004861412236490733727354637\
087245159641757`120.29229617187997, -1.19635020686544023852379722166141534301\
04950683839551394362274541835408036530924597677506320398443154981485304764947\
86852287025856328638453`120.*^-16}, {1/50, 3/20, 2.56774353733002688179408987\
73894564535895814721260054451640814337547515099397768391935452759263032289248\
01530222246496152774247493115097`120.29185330580708, 
   -4.73621002985808838301439384570198236052220103518438589407649739157232033\
909502840082000170949500865819711939867626333925534987700427613276`120.*^-17}\
, {1/50, 4/25, 2.302170519875564436428396082461181679642605728035817015863176\
696185973959284039547889561473683998541082763874522842086826602801748340899`1\
20.29141938395902, -5.4146661691145364646538134901223375100598485534628122687\
76992997436202181306253489313136860165293227202057107287101985506097090353605\
34344`120.*^-17}, {1/50, 17/100, 2.082428972769198349529033389300283074644420\
13020784222355551914310180900997620762332812889183631173987569179710023129023\
8042582707756315`120.29529260035251, -3.3896258802518127625463590253718845065\
75441544162685073984418182563080693603618475253034427336946802778589703852201\
769613301870616110058193`120.*^-16}, {1/50, 9/50, 1.8986350910639372441623307\
84140983934488239849722272918770591741127137672201972506641380944747250031206\
970819534614725916453808632584959`120.29488047942114, 
   -1.38179971975503065743629723347995096393293787306187159951177373283935701\
932023690435387456710563513437633113831342217363962180565638931295`120.*^-17}\
, {1/50, 19/100, 1.7434341276238500081861657711771441270220061616739685908428\
01182220657652108316673897045802702737786256799984906010588891600915774028738`\
120.29448864492765, -4.629866809344693320325904947690700511399888277332296602\
54106648802532191768672547301069060051375948942256173661591713799473170980202\
4456039`120.*^-16}, {1/50, 1/5, 1.6112613635191921098090301687222712876171697\
77792580887908920154009537771194125253242144367124469196802485488048180975665\
182560203172655`120.2941195449289, -1.326753742387923831181596602432767328378\
03334960977167124555404890736211914399101839582476061802606627890501096442594\
926216787980180466295`120.*^-17}, {1/50, 21/100, 1.49784328566493405619183998\
64614732152371410993906773082691922704798689964853284237814420408726412332650\
29457102035188476131038207213121`120.29377497646242, 
   -1.17793564504950616770868757718465073983854963606465186727408670947511210\
315186975993590642798072713920848102073704126039233389137659112244`120.*^-16}\
, {1/50, 11/50, 1.39985372052003276753279356074992009335285118740129974143015\
4185694938592639346757078846743552554562669255369128703898602525887734615561`\
120.2934561047677, -9.7131176988978718431512389017787542540938127084141009543\
94578525906882013557072075292647833434497553919243738480696559497990326205437\
361515`120.*^-16}, {1/50, 23/100, 1.31467226014818581729891082055264921757997\
22315311294249939743055666924973258808785828723173257009245937419904047197345\
43583132085892685`120.2931634992877, -1.0075488470262857295896576633423068165\
80437778118109842853470477283907763077685033949849311020048902059033129993814\
157449655445397567082623`120.*^-16}, {1/50, 6/25, 1.2402116293126154086901692\
52644794852943036905021802999630179388218647237716733471891644430250405540835\
651022674008249038141848237929245`120.29289718373664, 
   -9.63847376060971412212140106882876032259979126086606549365293185154081356\
282921663613355697942676177734578440122764779018123544145989132965`120.*^-17}\
, {1/50, 1/4, 1.1747923946317682841446522327223095512665747078217007485477137\
05240421449910172166856544976377943406033750222356803493000080928294920914`12\
0.29265669711857, -8.91129238040364342034666928530873205081989752316375675754\
68918781195985225060199388579934572323976828077295089849762549051817697354094\
1863`120.*^-17}, {1/50, 13/50, 1.11705074155672057261323428569733659242483189\
73237458793663789983274045358961386503050924453766037405015725762056544780552\
66217841075045`120.29244116239506, -7.855849200221237269768315265901727061843\
85699586124068508872929356583926912463105035507044806307676345567024944918200\
842888562616454949327`120.*^-17}, {1/50, 27/100, 1.06586971012933928516010531\
09353070378759982252534746809207659130659670117966248852663718947440314295104\
74639541245256291428488251377835`120.29224935951095, 
   -1.47347788212475268792534585804663314332123615284563680517519842150176798\
1844730944604930420976201035248921622926226317969877183220751220668`120.*^-16}\
, {1/50, 7/25, 1.020327311049551102872134028932168103132096624869226847246372\
002096463210634897201876537023438153832915708458373617930944765504608450145`1\
20.29207979962122, -2.0094978190228627986986889000441245734223255094102202443\
31355043020089877665250975476626319384973234529510497039621703417522914810841\
471602`120.*^-16}, {1/50, 29/100, 0.97965694817644878436369634974418080952882\
96037793197446385202214273488759782284998997034721138045453506419147154650775\
35758048694318476`120.29193079772226, -2.287209914005187478749502854085987687\
14283740856794889125715870673981074184970535851944849115115734881835183757547\
9035696902784062619340924`120.*^-16}, {1/50, 3/10, 0.943216921746955568692357\
05212483497578430413337475781322850546848169953119997833717941845116746592768\
5393384289644106922506086446472457`120.29180054128597, 
   -2.71270461951622571317049590315074863177512660198559159034263350712995318\
7386849291531762205098568473753263035995482976463002759842230494303`120.*^-16}\
, {1/50, 31/100, 0.9104667072682691852478341033991636015087150927227257351497\
07012622751930773223669334727689849108191324605889697889638023360390251835122`\
120.2916871529808, -4.0694144435672033653517243051768642694388930091705722972\
62965907379083908426094845522267895974695703786217672302736453243624790441795\
17028`120.*^-17}, {1/50, 8/25, 0.88094834274761569131977874333334720279133093\
02932296870619763394791288131623756396748614187579714385181739281316527640516\
58344141314657`120.29158874611508, -3.706275986440534872873722402570399111259\
15979120726808933555101430192267323215828205680142861558265853223927824657723\
267867667386389785824`120.*^-17}, {1/50, 33/100, 0.85427170447764348337716449\
94886423309291602416137736057195787302032352392104286456548798891267226244685\
04602371367059896714909943849062`120.29150347190908, 
   -2.53208737442389545902309795719527219658685138193431001240028950399073430\
7994827665465582179714689524432292583476523395081396491186210011532`120.*^-16}\
, {1/50, 17/50, 0.83010276956293089053870289360377318504920963655281748263056\
4749937187549317904779770395358013810121250202170403913300066018478198112488`\
120.291429558208, -1.75244285937001516305297215895900548073079766038005542631\
85778483922066027420815724888358349746400565993704173415656322189241081657391\
8489`120.*^-17}, {1/50, 7/20, 0.808154191865377696329485863591763354394659427\
25135934779375503206663955149651223702179506633231035466947501683548463657738\
3987735618925`120.29136533964407, -2.0631664649579923922681251244338627271690\
56468288078366631363843921197544722786827010587448189040432857962233678247943\
232136019257232146672`120.*^-16}, {1/50, 9/25, 0.7881776840012061179535694906\
74755468739801164216063973351050438298325093292307862071943748065526184703069\
432681531265084550235086321888`120.29130927961056, 
   -5.34946727048176610158581476071023254545673285459296586366575406694541354\
8380751339184175356879217719326708400840860963564054583515947904812`120.*^-16}\
, {1/50, 37/100, 0.7699578197652017216420802842627404887741700453554452324843\
36898784794550693909465174584212837967423273309695772400528020056640888254674`\
120.29125998466667, -4.121111888712913770271267768173262324771016607201473347\
95367845026733246339456913796033138344960158603398142815237886613199976588177\
6048686`120.*^-16}, {1/50, 19/50, 0.75330696150725197396644974096619840131996\
52660683376642662413387155009678463439886417039817994340246070373294530886461\
62562754836022936`120.29121621219264, -2.725758374010746851346521077451845625\
57442555340555280247095871694615870299871497313432765022551511076094897406502\
5349499454623291509848084`120.*^-16}, {1/50, 39/100, 0.7380610843307159051843\
52084957921330225515483203707298235495661711704954804287324660423050745957097\
862960831518411892888839407313978051`120.29117687221581, 
   -4.70273705177553301762694527465356454618165177260472571336328185908247259\
9550150841286270367888463493717397208877848676090619645582712499014`120.*^-16}\
, {1/50, 2/5, 0.7240763197086634854949274031021356020411313327602909156152336\
75556603207584228895757442047818669781814466511614325012765423139968602074`12\
0.29114102439567, -9.62722978498573141494573487031540221177551034457746176948\
45667040093912450934876037125414916057145881269186276276015280528758351752429\
87555`120.*^-16}, {1/50, 41/100, 0.711226079622361833726199556178741820211335\
66307717533411981436793028861569207521353096896293189947236962233257052778134\
6081799607273273`120.29110787114736, -7.1242163442953084506784455949653338519\
97354902892543300119267840997174827059587929265956893650724023136301454798457\
881170012420431973631836`120.*^-16}, {1/50, 21/50, 0.699398651775415102357251\
52416474655558046950060838621294924981873886886461349571703743988099851623676\
6562910963321597950143174679809121`120.29107674783906, 
   -1.10755009060558158667971219525370064129309086164483628014858388397336415\
643237960463405681002012885285899329939158437255854814827402167968`120.*^-16}\
, {1/50, 43/100, 0.6884893115039876832222614430540210859277507524331008216010\
08694205595402233920201185797339959368629235999054638490368645848344416822156`\
120.29105064399829, 1000000000000000}, {1/50, 11/25, 0.6783670179235322242981\
11669783027570853145796517029561093181786080305973469220594126873235061424046\
992714857482985405102701696487743243`120.22089485628258, 1000000000000000}, 
  {1/50, 9/20, 0.669123027120246943584201396949781332942740752513625201636918\
40033655695624402046986618749765839302196927267170957802022508585039072264`12\
0.22084788852341, 1000000000000000}}, 
 {{3/100, 1/100, 654.65400432835266753204609117868055004553046591968893259100\
02370608506720296766052516100007104895458540114570826340717907659621195105425\
73`120.22598947238649, -5.614329107775360647872379315443896645543423425231324\
34143832231428483110565813279900282130381915553557053376869647148069392177449\
797320266`120.*^-17}, {3/100, 1/50, 163.9313270718201661670163925312020374962\
08816779033679145285080664529389860000813120782444037402430227915690058721393\
949420065887480332604`120.29399869141785, -5.23635806051091523244503786529039\
37590012983395857941194298074600965802858861509876029101974071937015819015782\
1985151481675661369280422155`120.*^-16}, {3/100, 3/100, 73.056915153882263078\
69027796545318059622247465352523740074903595114941904474198269814178027433894\
1600150012601388941858260210887247970626`120.29390821252096, 
   1000000000000000}, {3/100, 1/25, 41.25116685842689514063159627530622422388\
67166541376712897933124649256818127528932891488888659816728629446560339003721\
13191899059943082544`120.22579838419095, -2.663074992713104276795880680415818\
77326999447003971803220167738100114467436825801244141060277867084746453383864\
6799150031266278103964992644`120.*^-16}, {3/100, 1/20, 26.5298883046234824147\
48405530707660276329558995402916193106006504888192056743015771035152952146545\
050055379199288760627674778965457119231`120.29362436228368, 
   -2.04575590200844838133333135167180549244724010191920357101843874009144508\
626710158226380894439283352403185705613109825763770551364056215485`120.*^-16}\
, {3/100, 3/50, 18.5334182246742514077520148514245294107815131427809485557365\
44920202726386674247241363249734542061436044637707992918276265152715331677004`\
120.29343520902331, -3.474184306494424343704059174674587078136067603126313193\
14978875479079586920560719892581901414218914336237736532406679095399452704123\
168593`120.*^-17}, {3/100, 7/100, 13.7120826111249282909732668614271249472223\
87784053191351299108095031518288183100718614313992120958374505836520226391963\
360448801680549235`120.29321761548226, -5.45953122573018314208272874405374923\
45836652256816725485312026345841477064646828424857501125529141270571844391985\
51202957710105228416856513`120.*^-16}, {3/100, 2/25, 10.583140659290821173461\
06269298538551084143125977639676391762894998805026998604017588538628697670640\
4932484908095007742664350322262396105`120.29297434575236, 
   -5.76897880653170010570680402920130671595631572145377041200740931195253133\
104300480895481654172396764972768525889131471065990916610886762538`120.*^-17}\
, {3/100, 9/100, 8.4382430504454487426598123467291394166828343718913569265767\
87830677623701714997374649710109739455312980495522652070266551979078782818947`\
120.29270843381443, -1.400215196401011809382539721833695981974400256512946105\
94605227939398908082162034297879168974286145371204913161649071277982498232034\
87261`120.*^-17}, {3/100, 1/10, 6.9043077762718703549950164134382716429561752\
86699519911355736874632959435334314996230399533896640844775570759166215365823\
316322738188686`120.29242312413585, -9.33111128659565946298524330483903436607\
14200863436246703450949206035998937855502525543520385041516426441091470663973\
56960505524097959392999`120.*^-16}, {3/100, 11/100, 5.76966783239007519306245\
43257647652026120207053187711271662305356537680362530862355403057787077254126\
98924269092261252607846113853474051`120.29212180893191, 
   -4.67784654461376825226476107820176781416674061899678551741878435761504478\
56266842399784193736178219989391922690725659411499704990968396798`120.*^-18}, 
  {3/100, 3/25, 4.90697997971874303907203839453755746029596860224956718299735\
8903618180103319255623200960827881577355635282925305609576243127287988158803`\
120.2918079636169, -1.1443846500356034598523436401934466491466660289041572091\
72932460649706028394553567535576561174273160066917116859957733682803434862219\
187775`120.*^-16}, {3/100, 13/100, 4.2359041016120479081746751906696156119936\
31125995202789385351679463463548768638300596028778441434128457504119985803873\
81737312863794757`120.29148508202015, -2.055900217796120365138367877771468562\
17494660770546176072689729546684126491142462939543322120252802003915572794552\
2353311871119093972268408`120.*^-16}, {3/100, 7/50, 3.70372249197896238692852\
20428014317580239157665236310237115965820727878325109933135903669008394307294\
57414842184317425126662898405590988`120.2911566129763, 
   -5.23182673916256210921111609961640185229608931573839474814864786302883977\
674603547555467450180996774733121938827255121143326130003184782051`120.*^-17}\
, {3/100, 3/20, 3.27467979151183657711282332682940575014009301773546260345014\
2783982382934896379677310298281555936520787669889332893763944509414377799193`\
120.29082589985103, -1.970806771497442637477764812673254715380139877709178326\
73611807708536998807576272154317590471101105075713741109575867477237353946976\
1841963`120.*^-16}, {3/100, 4/25, 2.92383110979322567961765908363575491839536\
13612917173594548482101398185311482575607193432391880359629747438699002589902\
01665256230377604`120.29477986422826, -7.577394788055446470283647078889625747\
54321791317253338288891325530362254204533217099708085131136535241082794120715\
5939832931569431706329807`120.*^-16}, {3/100, 17/100, 2.633344119503794905645\
75617755405875626155879346307184651783167930406579941912881817262431279300255\
0359786891291265659611538710729265757`120.29444737619899, 
   -4.52550052039476807488754972043885552684307303978738151368218207890884340\
478209259541734468927644973839965728573618512450883638820252854562`120.*^-17}\
, {3/100, 9/50, 2.39019696301527276712601409530597770743520218288380588895397\
8329484619305504533770874386330706452557509872615872668993791254805748758757`\
120.29412165010413, -1.408350374894681122211637018613473941403347434195089808\
88415642702021553231228117147485638902931760422120170438041867113736636849671\
9542336`120.*^-16}, {3/100, 19/100, 2.184700772600457873450728417525347156035\
44869112478348069567304967732072072089584034355357842633791012826276216756148\
9388817716108188912`120.29380515873986, -2.3976800942554897238009596419121480\
07272027036780930463364590705563904167055829865083255575923008866056547745787\
39272913969856519259530338`120.*^-17}, {3/100, 1/5, 2.00952572694228000407418\
14403204342610629012389902305613189287337123057172796440068836488980256033295\
17846180918380914479371972990157985`120.29350005048883, 
   -5.10300362661529082442580809224363554456044993718865302246317075592554408\
599007004191109090874700748009777447020107223979441968485516321867`120.*^-17}\
, {3/100, 21/100, 1.859043659701409744498675268927774522756382508981404022993\
67862744336280318873622056483438335677514683714686094698615094230926475132228\
2`120.29320813081992, -7.6913248955484061449660759657858385965545535131742561\
31526363142788876519097245089730846983788788922117342678568979134691180115174\
103523714`120.*^-16}, {3/100, 11/50, 1.72887487347337495476060175549683687117\
76523894197202738572549818621908535892426866010880875086805298414809152838779\
97786965625672544784`120.29293085293006, -3.903305120464421821916911209333694\
03805552621155448456398446419530990120937290065607433589325661236620860036032\
0100284418767562409999780268`120.*^-16}, {3/100, 23/100, 1.615569757478220555\
53188477629519298616373652221029053590148329719933975881844815480357203299126\
5326272342474621896689020872528948173324`120.2926693172994, 
   -4.08142486906132666687777046421806353601209935337892851545498639258878635\
234646032039818172149773592348336914932092819741493560213325801035`120.*^-17}\
, {3/100, 6/25, 1.51638125790339139694260217126823716448627888574785026588071\
1235428861013690318252237927698795813795156914314566209673848559168063181209`\
120.29242427963352, -5.498757964586996501772379948939063347126319817029506432\
65133209523264300150598470650793035403661933057071656832402327040166774034400\
3449997`120.*^-16}, {3/100, 1/4, 1.429099737517049682028060964462093803679280\
56045839558770693785854700495297054239659665429175021775624034538681270896734\
3356520581293814`120.29219616643122, -4.1942250249475504798672766277162587297\
58488982794680073820980822638988913458337266728974537246075123656839346954598\
84063799289216199799616`120.*^-17}, {3/100, 13/50, 1.351931413968228635731794\
70308415072654032643002902843772206538229419387531228657757235501770239789462\
88255721173295016768049198066708`120.2919850971779, 
   -5.54681891654153356206020651859321948725294228923351402454709821201907636\
13023215339660473194029804235387308151333941627732855805569047116`120.*^-18}, 
  {3/100, 27/100, 1.283407714137591181433138090191419920143432574091242181731\
92503952406335013440846229412759868021200806251172315605024333696863768311504\
7`120.29179091202198, -5.2233796879504860096366989611704491421609514043319253\
05154820723874267215709734493157455030057432140783850939923433722406449402189\
6992196`120.*^-17}, {3/100, 7/25, 1.22231687565813966467445330046523165296991\
62051312721849386335399353076539414208459107180603013041013175665721302674135\
44147123753003204`120.29161320367517, -1.764743909182748977666028829169840620\
00474128700545472796613130310944242715298432537391183421241674456187125369844\
300081691119737813022356`120.*^-17}, {3/100, 29/100, 1.1676517684001864388767\
52395906870001776350264618116932688710989943911243236832155636985079931043259\
881232404217348709412161656163887691`120.29145135223082, 
   -9.96025182273790579281749704439994608262845660092748884530060841780421226\
40724324925739308821611038927552759566274244523589856010513990269`120.*^-17}, 
  {3/100, 3/10, 1.11856968529975629824749773833936473844214010359205647960480\
8853849103384321002443853392805901005804780356310630054930416570090823540782`\
120.29130456161639, -3.378335654310870240509019696034560210202913988776023941\
77592508796009067235786561493291710116698039432963332974390371092594093970853\
885938`120.*^-17}, {3/100, 31/100, 1.0743610651280254523627842279642078162581\
95166820291563437091139326356573733264391901471456016882183038714218280755609\
345892897084788487`120.291171896446, -7.9900137278719798479732908495503203198\
91364115651914049376276154125196200866608543143581116553708927838890322848494\
66814184822510899738189`120.*^-17}, {3/100, 8/25, 1.0344249501110229982424314\
70717086764331424675834832802513894065297379812068896844494385793789763332104\
667613269647474331165782911547939`120.2910523181583, 
   -6.96856958791610042061363327479812432864910538809703579880061558082676673\
304181738686939615974924855201398165301037862557347024353817906585`120.*^-16}\
, {3/100, 33/100, 0.998249571029752141511776042020706393232490290055808348785\
88032275780989098651759759680283327373500797159979645973496695680407656695914\
5`120.29094471945642, -2.3442817123246457061412467737817632519826510013778857\
02737298176940309028137728213000825110437787956192941337247725056144407137362\
94686989`120.*^-17}, {3/100, 17/50, 0.965396871379574087149349669538531720527\
86280052748371335200135156312404043989889017329480711895137910345732750861479\
9124269401740326258`120.29084795624182, -6.4656756516074581181409071839382405\
32543488666686760117166917234277615575036798945613187274816143845469925604974\
66439838212965737773671185`120.*^-17}, {3/100, 7/20, 0.9354900832095803347349\
10491302770278709614370214542147205830014794484889255151688029299661732644085\
720517297367175627497532323101182638`120.29076087641437, 
   -1.11126863788337948672439315531839431735609435748400161996875890579723149\
3538747403743738123444564805020646548040934305676145534481213491111`120.*^-16}\
, {3/100, 9/25, 0.90820368589957337719885385855439532006105082328616795213452\
7272662305572722545041314377379470973020402960500158212543621596893683025678`\
120.29068234508715, -1.216432977660716092049588622378899665428105493120526184\
12211729675336752684635609307585469383549823432349766391296420874937973576298\
3075037`120.*^-16}, {3/100, 37/100, 0.883255239515687809901884176123623337947\
47396012952458997683927417483872123597071863167975968362941584659813813789420\
0253764761195101065`120.29061126594284, -2.0585882050472217074879814408157128\
81767068687498729705249929740797506295541427306983774194608056567105575765348\
356716304113910115858963386`120.*^-16}, {3/100, 19/50, 0.86039870314576419904\
51334769724068804248533527681282984683719780680446945065429179380980627958713\
67804384971711425414194366291637477526`120.29054659863225, 
   -2.83126752862801845242279564231460740497743718728883138060536440594209794\
4778986514982153396642749619605006215484626808896226453656250277953`120.*^-16}\
, {3/100, 39/100, 0.839418937334330780823946438834928219366808094488806123506\
76530123728150480469882460826737072571864219648588373272193748955368080947712\
2`120.29048737224542, -3.7441052557967474556802889946575337745480383878770694\
14744374709465502337509915869893392807544412938764693594038785222660332612261\
240993173`120.*^-16}, {3/100, 2/5, 0.8201271565673561859398305380736448507470\
53392261863005893684730782970177510715019367848174805326725218867398828241003\
967569653663205631`120.29043269502493, -3.94122088332339536405402501745930326\
66451660891102941383106317988578412766919583410943707418084653612760150877276\
98441670286183097828626632`120.*^-16}, {3/100, 41/100, 0.80235714849597716893\
77866774159677672584054033179590113912994350654770335257191246211709875351438\
23746186932216492370969816529234103541`120.2903817605721, 
   -3.45880671371696350010505831256318026700955735270551990756202790875907571\
3206771132463391114782903202023381611253515996048450866653262192729`120.*^-16}\
, {3/100, 21/50, 0.7859621153976800917003568282949008878001516887593144655505\
21340605771374288740076743471981504202724065717564323383942649953682256540783`\
120.2903338508958, -2.9828660863509784284576116208894508233918677523620572326\
70383466605195420731934205834556460551781452783603342044394810345954382742666\
753902`120.*^-16}, {3/100, 43/100, 0.7708120232672543407868480322931545017296\
09041313101949145869379402114438737991730456661417865829010706226367231637561\
565489831224409125`120.29028833667233, -4.06587242605798703658336866915544078\
33922468021467896261338105597612626039731887093761442352026766620433069526420\
96261666987128984688370015`120.*^-16}, {3/100, 11/25, 0.756791367110304612591\
43964045731500645491084324621637661437235846268095262925969961621056954165721\
5179214359433824918309151372980692767`120.29024467514851, 
   -7.56533661572519996283501951242545357493480007770552899355464794628427407\
375174311588482871734615993262156036130213211806892520772764347619`120.*^-16}\
, {3/100, 9/20, 0.74379594788062365412508485342577352267237190692527299655999\
6727479503176740336564780345909329435926239180582590861881967783009315683946`\
120.29020314511786, 1000000000000000}, {3/100, 23/50, 0.731675891645736445585\
29879099915022616914860775316294857537284935073996607490222731189781710049028\
4674004830998385573365316184692183048`120.22029763112418, 1000000000000000}, 
  {3/100, 47/100, 0.720466044261115411783749027984114004349029640828660526715\
64455590151676840279719602041730217606955409222399735719609455639059444453305\
3`120.22027102308732, 1000000000000000}}, 
 {{1/25, 1/100, 796.522717859315235709606593840014056826290623376541052647210\
65099175122179583597081690514345272695545118739394466050544405411746348965838`\
120.22467682357134, -1.169837082809316825187712528064236926470852954542546811\
27345370842280908702342992234315710040555758482291799172857008579207767729529\
140255`120.*^-17}, {1/25, 1/50, 199.40452441778688839549367388117938051587237\
90812823048953054513020745519959271631115564794016992128766772722181936818662\
70635922002438501`120.29215253208096, -2.814017599237882187804958959186504359\
42726090949712891257547677312155414352332476848028094483052194276687189993904\
7491601499795972598854055`120.*^-16}, {1/25, 3/100, 88.8272486255429852166294\
02903852045516326283487247942688654495774836711725606052958991497208192385441\
835174309260551771017791142152729378`120.29208534298824, 
   -7.58176455400822221565448101255463860387977624332245199837051503027649886\
898447303282811067418828888365123639108821467544979107195948986815`120.*^-16}\
, {1/25, 1/25, 50.12539944378563093670742849515491356148600253774798051672768\
5985095881862332656714974864394965693644427593220670078332206755457975882499`\
120.29199235925603, -3.020089454085574150453029221721947076898538601671021582\
37604063211585368177334716577964082223316511795513494324700157162442699102331\
68156`120.*^-17}, {1/25, 1/20, 32.2121879485497167927812864189952911065669313\
60185082176235138535785002922308324053375248691596678035693366441143584515228\
660998571478893`120.29187463896689, -3.50746915497672771043744680411919331018\
12558391447140986970001959275085413961890030251951360941202261261072497922384\
59054986503567485090909`120.*^-16}, {1/25, 3/50, 22.4817826194827658600341234\
41732115118697309561062481821111236079728460989421264708348218946266090362473\
092553836432541190621160756259846`120.29173351029594, 
   -3.13984020280432837114060069798678075824620624929731698379342792507107529\
029928550993273924856886033695174904330176906982000879915540140975`120.*^-17}\
, {1/25, 7/100, 16.6148915681895590929191565487366590560666122561542025690445\
50317231327445708981269510922589219699875860862823885948138760893387818765948`\
120.2915705482358, -2.2796519324520774645351680965172475983256829553685813893\
38098635715682602704193102254555131930864175589760276424323950872600813748317\
113467`120.*^-16}, {1/25, 2/25, 12.807295913059193979941337937344416644407915\
97046514183077427493055843334829342572394946977332072341017771926755752389305\
9499511137395056`120.29138754713811, -3.1880199892227613617236014939643179859\
06196558496703625257340836441834872303164825792969292559944814254141602410322\
084967339757750091178781`120.*^-16}, {1/25, 9/100, 10.19706714027436686791717\
33405656933793196184764826985220597939782630357122134874298063219215771389717\
58149097278098125837624673717135224`120.29118648961783, 
   -7.89310620674863269586661997217339058641906232773653002664396787091839301\
2218815307692818567669290881914128637307000901804219971080272726882`120.*^-16}\
, {1/25, 1/10, 8.330234732479225000651720920180574613703156302902887551123728\
464359200350385976934610499921018213633641871669167231885818559091711622952`1\
20.29096951247595, -4.0672473148661625787203566590867877205090512264450233271\
64423805839678207611342952722573281844384065705415157244730408278121272528552\
358191`120.*^-16}, {1/25, 11/100, 6.94924027636999619972346325703070170875465\
37572945328377095919722127091896238788806680955170990650243005124622048504072\
04879008077418983`120.29073887034457, -2.534290843038244284740234011824969905\
77270000669091793304722110170777562875242796904013167487914097632145199716874\
659969922024274543952261`120.*^-17}, {1/25, 3/25, 5.8991317754774710922472792\
85705953863895141736844827491473180769230990605459349705098055644527887297343\
254756732492273269213089364384508`120.29049689783247, 
   -3.67578278775423302115227027221888932432034231900992242479804104509773061\
059082963002720723203242134525578525171380621117854111068396637719`120.*^-17}\
, {1/25, 13/100, 5.0821513734180084553463585298721398855118068500634536831141\
6197075972960556702525591088260346095668468903667807184416219900974163697804`\
120.29024597095876, -6.774286486654822784012054650468936435090526053630627102\
67420713784324182000617519596428779925842939112102944765071521468894955765690\
389936`120.*^-17}, {1/25, 7/50, 4.4341526326786210488536389017130549692451095\
35897351277847408980581722853939430188544765128798720557633933731665527135182\
581115496218477`120.29426189705228, -2.20742003885043028617157528610453045521\
01073675730508367319575949196103502129922885140417444292891324468104264022627\
77519543228476227050439`120.*^-16}, {1/25, 3/20, 3.91162921796005861337646119\
91076087888269197393046834749547760551515789063874789221061278936163099501841\
37928058888865978469886092681023`120.29399485243992, 
   -1.40297019136228318616725117547510394487500714139310929392756567411417565\
1965170531614900620599305068905718942871378676244907017428193742598`120.*^-16}\
, {1/25, 4/25, 3.484229201721409114683445660183037898709316479213241319909248\
54716134847915281247910105772862804329000388625776936489603562675331201671`12\
0.29372581473345, -1.81111074364986985276328389555848589717287766379529014885\
28252208547379589796884312771371175963454214455412014445844028476617884230545\
1072`120.*^-16}, {1/25, 17/100, 3.1302553961544339751007466805583160479116264\
41551674448008764939902692143089022321194266694136204491392099153242042122672\
643329345256144`120.29345699867498, -9.66221150829095340563913285138976709370\
17295263762779937599083129286157437533262950322601115331431355583000264609570\
7580731012086546742938`120.*^-17}, {1/25, 9/50, 2.833864128191545165257346473\
16570950693239173025295363955827753302129283934087338980153183738905445712321\
3161149792013129639807854286103`120.29319048261577, 
   -6.07476921862510084643776035368829439591233252733912043067233529688537732\
6488757577832107666098534180157549295721050575343344275707641504375`120.*^-16}\
, {1/25, 19/100, 2.5832674149876672452466420470097269969496824047403815904912\
57910654210794974010196270764765607816281318974900033360245324084087873208479`\
120.29292818172031, -7.900885339999258680595446702656675244958364468919797099\
78668518657446780243122466303934196199222679100563657481949726727979310093374\
4965743`120.*^-16}, {1/25, 1/5, 2.3695478485769548796612796984978814929299304\
83829036440994450194745960508026429348160926363587539911512521834634717554153\
279186229387724`120.2926718255385, -2.272716107511564165190697339696476812030\
49839921693938788884771076450140366667736817650965698464677649847365882541259\
141973429186074920669`120.*^-17}, {1/25, 21/100, 2.18585866473821379190330777\
10734539464204071514546710953858727987838513174978077880004971097080071634054\
03434074345577936929437194874489`120.2924229403229, 
   -2.28736483104243403093308288178163438509674316794255343510007720543168439\
8574639646058936146856878407981296006164722909333462728097471512401`120.*^-16}\
, {1/25, 11/50, 2.02687229115347064264878383470687072823251238877713376870736\
7464130746630290526739422428838300809392030728685322335619697630951602114923`\
120.29218283632663, -2.675907866687334293410198820523422621055673752946091337\
71155312253106766096076958151344943820109071712813662759662592179664003050058\
785999`120.*^-17}, {1/25, 23/100, 1.88839292604907443380238636779889717078375\
42238757343207176004157557641059699683816031074677299104192887607139500210908\
9301914467883649`120.29195260017815, -3.7879603013591068641702851945051522432\
62854766936320185320333004660836383024864802885904675170410402571667705578431\
304255671987822885671264`120.*^-16}, {1/25, 6/25, 1.7670796671419712230744090\
31783863042375404918911898607834375106489793405135984379415041833877569267070\
554166104028507552141071611369893`120.29173309227589, 
   -9.11621787520460694583529751570212660339071883130482219416238639159429695\
7397595223481220790680261788617497051927241080918216210163464222978`120.*^-16}\
, {1/25, 1/4, 1.6602455563728594989374471331603233228979774588533496285526899\
27954807628705135143428544434635645941460689565207189572325147538358484628`12\
0.29152494901602, -8.91745248172741099069996058890664610727584273755743320486\
06522639850392263831611458875730226704604536010486884918892025126476014271312\
56677`120.*^-16}, {1/25, 13/50, 1.5657096515798913555392364760340320206318647\
17691718528573502578304381785304323968929022069833097470158280895595887320939\
848518840994092`120.29132858952809, -1.25812865416823901225562249178380824769\
78242277469806752916901185264593685358382393239814081599783412363229812940499\
77702073311188705771618`120.*^-16}, {1/25, 27/100, 1.481686717182538438882051\
55269150354298400646830463460571039473046727623781652653266916815176141047387\
4629956217951803904224912210065431`120.29114422647827, 
   -3.06851702856729940966312374355201808062797261217465770988057224825120129\
727837278243750762198472665120915885153350553769702044145989004374`120.*^-17}\
, {1/25, 7/25, 1.406703985606671879061993787236723934918836980527481983290760\
499927796002669044713801686172490974901164890522497591292869485704526566246`1\
20.2909718804112, -5.17059599348516639846691311376063118087572134642292408887\
91561448883355629656521951937681989179346834341142694329019203501991350758323\
551`120.*^-18}, {1/25, 29/100, 1.33953765560865672855850706472153947867685177\
85946179807255316762695788002575132444366605300208305640550119962611951224155\
49788681972478`120.29081139702019, -1.637126824371751366476148197648562782714\
48136924810976629030380319505419483065726914228042270069265770466134303721597\
4127386499631646417386`120.*^-16}, {1/25, 3/10, 1.279163955425199763460015440\
40952857938909131002240607904125694621389124731685554387000749781532371527954\
5307809488802655315544068378411`120.29066246669878, 
   -8.69280716380511818118043832816403576593544987269472785576239362324087622\
1081338899969844800842764668748808902267784195385526175294009530932`120.*^-16}\
, {1/25, 31/100, 1.2247210749286301215326739068040515049398316322103227966676\
04466964949844980960674337228502721883857532256212921742548137005951333662865`\
120.29052464569251, -9.127019600221786210105624641406882639005500853527856185\
50646169000949851404831537020711203266566371906866592588492473099812030502788\
7660328`120.*^-16}, {1/25, 8/25, 1.175479293458577974994761810390455333095790\
18551097721255784164298173382729205854935704715108363317613052737760329270025\
5374220513355435`120.29039737818628, -8.4303134291646689521976204462284455339\
50408459822276610275177396639025967452583560576288878294199840907284463447330\
23003123780280963030966`120.*^-16}, {1/25, 33/100, 1.130817347567187594449932\
06922727309482693075897920755052108357387890711322846431280707518337507273045\
984290756580034977092198408161487`120.29028001867539, 
   -9.48027909322493743135785356421213261240442181011810565715749911641542546\
1478944853628973633405542931722790114058330153209634313353404299877`120.*^-16}\
, {1/25, 17/50, 1.09020359268093553736336376370235527887628926312908846885476\
5814856408002524830467102110195883904918551374997187755389027901803248545847`\
120.29017185403201, -2.330954973469276313663587668358957419687302741378021942\
38382651142591357344042867609131035300310056567780230238537857744614694259972\
3645612`120.*^-16}, {1/25, 7/20, 1.053180878975968632735809122707187571028948\
74804356755525222930812742352845813904322133993047094811725837529589904011111\
74035957062322`120.2900721247204, -2.3425791475590360145224036680568292296552\
65899369407370991537715061708968421451795343517700037329263162794939959019733\
52288265694473524656`120.*^-17}, {1/25, 9/25, 1.01935432778547992208942563298\
44170185995442316406135962870502624995358572312211037057137492578108961175825\
70931708370043927595898847854`120.28998004471374, 
   -2.95881721719246204808139479215828643495083969979235597630605471723350256\
7582603864413125715958369038701629068061564734975133827012728080299`120.*^-16}\
, {1/25, 37/100, 0.9883813899956053360477253115527280564462002958922990473101\
21684196277254552087374829759609691692289830042121685514299834388876210145476`\
120.28989481972921, -6.757582862205385182209998498632697266235017634784749178\
02331012743425687181217855886493723260446372724922409958161031895026341378616\
134568`120.*^-17}, {1/25, 19/50, 0.959963712377087330970264852440192450703557\
23270861278780080722958212434801491408056221306578264054586562714153970931751\
5765904132081165`120.28981566350024, -4.1174293703962663622842588025610271860\
12982039206212911385030767234548403376441237615351875682004475170534526673275\
34038385028903963957656`120.*^-17}, {1/25, 39/100, 0.933840445737182225004875\
29603208943572435639771369794390579593573748149957592905593708255915921034875\
9017724304770952285428386747223895`120.28974181187955, 
   -3.21933848323300838588340680408653579885688788323979760072210363702828215\
536167301679497520243873944680699842077343539529469519816967052929`120.*^-17}\
, {1/25, 2/5, 0.9097827100809663156010612551374291659899175747575394162878743\
25398777974203226524579544483885175424523242775553790882884108511464180373`12\
0.28967253467482, -1.02679460218139652478450735153086515625999439565104199481\
92099504240265570631855270744051286574443361142967239885265258952150801156546\
50056`120.*^-16}, {1/25, 41/100, 0.887588993697679745197902404544169778139170\
54692775473317727027365992352749293320447300100625562321788031636964401819252\
9712473459010949`120.28960714516033, -6.7862800771750690676293694376630505054\
99533793065441496964295310342461620160597359707715130898215090237200669452497\
846422756094744094051078`120.*^-16}, {1/25, 21/50, 0.867081310299963406967903\
10495960027426022189976501982692289653416613795130209985536388311183445902800\
7114093313334686047712697900723719`120.2895450073222, 
   -1.71975734960949932769863586700404529674545352844003871384768999159025284\
066748793846948700245909506207460738400508523244267798835968640218`120.*^-16}\
, {1/25, 43/100, 0.8481019747097115115985038383978915011185435665768574727295\
35848646593953941395645353621094214211451662313741607936119887750794323037603`\
120.2894855409172, -7.7895273730173728342854420334684636118578351613221607215\
10628119056190944480651439979172578210326080583178816577468216128183743603022\
86839`120.*^-17}, {1/25, 11/25, 0.8305108857832421047292258334648375957348994\
58139187732084036189510751436089876899592028188264777703129038707177411148647\
117295884060402`120.28942822450307, -4.92109024507533927706950889630978647197\
27898489831114498224824322347647006213376532394874597150245017770401758438533\
17573040604584732089484`120.*^-16}, {1/25, 9/20, 0.81418322727381785523013023\
25427800620057085167729907861789000834056463954160085436940960197241767202680\
02267290504765898671477023134756`120.28937259662067, 
   -3.91445446671394127457225899816764047792765706393725053126321575826188544\
8688152783960469301437846989741811393535317672955399803057636729898`120.*^-16}\
, {1/25, 23/50, 0.79900751460555724939340958951685338819991596215846623811250\
8254925346458192708463515791194960675559920840647833929317718685592213693624`\
120.28931825534409, -2.199620751373260102391188173956226339040406666715624043\
45979640861382803999196281689892942549856451248860554686346666066721750769397\
4096969`120.*^-16}, {1/25, 47/100, 0.7848806827605094427712907324730065465104\
80494673055695951665610085254099052844859620360256504147765811419901603899975\
76683377964587907`120.2892665567436, 1000000000000000}, 
  {1/25, 12/25, 0.77173363527134565964645862727431634076535575138545863943484\
9260380894362009248611835485673074315501426196718101575745774924141627802365`\
120.21960954231757, 1000000000000000}, {1/25, 49/100, 0.759450698056038271449\
49911329309129154983993018204321590317535399797732014448850088846770669310452\
6220172691361455290812370646373940588`120.2195745463205, 1000000000000000}}, 
 {{1/20, 1/100, 927.751588715862628283158319687595029008998048509574600016097\
55528567351478579844814433639633568294003053091141622301148372424813690528132`\
120.22356008188925, -1.588244566919654771707491122379997453803603366264751458\
47215178622988891132437065322653057783315031360123768298373896746988712560293\
697733`120.*^-17}, {1/20, 1/50, 232.21759012504590316720815243955331980014444\
29185614158074527814797562871270252311350518500204486201962048643712992551937\
21070570259860603`120.29058024624906, -2.065034396355024254709312432824749476\
59527922231060326137173834199254027592607971856591078972612143764838696151500\
0421363734868509863623926`120.*^-16}, {1/20, 3/100, 103.415143142397739477357\
55870047576969053597493790170608209802956945877990021764708729244141319156476\
356441151936294464839785072626370724`120.29052734448486, 
   -6.98824009457281901728847837962553146318958465603776804389831403540961660\
7387053932694250324017880362355514041753440714643541185618607109051`120.*^-16}\
, {1/20, 1/25, 58.33445805553416552389483023704399332650243149202005002483214\
8183299368561974399880473857519473654270347430068948449611673178053818429072`\
120.29045403961895, -8.354315321935721398361219715967111342581691592088640553\
65248274382789826799168608029196325240143267445839487813596003431746643124829\
0628155`120.*^-16}, {1/20, 1/20, 37.46872844485376647547265205462632323362660\
51135638229824095248807582633775922520762245329655853958950268922614115780820\
18217545592460672`120.29036107466167, -1.795501373235510516462946113437664051\
24346115004354842919012499649608590949730220467635781006899816118933980141692\
6466920023584466658828335`120.*^-16}, {1/20, 3/50, 26.13445625019267006019851\
88077857945669995647408576307267770879155013799695315382078927989018543638121\
79173250285072820377633264207327394`120.29024938436173, 
   -5.69568105536434543562724432928579208013683922360180685013596071938642786\
960830893119520855853610779510910332782305886899953983741064798571`120.*^-17}\
, {1/20, 7/100, 19.3004532246214767934074569410631909303463955508643468952476\
25232798950185870961039742409502190872836615718478555540239914474314229172833`\
120.29012008031854, -2.511424749375713553126820029997594598530565690517716517\
90140150299127603579196424029974848588678689852444663754703413876917695820491\
61043`120.*^-16}, {1/20, 2/25, 14.8651332530470936688341456759953924894944654\
87043775370799101589939526973239653698255911995208106716239475604195319909941\
318185144982186`120.28997443335317, -5.93422538764263572773769801473475963817\
47784226820738547860785825748718469214717651473566057952996528420759116571798\
7625369804396421398721`120.*^-16}, {1/20, 9/100, 11.8245069684113083340148794\
19602553605838577954579740624094560234797783468562082234063362234324221770329\
671367393985352595241682552793658`120.28981385347224, 
   -5.24566674725154046599266000056871648250863618719637529154902329531405605\
5128904942987987296487403946142384182984857856618961240721033295474`120.*^-16}\
, {1/20, 1/10, 9.649781836236228727536043576888635600995797248819039109208365\
671914924708749515511413043264716124617907519572553241521148876157389815008`1\
20.29390622252721, -6.0879129863584157697178637829215153779554947752862705674\
47113530395962954966696210806795699887707035883171491483147228391250190591025\
518454`120.*^-16}, {1/20, 11/100, 8.04094971016502435308223062959892822633637\
55127187177708653785065870591075637989784112232179802328672916897942533837237\
66250001269340913`120.29371668442805, -1.044655853895750714475871609398485462\
83447694387681385915023171752880785120752698389211801007702962533922368521478\
2912443716703074006961667`120.*^-16}, {1/20, 3/25, 6.817520286829449680494420\
41969044868448559506408393897096947408972248675871791580861725101308087993279\
5917474011471272869992169364001153`120.29351684728479, 
   -2.46247088958393666356836643834779416002987824011168059175752509338316666\
4794796474015851776584303246276320917690737152645653235263578773189`120.*^-16}\
, {1/20, 13/100, 5.8656240716480345480060319362103973971610239541913851742584\
58300448073724803649195653420726921388055075459532004101208365890100444885791`\
120.29330847867345, -6.040882615980138362990466089128407507319430304553144753\
11553433240266279305803059767249729727857777872691646146604881735061301770691\
7560318`120.*^-16}, {1/20, 7/50, 5.110542801588614068904174401149678192704539\
54368993069532005034560952198873709994386384409429109428003344840309945699277\
2235463719885466`120.29309336380663, -2.3044832129598544679768372232955401597\
30299841434506129937736923602766814605066727219101356456631199515294006005782\
780866553672488460179557`120.*^-16}, {1/20, 3/20, 4.5016002217146851327402946\
39994391562752866084685536269360372535609064367316296281719173379940395506493\
355242964843633576365154671809224`120.2928732795968, 
   -7.62649239369084822630077481402502315594348423412066697259797587274355968\
730432178159016756244944004777577934351378170819493248488833575506`120.*^-17}\
, {1/20, 4/25, 4.003442612409433478176974887695612728927435173327716984569974\
559857775148097488123512586097841647465335884854038969683547269530605273291`1\
20.2926499695347, -2.50177797289709988904035652305330561129435558289581667158\
00540748964244074210437620514513389683530948545212554349703449575481079511124\
57613`120.*^-16}, {1/20, 17/100, 3.590797493339558027346622335734779020092480\
55005206930598152857173842781440525437437742346209218383741036939437212801729\
6319198999311828`120.29242511986308, -6.4309347752259463671851085035064788341\
91176407990021453712371915017022841841712500823830063692433766726504436043469\
636586488415137680110971`120.*^-16}, {1/20, 9/50, 3.2452107039463895600998246\
92181895815625241852951491763029373159406073042272715759026887597373732092596\
64978453911003426868533351455948`120.2922003374997, 
   -1.12313090283157163676792988470784152580884702916361654715300790478215524\
1169476293141300110346153018914400570693586689440145877512714037806`120.*^-16}\
, {1/20, 19/100, 2.9529522624353833921913404004546894281843311535046019844241\
04838287938391493504702769096153085332119147976597128886667189793953917066964`\
120.29197713010922, -3.743955161236353663021084434877000646536252884577343502\
72102232816006902264105956515103586451793938150279951147671728009531984529715\
6867473`120.*^-16}, {1/20, 1/5, 2.7036359190407198002465320377570373626523999\
45140890203360307520964204385301438650099044429839055003673768308865875824050\
331555006158861`120.29175688869091, -1.17007785284114884536520611841580869233\
24858375353030671288639704245027291128268411543931176922506775533740855313624\
79923644298254641948022`120.*^-16}, {1/20, 21/100, 2.489287378415570907225576\
80877750308896246408102240943995765431284566706471656363004516471596650175671\
642786312513792939826580503633388`120.29154087295207, 
   -4.68532464436107153277134135418961030558371982282839660020346025285782358\
355766199706123826568953369735366747691490114741545754808311115681`120.*^-16}\
, {1/20, 11/50, 2.30370195482750444543653507303211014145662231630548835817948\
0590550269908587970843491123457181727965022424865110870404965258925971710879`\
120.29133019970891, -7.350233480242678699176092637275861447351985894391610492\
75566696046310817230882872953254907001983748420008688491309434415273427078107\
9581025`120.*^-16}, {1/20, 23/100, 2.1419932926929336811551431044731517381848\
63770771029601480341597045574058158541672986127616744840469398926336160564927\
521036249420100983`120.29112583443143, -9.25403890273049063616471226563774994\
24815042931018492626464599698228443290114610996966256146363110390106797066425\
9036667822157928863152427`120.*^-17}, {1/20, 6/25, 2.000270857810529915421707\
66898484876507862274363518529214901358013506795899034098278370759765494188663\
1480293590919595692283694767927858`120.290928586005, 
   -2.34462745801344095102022998011290627673909643811637411001019402292026492\
621120356320834708819888735178479397979835122187028018640079193111`120.*^-16}\
, {1/20, 1/4, 1.8754058564216368437843534483671411698327000152697148520285680\
2691276996961935292969400488591513991009157127200296806159204760623830432`120\
.29073910468493, -6.280014903739066734317783592983885555482201563822152009659\
88641917579571664732926743585368682473694515455040923058618898140555037397819\
0114`120.*^-16}, {1/20, 13/50, 1.76485892080104607604607690391402796895864748\
25206268703246194857615748611520056794636824209256069934982833893714427719526\
10550245337717`120.29055788313397, -4.076660826295046668553501152945084233399\
80879097648915039704830939677393328871211897180181138389402073280517827873265\
9272132209846805432047`120.*^-16}, {1/20, 27/100, 1.6665516139917678686470704\
99791006841411412885042698690513199867321305635459202931873836733088985200142\
241123184654525586280420389375222`120.29038526037061, 
   -6.24855483704629645646749208601870388811389844909392545306330417302190806\
82108592513837666357099043665194239667068012807406228139042424353`120.*^-18}, 
  {1/20, 7/25, 1.578769466922445283922634803039323717295394817404561616786002\
35197426904105075656278067386569075652234549771335223315128702493533834314`12\
0.29022142838483, -4.06541465148775412995764327713485425313260927498659512213\
76243490447062125543512101251219048062609352249819155510058752488506120040305\
2466`120.*^-17}, {1/20, 29/100, 1.5000880053710768675421178151961704982252093\
92281652758241391951987523914245085074176801073509157413344309471419771336942\
879427525258101`120.29006644110747, -6.45767894388526915836832226654395298452\
77909263865115349606409259390309083675506696255153845784549980243379801234625\
66538030611022331506274`120.*^-16}, {1/20, 3/10, 1.42931574230779552177836153\
79855484147130716772185010154315683170830106017357763762897649000581932527308\
25185905330923043060757499062472`120.28992022540213, 
   -2.03875445284598573852918076151734576378026859871162054176787845790675463\
4908592221569680992430368372973526078352280930552674265084164837922`120.*^-16}\
, {1/20, 31/100, 1.3654498307159292432005076238412874549048356796473798625311\
09266435012043941421066242041081634865644531077686437847100594034911630243413`\
120.28978259368184, -2.029314579942056582704761226715798336723486024593869447\
50819877637140560492575814647833968090139353659040360007039104524790930447370\
1364446`120.*^-16}, {1/20, 8/25, 1.307641263006071413208344493745282298244362\
09822036962986018452719075026693518212924584371675292875107425899887468501353\
4187055575465461`120.28965325775633, -4.5236045248123177298126509322368964582\
06479887158476113205334405542620379937325569049590219178063968607193640638678\
513103409347965082589357`120.*^-16}, {1/20, 33/100, 1.25516733896995028992605\
06187785470782151670954572331975015333925278171861421949229511896903243959250\
77072286083832271831126896302172926`120.28953184350017, 
   -4.04298297317355332881878579075122652228876840789071609935840804027190836\
7957092721218775330585615703503403139162489007726809487832512250872`120.*^-16}\
, {1/20, 17/50, 1.20740971800241710560555572441249191595524293417106728281914\
0353564516248061023536269763782729554909764533698824158225968480559487985394`\
120.28941790594007, -9.511221733324032469409977784847978184619163871849679015\
75915174393348971517971866855276705984694722304086706972109108176785684345938\
9761777`120.*^-16}, {1/20, 7/20, 1.163836797981592666382339798588228364911538\
34529108985421688760056308777694380133456789565007232185896878445429548484370\
8197311335727066`120.28931094437843, -4.1847802489393746924160958759821147522\
78715728303950364002453407887991158514984282564673686342716591118950504943692\
59711427913175870462309`120.*^-17}, {1/20, 9/25, 1.12398947305925350282600121\
69927563452708022319821325827430188709940533477373055068706546144879943053118\
37789271896956333332365038119075`120.28921041719856, 
   -5.28667899927779523098325846920583212151841651376156282160414310891280263\
56461600746494483103494375389434841556979692733592989604579695127`120.*^-17}, 
  {1/20, 37/100, 1.0874695499084553572148112017520905788047480123799259498988\
57750736463826830933306507259183577799479182424267127525800657711699580307755`\
120.28911575602922, -7.230449624589946782894989391196759103357764449156854975\
42970093745518189182763568105771315961550142566245731517689338451232009357964\
47535`120.*^-18}, {1/20, 19/50, 1.0539302702751386368420899466474251083568589\
98942575920284776068938321131602174180917363680179083513985983880323320881602\
5822973454165`120.28902637900487, -1.0284360514661829000654310311958398707810\
44379056427406141185690308930929973420488769871657720667350572792631956577554\
425763494283291220601`120.*^-16}, {1/20, 39/100, 1.02306851340177733254139717\
13708049877077813022065937557176083412956553576909774523052486243652420752180\
51700255835932289920254183054254`120.28894170289188, 
   -8.30288994611740211797450826464000474337453780743283385241136361271327488\
9931556069050151883821939290091784484822929269838415404211820996731`120.*^-16}\
, {1/20, 2/5, 0.9946183465903236081222591353410855710792137449589365682449382\
06015075893692660157792547666126459252053637492500992588402354141547436938`12\
0.28886115389705, -2.36910209935915310605423814031110511726382576458459323457\
27347743424156354025838465769248129042184153597170600924460331654118815997785\
53181`120.*^-16}, {1/20, 41/100, 0.968345664065952196522040507944924790697865\
11656074443426237250067837609405125569486047765458704198390040499124411318116\
6974921544645651`120.28878417705087, -1.5658711039277875641538743126457358690\
27836977313639916441837351112013680453031468421306853832640761174153458692725\
736821149063303380815776`120.*^-16}, {1/20, 21/50, 0.944043709291092480041930\
71841476124277824608522363623735903644658966871422215193019275460516610097850\
7813446491958593373188700450045121`120.28871024408441, 
   -4.20968863540651001370912590694197153876809247876734533446457511735363202\
6070143821470779268434108837032946824204270192333822579002744460967`120.*^-16}\
, {1/20, 43/100, 0.9215293182334971434935455155383345040037996701942562789678\
87218062989786394433848476655140565747576525983994366076714468473019758785762`\
120.2886388597666, -2.2150769697865875855814558848471808626831702507021139660\
55265085006989523927071235409545199271091739383387576387064472669220178606216\
449612`120.*^-16}, {1/20, 11/25, 0.900639753933779160237522302144433362938522\
07333181985027135963663166843050557094550797281059541674367142548559465655725\
1437237572381218`120.28856956673113, -1.4657164304679751106483721046014028469\
63486891689265518932141025964006244989936858597134543797411577618887446284233\
972793738384444599134472`120.*^-16}, {1/20, 9/20, 0.8812300283454556023082990\
81818439747805520378639800718012382326800311448972804683935218964328693199997\
446314889398682355227716175418473`120.28850194883584, 
   -3.24399990180362495879018889927255433381383180083021259340031436257212222\
7586718237127091622709022810739357863197705490774446719591808520228`120.*^-16}\
, {1/20, 23/50, 0.86317062753976839595915514288619386589557971777029797904979\
1917576776208242865037177647880104170128426808163505952392250812380866791181`\
120.28843563315127, -3.270777382747141478340548965846196291117679152347458293\
02665707323238162207299788276525231783267323454369934081338405714247060420234\
7668658`120.*^-16}, {1/20, 47/100, 0.8463455722534536666171196537672728961454\
87767696567784189415475794722618349372770831881509509646293392319702179225183\
459154460120371748`120.28837029068018, -2.29147547931314975742131289824995886\
36433902468959495960459509871855379448325714210939403867472950825524012578561\
4935268915535995553577034`120.*^-17}, {1/20, 12/25, 0.83064814815235576198359\
07947568391456767383606270311418237850362255733139796587984911831556352625048\
34805767993977583078699407081313191`120.28830692187272, 1000000000000000}, 
  {1/20, 49/100, 0.8159230863629608781520099880123602325699079599722931716672\
45018200934478370793998091121393158772636087319596310484479811753510794349589`\
120.21896246135259, 1000000000000000}, {1/20, 1/2, 0.802294396215782070577636\
62746455448719656900244082532007183516445814405210029029720523761433039220093\
6993571826471757125461869432218141`120.21889089605165, 1000000000000000}}, 
 {{3/50, 1/100, 1051.20468504978878975403085240841856019368484119495269479306\
03639369023300647343719991897127177653375505749413307536478154707076493337505\
02`120.22255944735944, -1.593381154323823652857143193114246508993935875660315\
39423130455839308423465773932569483051517526617803486332049029527712698435668\
3416630047`120.*^-16}, {3/50, 1/50, 263.0865850902564662463771478381838153592\
12147523270679053493510632105359482076873046111711331249082704380759480668267\
766073815589955125073`120.29342769697365, -2.49243685990146467963532436367249\
31974215965657495309042054158844118576561247523681520231114672643137541777052\
73842749152551408835302735575`120.*^-16}, {3/50, 3/100, 117.13891848029355986\
98515744927678813363106398989754804619427614915152816796978715516551390717791\
78269693930983810754183115246148850013434`120.2933834095376, 
   -2.16275610584292343765239131399408360622825581442657057811113867629429297\
779531972135449980328762706629270669321502662000572602221664535869`120.*^-16}\
, {3/50, 1/25, 66.05738807891135878264900596332045334285957999985930860265657\
5762853957083809033992062278110079241588032176373341856974554739798063545387`\
120.29332198184396, -2.394609238733265673426018270118917365380350527521046084\
37212152038951360805891408256464090679899379135073112843607230599734298285538\
522117`120.*^-17}, {3/50, 1/20, 42.414104214898769107069874508351012816286493\
04203957288592428837220620933723288510129025792753150586502669356397082955627\
754436700507536`120.29324397829971, -1.76407072215424899268099875692868667343\
20603546208009007834804802821130760437739085893661583501496035405665976964436\
1924391521566187067344`120.*^-17}, {3/50, 3/50, 29.57101589035570933434214580\
41276114913507930255194262574259925376583468505398566511544666071517565267941\
77920037272908913014809171170253`120.29315011004438, 
   -9.31550800268702335022341936907970513671337143802358171465739854075909475\
39164537009828668747906177879754890350136669679629764314524850007`120.*^-17}, 
  {3/50, 7/100, 21.8272223837647762036237789678225210761076753757933722114404\
48656339968892466587836372456016183886475267436651830716288435155957094825725`\
120.29304122439846, -3.918928321706281993753247277024957361362289659489824463\
57259589003731806250435958007749089974508415601870525655913227158893149070261\
3297221`120.*^-16}, {3/50, 2/25, 16.80139099503997069437155256227986788744300\
27568619052539076514339679524149455897095314487267113885877977025535776926202\
34394751891481011`120.29291829234815, -2.071664544514272922673449991579678691\
94239039874110485914334813001373099488747333800518125962415327986269815445316\
5971900678603251416509372`120.*^-16}, {3/50, 9/100, 13.3558893498002859702018\
92708239732940137325994110123779216154157718433110787383924502085627295228209\
735017357151508841842352307994905881`120.2927823942844, 
   -3.49726340684209447325530382782780475182007795723992905706205708897292310\
425761948195583250366765575859704293558827089727664427884120814664`120.*^-17}\
, {3/50, 1/10, 10.89153644645549102645835320753237674168290902474846511180319\
6033336271987270284198987782834592737267773586256327807308638956584094893806`\
120.29263470423803, -4.384062945279322208199237031921980100391065455329859434\
34762792128341819036491025936996118941153110549086595882139900746023473883158\
5988606`120.*^-16}, {3/50, 11/100, 9.0683897028167079341541982473009494949007\
61166582186537846616200528222515200302250222962025151499268860055791446878770\
773922127472709358`120.29247647290536, -2.85515550412872431802941528264357923\
03743514033663072458883468680946796931172850994565749170617503076527233193006\
78080780118653849731859`120.*^-16}, {3/50, 3/25, 7.68193369766640847891619113\
98330210047333732472825533333459330076482909782500164469610752515657827066222\
78605862428712462852222136664163`120.29230900974845, 
   -1.83972433256031541112024711509706654618134740130954605911651302835400186\
8366143034185742044871767285869391926211388762998657322830732780767`120.*^-16}\
, {3/50, 13/100, 6.6031418941392431524096903758332897663375133222177369597876\
24463132679123214111393366143793287812774797481202845485172313003775947119481`\
120.29213366450108, -1.647017763317561346158361361294064195530272377555884106\
85925445006384002285345990925035068254922761185080016911863890625970962478601\
344047`120.*^-17}, {3/50, 7/50, 5.7473505253022631369865400309322332939290216\
44085788190599618823093627868121712245771402840315471513557039646109851135738\
751796142652351`120.29195180840814, -2.07017705983609856748469482645121449977\
53316146675999746503910763751185269487155666801141391711829545235755064516830\
49112117498325074058601`120.*^-16}, {3/50, 3/20, 5.05713814756961810908176437\
23372061924173561537065459243004793727941613593515944266389089776596891227121\
72867688216317984056429852759058`120.29176481552629, 
   -1.51305258570150440572759213919306336444180291128267355902666908355162625\
7781471817073939288945083387254526706065868524720623704839403766023`120.*^-16}\
, {3/50, 4/25, 4.492445498572606808948155221677713367706171688846323736963900\
32426092184494671187883427579059336298033498461118904741059543173127552446`12\
0.2915740444373, -2.221133340985896705514154910057120268535212468618248789254\
64438432376493492776671559634294276326068903218213863120903426391453229400116\
378`120.*^-16}, {3/50, 17/100, 4.02463651945288242683447983524062612030761008\
22191535637204905448987616443580156235360006590923539680735397432829593001387\
15711264265842`120.29138082068032, -4.014526010812163135328757423655705759079\
72392898166522848784168278751549769387191500483440723084242487858827262765121\
9789495559113370761305`120.*^-16}, {3/50, 9/50, 3.632801099614891697812207751\
21438593843741198572636408954347987446296596335760125531338621648857640470472\
5077962007737710726438128193403`120.29118642023016, 
   -2.48960763502157077485174688428830735185469077379386503859508492864267631\
815955934228964389849065597022551520294416065286814956277242333615`120.*^-16}\
, {3/50, 19/100, 3.3013821785075055118474668361356992439598304743955128675331\
21928583323518778562659036951266886129402980314360335137303812239680215608326`\
120.29099205428906, -5.655039337971658589890416105092329151696142845158016507\
62843824125063333772032338992317198235491628138011747938507959821851525217473\
4635033`120.*^-16}, {3/50, 1/5, 3.0186115429343876793573560865719054747698206\
45164293044514794714397477638402072592795698630673505394186238643279921265541\
111419958706723`120.29079885566645, -3.02427852049268058228289701671931478095\
14861041396457975492500045326269333247921384997203067151424778189771678104089\
52907278816683998701603`120.*^-16}, {3/50, 21/100, 2.775454016655508098479355\
07482846535400173183628823750408568422392392632061945658287703941792074272732\
9127706489385613348602187386974031`120.2906078669485, 
   -5.79487567279765514939201643207719281800457026696999370964300300492513175\
181114863625149932400739919738076612298663467933289494052107054148`120.*^-16}\
, {3/50, 11/50, 2.56487960966059681673121116416714788379205956541932671992861\
2041151528448021023030472883242008509047894951491313372507432751213339535674`\
120.2904200306459, -1.5728176863847900608897741437530644697440427709156849537\
66813701866976072199539685204478019809732438946943623505075815532106667693813\
507328`120.*^-16}, {3/50, 23/100, 2.38135216574164577045163758533423886327860\
92478976667060570995174496838492719108226836144040636202377320719941954628354\
60941173856539136`120.29023618144626, -5.644950638473436262400594440344615438\
46874881610395056218967928560966552488653805827490797026170087726093655284663\
1164235461457431490588469`120.*^-16}, {3/50, 6/25, 2.220463921554972487345727\
07989132865161912012543831458010497267601105709641690390519961008771210584714\
4407029066349858907587266996619385`120.29005704064429, 
   -4.55908596079547651778844127775675994708500574289777954807884421130112620\
3395168668613045354613928496026453487355076212671634551128485470362`120.*^-16}\
, {3/50, 1/4, 2.0786702641834001777506735170679941708336039313230947795928918\
59798696977795335931898042191924101215308805189606995578257106398869907171`12\
0.28988321279732, -7.62389680321395047812805467502082027178732824486621024366\
16242563575895924978691908578470890853569262828538745955238770336678215920582\
67762`120.*^-16}, {3/50, 13/50, 1.9530944769724413855856618703537374722147973\
64560452138924618927961879425055461044800022914002614009957105007636515384354\
572816925067269`120.28971518456102, -1.49647991455729416118526292367969520509\
07440717782342568908583611369514773563100836689829548107379339573517166982653\
07621431869748303785274`120.*^-16}, {3/50, 27/100, 1.841382137255490337850954\
88814615399264873868355938546015625957672311354636470902935913252719289514135\
0536944302085834782850769853182035`120.28955332565471, 
   -7.24297526005128532359130949189598957802394661587233678693985892591168347\
409229823839172957889766908521278057947350105465696777689439117026`120.*^-17}\
, {3/50, 7/25, 1.741591243708993523425378745362127359140960985443119683359127\
075097952913794049345065977170280842233143221073356870646153212937082687653`1\
20.28939789181868, -1.8738108353487386777918054786628119853600235768889958540\
57732720543271226784657478365335108506115560292389144577638096799641956258619\
016362`120.*^-16}, {3/50, 29/100, 1.65210839370790584217672815517595680357579\
13085500538887094782199726557156376337397371606130281191437481265665787877886\
48882420668614761`120.28924902962022, -1.531925534655394272738601396974767552\
87500554472963107542018494741640029529636865671595870775818845523853241727495\
9101870062280241048884693`120.*^-16}, {3/50, 3/10, 1.571584184308386102004232\
91150170754020702567163712098868641214030704872795799529129019763898527573013\
7838848230914430647630981044330967`120.2891067828911, 
   -1.09162437183214403177092660339112025653934523640376620087078122756451546\
9539734412914908434326393535966492584782016861227612181395604126706`120.*^-16}\
, {3/50, 31/100, 1.4988829589478217510198807662496579586999084824311170149171\
66735233285030277667993932644363877547716658023247946564562728867426037361631`\
120.28897110058905, -6.704915742935262623415624357020623345656243959588195250\
44295055895472388164450886661282097534255623359816413358706561237586639550727\
6277826`120.*^-16}, {3/50, 8/25, 1.433043371507370004879903946463782338787614\
37515015139578551128796809920986120549321750206108889952427930352003165628011\
1117943675324203`120.28884184581192, -1.9219558460750669283839389966532205505\
72639903536440761689708716499496729973563063983367673475098908424498853156749\
545825060107813235302483`120.*^-16}, {3/50, 33/100, 1.37324718647413246911426\
05919023842927792883810243520772451532536506719413507882845628224012063594326\
32998518183747604244986932379183204`120.28871880572012, 
   -3.36800845948946675900941859202539015773463815289922501725195969594145835\
395806416417348052178970224105752428208556949028198656702877917935`120.*^-17}\
, {3/50, 17/50, 1.31879440676113654681056982413567116270491083090479625310197\
9426923727842995015633314138808293358950943185922634301953758028703294471085`\
120.28860170207273, -1.374110348025306809050950815501049814307957939473412749\
12576881128261963276706549092836513415630629019809508784325114333321803267727\
692947`120.*^-17}, {3/50, 7/20, 1.2690833041984238321175868062940278616102798\
15067537766641535983091622486713382069252733287048016194280308478544574384342\
255001594347542`120.28849020213814, -5.37492897405248108596849661573156377321\
16849295095924508485388358209347666902031980082022118086873027923637014988607\
036116305697200926174`120.*^-17}, {3/50, 9/25, 1.2235942788161351299093265112\
87333162454839415130657407854989080338897185813528905564461934271230700277003\
850444929375408242415738105964`120.28838392967936, 
   -7.03163707221018835232957840962310909496137106889143862594435573315284204\
8414672056734788024894717884671810374964260115459138162190076943287`120.*^-16}\
, {3/50, 37/100, 1.1818767305899063964587604097978677417214604358603566425608\
13489599703316949518506613918679766632727617805065946059801172141762780742134`\
120.28828247581018, -2.306337318148717926446500318935467690771806316654153279\
69163981915783487462821249992950830045758210706682238976833954801590469493303\
650767`120.*^-17}, {3/50, 19/50, 1.143538318019870649347070976274512140784194\
46563577862690451629958087976674387844864506220175727463049571150318043777166\
2373206362187769`120.28818540945782, -6.6742275033966325893634212836801864130\
95863605304792776545564926077611215391646462775059367804715287783925139494034\
33038966841410247587287`120.*^-17}, {3/50, 39/100, 1.108236120369159742790665\
59425089574760770483144503964920512509533925942722245289007409705302348421271\
0145418022315779480268788394351955`120.2880922872687, 
   -9.38085164688394016856391395113421640693515125875492903297554276893707608\
381293264594060122238821869068114333427694076183004442350206228142`120.*^-17}\
, {3/50, 2/5, 1.0756693276906579328697262032313488610927455043847568782628582\
75348225770708750179488521525182385555529453788129011277673435871066806812`12\
0.28800266276268, -8.68028031881222523031511745441621772421451229165673766746\
43938137071546383936080945649723022828124918499280068759971193204879408711699\
814`120.*^-17}, {3/50, 41/100, 1.04557316423291985160426917675764277417318607\
94266144122715383078829632424185226308226847372363208118070068092322372868786\
51088780829739`120.28791609461202, -1.208287505878523219180404141964564245040\
48789355480603347059944103560991078440186777429103186677270133112449572993366\
1073144810753588683628`120.*^-16}, {3/50, 21/50, 1.01771381312152659130430142\
58531369891120623792972030949021907746099481795835300990482699873176835769333\
08910322267126067964810617731434`120.28783215393726, 
   -1.53047224823988253826438091353448360048212891346198612374897705432169013\
528106077790677845678961846620187828649789786502957152687449848738`120.*^-17}\
, {3/50, 43/100, 0.9918841582020226816095555835041185867816516956563930737509\
85146946565406611065145378201254128456778681300338589675913776677776827631766`\
120.28775043054434, -7.916756451640857397911831547273804816694642300124382481\
55095290607018081725385773483055977758798494377729771878129107845722903730656\
8868689`120.*^-16}, {3/50, 11/25, 0.96790019614158710905100939894668043015224\
24124933076225125673817471204478857861847722406851248781970515959343871199114\
35725988390309906`120.28767053807597, -1.487833407036187398788108656654785829\
71464762113094299241647177031406491242705645222281906550525477177958692480188\
020410770041893144943045`120.*^-16}, {3/50, 9/20, 0.9455980009232231220538111\
21882781684375724100689678432917589052535972600377276243670626794367392177774\
164766697837400175259025015531811`120.28759211805024, 
   -2.25101106735669909420236174856170118313529989747399598582368251094824738\
8354681024601030107315196963671553412442649692981775145380020481149`120.*^-16}\
, {3/50, 23/50, 0.92483114566127034267720791077329628517067973804651020462258\
6544408882972523396545740165923325600480570487454134135121805226692632111378`\
120.28751484282483, -1.616327646338410132893290137992245508015205770226899346\
33103518260039163893433813994367676177643189485162931096975988826081906709209\
8411585`120.*^-16}, {3/50, 47/100, 0.9054685046652291429089071733522241668991\
61414352929938057568807254067694736577778506453449533410362013025226039295327\
436967075400767153`120.28743841751648, -3.31116077988659177509514109979105085\
20216927250782037667179730557854113104960828497767686725398681497452745028447\
023030394345421697877136`120.*^-18}, {3/50, 12/25, 0.887392372967772324092724\
07721462700479807413953079370202904578240466044055310176023967983439154309860\
0522109803370024372563248592634759`120.28736258095019, 
   -4.79099637518824885055672310904417116574218825182445798787875043382929610\
307382043329681973125825650176608971171831185082364253564914748044`120.*^-17}\
, {3/50, 49/100, 0.8704921851827817427298515006779597879229172450432763361814\
14142824927635967204009002115534326347890702630937136332911165508772030018791`\
120.2872892889538, 1000000000000000}, {3/50, 1/2, 0.8546125129827482115281808\
24248186565540964402239683199855590312790435771665962895925034036527453882711\
73301940743409776261566979223379`120.21824596153465, 1000000000000000}, 
  {3/50, 51/100, 0.8398825041452283730287504666259852960113420951199644805927\
56279133499134315125874090081341967640658557556963217039528852018151442805157`\
120.21816642746921, 1000000000000000}}, 
 {{7/100, 1/100, 1168.6536250328161996989013662007454101173974614873657921503\
95194472861666244642333997620210419828560664550608759330047401324505920970177\
003`120.22163254362627, -3.35740070646300600536129454514444589732964462069363\
38894301628679937727863644505733797909824049643329947845814904847785777261405\
955786543`120.*^-18}, {7/100, 1/50, 292.4544456999092806681126995907111316237\
73833748955860359379453478035395433666845887398006041793205832843417763859867\
123583819504559015093`120.29209565969597, -3.21395577826560231659557286230881\
86556743776992705808846270368215142298795456672600561021250528575435451014840\
98886049904212693444965202622`120.*^-16}, {7/100, 3/100, 130.1954563401920172\
53932185905069076366831249467293874526052084988894962321514500204192121601713\
757821998813943725145244513013509227101487`120.29205819398098, 
   -1.09791441805401260086450815421798549833300460149181522484736079205380914\
11525883414779945436650670520123381719613568750335163490099902501`120.*^-16}, 
  {7/100, 1/25, 73.4049491358669947893960642507408765837209532193132884021476\
13419762533142326389086809092277956287077607588532235624958213917179314762497`\
120.2920061868012, -2.4753758247624325448890694778937275636543141187656893719\
96012299614031008146087954835863829780552160302885019044224959292996754586260\
809599`120.*^-16}, {7/100, 1/20, 47.11920946379075863581418486985164211341789\
71146924946778560903972238512159752722332865118605456608076185445785425030079\
26053976088164745`120.29194007543306, -6.072121749304968056180495200532642962\
91461714708525001148704012365011861323874399427851337691407213242858240814220\
826367416202370364882871`120.*^-17}, {7/100, 3/50, 32.84069710166739344537441\
27950534223898916236051214389747019497812490778338446208972724897140170968103\
342775782158116724599432083683699`120.29186041144878, 
   -1.69031479791204655667322705639215559242300843898845344168283216457352473\
444875982417268912508784451474307314051194532618946236829442164348`120.*^-16}\
, {7/100, 7/100, 24.231371679725769559844187336181638507351794453741082041353\
38346948677768640198976646442592743178294011120108070848297950290478479627476\
7`120.29176785297432, -2.7318894096890424673518074197675085558384083687487537\
20599034825791159797598690448063710207948963993220716105307913461902039825236\
623747979`120.*^-16}, {7/100, 2/25, 18.64375993377581927394930633863856503406\
71904857602580895253134174866909910467206603123350345972099158181430697358123\
40772736263925897486`120.29166315550047, -1.526517327692468548491708511085177\
23226569471765361432868850096940637683560656330220541081607794083961955650197\
4460399096397466113035105952`120.*^-16}, {7/100, 9/100, 14.813086447084500973\
54410832492856636550008323883822599139258520177204214444872068978888100277946\
094505169599367320370375166869580430693`120.29154716137704, 
   -3.53461764236180240439477918749555222663205936516839527260936252568676776\
758613219504372229604586164484403634033740815604151891170183412206`120.*^-17}\
, {7/100, 1/10, 12.0732051948763131712830903398356904906272925741585660730927\
40991325858337170601614521294790702759695634469368857106479122674264333832559`\
120.2914207881888, -2.0837736372336592408317239179810829600811664758270124993\
04954541485692813796360417327781420823201722238769994066044775111246136603601\
792081`120.*^-16}, {7/100, 11/100, 10.046181402884506309778916953475346655450\
04620879209375784490170721822931400428345193547901271803276308503802782991340\
3686114659313201704`120.29128501619044, -2.4264652108127604584335132919012822\
29440894877412979741885042999353153712125310695661605314500801669215776831035\
03154729055458587813249367`120.*^-17}, {7/100, 3/25, 8.5046429880223668944347\
82793283621012007448733964478825177319851815671537408401455027587280052830093\
824711636360266829206082016119652092`120.29114087502282, 
   -2.80017787950233456661891614747866459117429012323402834004021664762305825\
5236579319281568861256104829550384293553857703855429481139019664656`120.*^-16}\
, {7/100, 13/100, 7.305143504900978553536142074510490262966848975557017137815\
98988362339146120374651319205510277349780887121321896813381945076291622076999`\
120.29098942992175, -3.474423506605152396959777974240171498185948170571399773\
22850580547347025269417952374602328262182972803032644808659607344379462899124\
4091076`120.*^-16}, {7/100, 7/50, 6.35355733765389515190304928354578586568780\
14440538318981784285921349586035928592260881852434167675275716431582804936590\
83169207912329971`120.29083176766726, -1.213555817037579681507105995086089044\
81056163547746893328588537027963418862851220153700893940977876858235729542478\
8762682095781413489886753`120.*^-16}, {7/100, 3/20, 5.58604585042249630476271\
46614343733966754416171812696269754507948393427347168228937406044202195901519\
11017689360074173558292540349359716`120.29066898249606, 
   -8.91439091326397604774671169609131537545370008468447261086715371678593115\
29366771868638707277995105014882350941872360660285630261505391713`120.*^-17}, 
  {7/100, 4/25, 4.95807302766825084102783695331413644356102774317939276150911\
8107134959725974262968743136012237956008198366781976776106116088945189213488`\
120.2905021622247, -3.3119576592646923073234084778161981453455139511410172772\
96622651553732569138070386649592032382265560572819147749104234003807949419433\
319435`120.*^-16}, {7/100, 17/100, 4.4378027482693052251757644643545806524687\
14271923574845063131484619120403311879195407364872982404691498851353780305732\
393661612623374424`120.29033237481353, -2.27974401878114229968582175676797520\
93934278070751291540229385137262183010091190958501282377570866434241042195215\
13751306395044622915734152`120.*^-16}, {7/100, 9/50, 4.0019883196788693469327\
88430455706599821033717044525359072187246125713832481567968273904333344329077\
068375381651938194075963080839738173`120.29016065558956, 
   -4.98120626779786106592896038465592480069578581492136793142129725848340607\
9041579390664850531019497859185104840549958853768309955328225265718`120.*^-16}\
, {7/100, 19/100, 3.633334380806463072596025491132244948306105250380206437705\
64761960580945822857566845853935007801248084314388523688098309814409378603213\
1`120.28998799534769, -3.2436251613610583611157551128715565019124458029863398\
02926505868236597348519009475632904144659663967710639381526676318790832557782\
003683085`120.*^-16}, {7/100, 1/5, 3.3187578811459780707566792450815891931271\
30997624899027903245202196851288918235160345262822935872012138686664157016976\
053595420740068367`120.28981532951482, -4.70902334875213395398189562306655204\
14289898620439415541320646230301249464130074647806636384855619062667571767349\
24684952207686356550770073`120.*^-16}, {7/100, 21/100, 3.04821427064672902230\
48681584528225034870657619636217950046645897216057781222565509341250845279627\
84186327644428848507197059848640963574`120.28964352854172, 
   -3.14775956142998824235520003747965275579151470950050569653212457990547827\
5269652393960745612386814360127971865873754913988553273584200994518`120.*^-16}\
, {7/100, 11/50, 2.8138883023333167123350971727010095866873768774192314739521\
56751905256518335077201765020170987122363702293559499984242645228009411382974`\
120.2894733896724, -2.6900142521894922751086156254349860986955643124497822087\
10093138636757476149870377071545175516188968632492903444392490781752660126411\
683935`120.*^-16}, {7/100, 23/100, 2.6096255292404822107345224081310362044747\
15187533370062304923879271886728161475476031628200321095084845905906358326298\
979167548535642683`120.28930563019298, -5.18599311902998970482594889368018696\
51689339071297269448923138186379685733544446326528300873001993038599758392049\
94244043802843440227061982`120.*^-16}, {7/100, 6/25, 2.4305260199863181863903\
17564189966354316288431208037554877400652964375712218538221988164843889772694\
982500198690037071960737950784759629`120.28914088224217, 
   -6.15461773431057016320322926707173315050977950471464758115131258318542234\
772912704380444895833323989076636101280879636167543041856151269116`120.*^-16}\
, {7/100, 1/4, 2.272649471058004732064446465920951759065582268014765511211187\
8341974390586586198201862127704760143976638883382007252424401362830517428`120\
.28897968922914, -4.798634880428954188096137635011992979088916281942904171860\
93390572914821889776185660874164141640714330833981379618660585192103764710118\
8155`120.*^-16}, {7/100, 13/50, 2.1327981292573263918386244740777918604909252\
64402445501877401246823678997259596904738582335627463077693076703041798196332\
518004942061607`120.28882250386138, -3.90375346013240608589886790142259949936\
52827939714922068669663408221961767090209485985894860354428507277462789427466\
74197378907014696253756`120.*^-16}, {7/100, 27/100, 2.00835491510867865568609\
85280624539533425453002104070310548240823759222031085439067605536643686887361\
58472116871835565820035077409251152`120.28866968776705, 
   -6.52632211214650695191677731515391762102756306011735418395285417255941699\
2355843784428567731757731897941671046496221407409043615825335878031`120.*^-16}\
, {7/100, 7/25, 1.89716126901040152788250827473790516683047708571429430432973\
5039271066655376266433581279230891169533608817816951489213464092143754734751`\
120.28852151263897, -7.278395616941812577648217294092895007900479964032777705\
91777815274712505881521587772991123866995459250814042279885106568879246575167\
669137`120.*^-16}, {7/100, 29/100, 1.7974239587024912702727632172163195003882\
64899798824183658831917027403776433975923083876265723586514415676687757359938\
043911831701067718`120.28837816282689, -4.39330640857612171360724833958421207\
25815416322863252578240317427907278027336218977908937397553490718337245808343\
01865080009467170675413757`120.*^-16}, {7/100, 3/10, 1.7076432587650964569624\
32846631105934969232193498269423933970801568784574506715014967194046982875484\
369091909421364179001498959588658159`120.28823973924072, 
   -4.11394472478818345658878917152239369867348173009832634149967205627547189\
9644385129277097107444706315080936433951961647022886586356422872029`120.*^-16}\
, {7/100, 31/100, 1.626557079089036017192317993633315763318729260451063371155\
03177259174885883461122178406830313233528031929348718967562820020188492563486\
9`120.28810626443575, -2.0989818442791390148137406113293980327366287303138766\
93360676961721556734917493194659259768736145513913708140147633051434895075328\
545817192`120.*^-16}, {7/100, 8/25, 1.553097119643484674990783229354650228932\
07040069637697218317375036219261641525906709024701436771291528508465099192341\
152152293490558314`120.28797768871257, -1.29922811164724194841557880952356283\
45317469015072534431697224007951242239061349519104385554071920654185728517089\
3719964841804961435595695`120.*^-17}, {7/100, 33/100, 1.486354181806742489899\
53883826425573721601382032963771194151015580546049723589420582380166401461058\
8119204381458279359360775790750834016`120.28785389704908, 
   -9.74168887100493211481827145406149654983810628682669396940897065904268026\
0471477299062543402658919472559402916348566384000209723099978111035`120.*^-16}\
, {7/100, 17/50, 1.4255505145428622237135763258043038795822151031414674775497\
58501817853784159812630969020413327028364585569190779299601094237109962368106`\
120.28773471667932, -2.273074399508748172477117700397573701865350108612646555\
81421539754440888136581226736437174550683789579876438108373759365693856671002\
410692`120.*^-17}, {7/100, 7/20, 1.370017611193880744079308721983842947118068\
67968756253803041919569610053163583336896357134001531082299212005503525093533\
173158637569386`120.28761992513249, -7.14407718828733823303715526009991633434\
27774211918271511560840179121931048802438115423065928420448985896696213008622\
95819435965294773698342`120.*^-16}, {7/100, 9/25, 1.3191782630053343998752598\
29813938171789580567787256654729378327621032723700365393522520592010987998605\
727339886685642055934367958596035`120.28750925852361, 
   -5.51808706796721279971304724913623229008778042027664049721381944272859917\
14260780816117872032361343620633815409814078792103612426720044392`120.*^-16}, 
  {7/100, 37/100, 1.272531961836165447067109847160666472499232372925242563086\
93498655136247908074138868433358560968716675880100624679369569561937131064731\
2`120.28740241992459, -6.7067760486741499894992043742730389342217883499221511\
10056362329565832537987427412537187288918720111375182238609646419029558543134\
89379053`120.*^-17}, {7/100, 19/50, 1.229642956517892215693016675993902246196\
22154569585015230058817976899602593057240719145735906499382154448861811398869\
2132148158385617945`120.28729908763009, -2.1608822426455047528952292285550099\
88242010611370911758952349917488871808730293741500512781329785983296986094986\
61931346198597173989783131`120.*^-17}, {7/100, 39/100, 1.19013042570308556514\
30698114510616467886805349381652267300221658161942230840715211529068404951625\
33682860176887121162366757745116102186`120.28719892315594, 
   -2.39895488282181154026984378167671932717546134463151030164755153838701056\
8120800636327265528344415341787779715780716829646688993488201052`120.*^-19}, 
  {7/100, 2/5, 1.153660349337895805103623620593350476082379543390719249389581\
994526335756999417700357540640290625358879619806490279919798157154138586124`1\
20.28710157882243, -8.1433963166875373766329604715105294294650724552994507528\
66773322186368429870330230354628601483982844004614549129848212071308929691794\
681589`120.*^-16}, {7/100, 41/100, 1.1199387514592771389251300722192672735927\
57236105926648763418789594248370844172731776803783095544719160751997091896938\
177418601173579033`120.28700670479908, -2.16968409471227344230582221733053498\
05260932541403457778443329475754083067461012208509514921684419153454629195324\
2746508125410224613310412`120.*^-17}, {7/100, 21/50, 1.0887060562855687509957\
44399700594653295582210202117653243892035962279584257034392130766353812907754\
087214211565383238206312942655984381`120.2869139554971, 
   -5.61863756330494609369784952149778410037624821939566014300969670959615310\
7801258699124204187958231969632095566984230573083114492076419742031`120.*^-16}\
, {7/100, 43/100, 1.059732352921597675390545561795579265801287598740095501760\
89833242481324271102233617849027767648916712955579246891881914915877279236631\
1`120.28682299524073, -1.2584565378183803723479340196095647573908129230573300\
01894465192125061886320958367267778151686581152543735631278910884429333744170\
92838004`120.*^-16}, {7/100, 11/25, 1.032813405368363868108629254168230706902\
87407151837636985155411933407029968983920903927252651718028583541434295258741\
2305509445267681202`120.2867335031442, -1.68065340996543334408603317468612113\
80361148401923403041888328195635840175020260187645452491776809539127313907068\
19522465558141923636250724`120.*^-16}, {7/100, 9/20, 1.0077672768082128666417\
40376803435947227203912465844846400581922692747405444972149998619829017236216\
767526172716404168475403830825042432`120.28664517716464, 
   -2.05318288092647691158204422505137806807962708990786958918080665960193449\
1973869873255393329753346885645115254124072180589512825688835968971`120.*^-16}\
, {7/100, 23/50, 0.9844314624779697264629151211197094026894678511447386183669\
39486117526713236537918331966741635791930281577467406997215844258370509329479`\
120.28655773732154, -8.846380283735065381514655126541394823533183130473418067\
81348298067622214323347877825089128926765979820833621504594129657792589790053\
760744`120.*^-17}, {7/100, 47/100, 0.9626604454510492909286961806342657940775\
18315218629064587059288265041901132638421839538302403148372339790248423219422\
428453100189990245`120.28647092807164, -2.39342061260786287456268220065399933\
00769157398545922960983225640196236649173729859194099060504912766572137191674\
70778546548890584241641835`120.*^-16}, {7/100, 12/25, 0.942323605534141530880\
77461026327367978624988020013629324190068358890180631752534031504408605854035\
1449476542522347898843301911539599672`120.28638451989458, 
   -2.31635558310795538415360364913691412426632294104093219026781826332752942\
712446035846241484142543678951197191273299929936273328674416003692`120.*^-16}\
, {7/100, 49/100, 0.923301246148951326465618296940727087359855396217639831326\
78899610876125546629568722242085491002084498539592257686844787587919364577154`\
120.28629926624046, 1000000000000000}, {7/100, 1/2, 0.90541776684400051165890\
68315046673971326212809388193563039785996974745073888128700012780700900104457\
70158966025795077703962365251980985`120.21754874499246, 1000000000000000}, 
  {7/100, 51/100, 0.888720195949084562583777126944376708568890474396900458704\
88849085250729119508584486124155057210617333393144791480810306462476805472419\
8`120.2174899927636, 1000000000000000}}, 
 {{2/25, 1/100, 1281.29246113323673003947945636914203508928369921697925339798\
56805559311562426060241437305805414710674680382435040322858658578745794349673\
31`120.22075428560466, -3.666860848555729493658907235947842728207096246197205\
84313689106399277944148298660311997436315806593623674087713893370930939918280\
415253317`120.*^-17}, {2/25, 1/50, 320.61970907028026191006266634591228936291\
30598410629508640459270434802928464496815310201602309406430842079384006285991\
03076006102069052009`120.29083379883636, -2.545175547099270688664070848065142\
93388637701525138167979152973671498940556748678324672785316639385929400492365\
0138835358895444738444549747`120.*^-16}, {2/25, 3/100, 142.717456334621883216\
28786799148971270353558677508857474737304825259824955881571750911463604830517\
8846495947749871485326120086787172125434`120.29080132760562, 
   -3.81964842069505412746762981546027169580962375379908539010729965936506214\
081176934171625404826919858122902383013381400451869609061622874828`120.*^-17}\
, {2/25, 1/25, 80.45179615291989376525722342553437328468380964312650536224868\
0827676461659435953409676846240642183729809066585374442063949696669455813488`\
120.29075622245591, -2.007726308113448823649183986935368140704878241130735869\
15973946280299479882531020882142055190990428740557607518667915732581450207318\
6603698`120.*^-16}, {2/25, 1/20, 51.63183102213827763523702673464635294506537\
55033193808154566559349105371361175643301332935502080319147573762441279352884\
5079494796501035`120.29069883220815, -2.5276192638325385895750929418366845576\
67163968282646808237897278640880096902290233004226286790471544028923696175941\
616270120385887869917876`120.*^-16}, {2/25, 3/50, 35.976689915257364550432256\
23791754826261858955716115414378009941341095414188238115827590758891730972027\
9683512623735147424480058006005678`120.29062959722542, 
   -4.88647913200351347241007122511573696902756336411958884957150559728975613\
58755475871097507784549176032955486537611132888475475934508483899`120.*^-17}, 
  {2/25, 7/100, 26.5372878969732618509444324841007765802120389449732142241639\
10035200374716029059438918013157384863692111976078251496923695908675205078869`\
120.29054904350457, -9.113015903765871838879250349700252269246244316119708676\
62486036916485694872114646839677501163369549217476384885466996580716972032425\
95069`120.*^-18}, {2/25, 2/25, 20.4109113419233055808336707052282021407828135\
06053483518571001153918577011247328597231409767386697309580793024618486173196\
72272714131413`120.29045777564097, -1.883445802599384430045722631115560025667\
18494031775811325210424909309897747139589698223327032551631149638861688139025\
406688567834578257369`120.*^-17}, {2/25, 9/100, 16.21084911906988333426480967\
90633652367146639149714824463147856842740996182057104863968908036541392996426\
50391235760675911418908619190887`120.29035646879166, 
   -4.34773512746541210284961295700785580392370909895066937055629023028433685\
325642555368959735358033415324866478825995679075756143347538887946`120.*^-17}\
, {2/25, 1/10, 13.20673281577446451759012619783787427284100616748271934785042\
8489516765910865462882508966140885901412805057576272275302083345707705117011`\
120.2902458597502, -3.3977749304008941445043274134922651812256914098942542820\
33751552889103475353965759450726539982966672845443735366013357399931118996127\
332301`120.*^-16}, {2/25, 11/100, 10.9841914680336217108732049891097311874613\
04304890236018304604955108043901827429019543923194315494431964767273307463012\
257567477088002651`120.290126737297, -1.1319264408101057488787548033673387087\
79667047632103035665916814308404009736732070982990882975200680608031095604198\
726148888759589674561732`120.*^-16}, {2/25, 3/25, 9.2939324296748925892932095\
57873320009764820051577191883285535472843811378073846836507757442402854487988\
762047752165967212658847457075032`120.28999993195161, 
   -3.61507973480198841551344953774607586473501265336713352922655254974071411\
486092624364000956542776047329945846721530566460973659274401253408`120.*^-16}\
, {2/25, 13/100, 7.9786799014775327081502947887551284137882523152368728858768\
5099916098438361902203603125358070541729220392784028787474951910787358497443`\
120.28986630532305, -2.622585107916315512285668056900390331172743065494184148\
22016761586688120302997945787106259646548801287908016379004127594106305175201\
2563055`120.*^-16}, {2/25, 7/50, 6.935233904934191838216321884543269240244084\
37574641548702140354956020088492870213273924459389242484283212339475121944367\
4587414775430061`120.2897267392051, -1.79625823527823242611836972663001524073\
35469344430058057058184114476831032887909547630759952020983790327000017269983\
00158499956512039921382`120.*^-16}, {2/25, 3/20, 6.09360139646277144946475198\
72204356895666999099300986979243372130290509451591182196247992681775660775669\
03805977351308690324341641499182`120.2895821246084, 
   -5.64825755609671149449697370525695196325742354675182880646433957995373607\
9705453904598220338556415617933916718840697303020022220795367170294`120.*^-16}\
, {2/25, 4/25, 5.404952915322188239964362600561004420757847091438239620142328\
968037803569371480488588721884121321998130111229016529515488185987580985664`1\
20.28943335089456, -2.3539565485210003783078276922460707249117758668714714867\
57946369400037345771632203829341008852717575698093495672496875854796653690214\
092131`120.*^-16}, {2/25, 17/100, 4.83438329455025280527714112347522990774458\
73563442134566320982064657891445285370679616513858208427938557635368489163259\
89082452245365825`120.28928129519622, -8.883346822463726208249249450072194541\
94532129721958295655048357012802812115249258031946495394092723107766905539473\
773997627708687057664357`120.*^-17}, {2/25, 9/50, 4.3564049084108132143173334\
65987971750811984425990437820905179844676949812803359561284021639640405996791\
341969906565394319358412487075739`120.2891268122842, 
   -1.85651855820953843155762108770112344081135564664738720722318184820503870\
0907917804003338155469611504314722547648137263938215108391436628872`120.*^-16}\
, {2/25, 19/100, 3.9520552382201442934230554662224765778832420168493004146283\
8046752397903066476488481852731955464702259071611404795162397642297090638322`\
120.2889707250464, -1.1418162572851742243915154670801988409731431613821633144\
58298935557639137429826288822746313558334787958291352596746176239987770267944\
57128`120.*^-17}, {2/25, 1/5, 3.606990193472606370264842772197357059790143330\
18438673670176384606077853539476020810267895254647173726224967401388468777499\
3783186267571`120.2888138157168, -1.82731161518596853805539473463704510111342\
33481273257969106303009452441331845558412797970747588065055275746119159756819\
37705544634565451968`120.*^-16}, {2/25, 21/100, 3.310197135093178322186012919\
67590713058265356683570335865070246087318469819740506227725568142451551724911\
6633775977935563243184298184651`120.28865681799849, 
   -2.89356461149140666908510991854514505160059560122536622919310552055782242\
5844526221542058893467050255023235552161149038563089804744171051245`120.*^-16}\
, {2/25, 11/50, 3.05310766335317632737535919170228981768676275392425382269472\
0638608272233955345723946613317190284297928460216816624085409657547936326031`\
120.28850041018015, -3.367836240872832759725832264611536636584357845405223243\
69740630419464452692640667068635500432994677101691906585606747420949302270620\
37045`120.*^-18}, {2/25, 23/100, 2.828974305152674502505379352380379904428110\
78511814590190018795407807477712712399963890389178140435747661199034007941278\
8691820844038844`120.28834520934713, -5.5077223908415143746495024113757223516\
71884909554133886630738004020858583662782219826002635819763729841077164640226\
276652278862469956473252`120.*^-16}, {2/25, 6/25, 2.6324250592256872598149258\
54183712536690694253368093220385250797538061941587014557610256261623514321494\
407063914049836904754922941965369`120.28819176675684, 
   -2.96165406798866037544957693826576524036282105859278645529184861792830270\
3102718844588997066669199662993987275754826544806379755948609740423`120.*^-16}\
, {2/25, 1/4, 2.4591400776485724481793092023234882518168481740793220100383880\
04573105866977598228669697078077742186493255351719120799214350073569906521`12\
0.2880405644121, -7.380653823526710995841889019680048894931914554091023403251\
13592478632561197689228667130508133818619134593555796390916155794863614491012\
049`120.*^-17}, {2/25, 13/50, 2.305613659052572725400085592099042376904890324\
62195249428606826862803717604723133035710910521593822075219621065279876275105\
9193935718528`120.28789201287601, -2.5954568889797935652126896314604849300245\
91073308754963399707258207953747623803235794894637123310411393325799682968729\
258744689863147704841`120.*^-16}, {2/25, 27/100, 2.16897676461448656646616220\
90838629597797673280277776339076808236875225326811488367065195508572307320548\
54154540981542694033330651255654`120.2877464502954, 
   -3.52363152310243733017227655692673612552870920214836837751503127092158130\
4923776736552695844095179285086076194996237768840098738112476537916`120.*^-16}\
, {2/25, 7/25, 2.046863086369479770487100360468493838391855044175899425553110\
411558673277694587547056928892045254219671614511191457400246958578042245921`1\
20.28760414262854, -2.2888899032099351886135634924756281168929269618699165733\
97252780777108281709770615384013203682988788281190809502787265818675349787190\
405199`120.*^-16}, {2/25, 29/100, 1.93730686892466592024132810923302963915899\
14721671827700783251117226804674191743031531081325793236674648942256910207468\
33723757858550282`120.2874652850121, -4.2001943189399963949771682680137581723\
12295953581510390468320889516320291170141798243678066259840393252690343714643\
171720234689374544161738`120.*^-16}, {2/25, 3/10, 1.8386641636174227688920595\
15134488046504065122768987265805074516307502575212145045518762340815135868669\
799620760841122604836656491053446`120.28733000419138, 
   -1.05553642460237852971555520583424801673062972187876823647050496683450420\
1728971862083774331272111153357686696388429349061328828355380899773`120.*^-16}\
, {2/25, 31/100, 1.7495515692338721828161917042359842079416601207410804140846\
5635039315353995434101156038989466297078490646067733330964877390324224330034`\
120.28719836192879, -2.937374453480574956236652774921624962569520343869121095\
09806534875352067202928479273101244793384075349091080290051907002272389037390\
8394003`120.*^-16}, {2/25, 8/25, 1.668798158438117468179222451615917477254090\
86314518249209825795754020387889231807614561617787084377053926707878012745620\
361886307909422`120.28707035927, -4.09205013567717001887497905267163994669266\
03637379671350246988942910428953743633891894221287319910812614957866659765316\
99285001611969829471`120.*^-16}, {2/25, 33/100, 1.595407443517209622750701476\
16212740741339055479357574874982862579090877803976893609752358931719475094486\
8005702397983454700027694050687`120.28694594155267, 
   -6.09298254437514799759254268799136373107440224234736156378948876093666975\
9215486352217695655794482193903755102133372123665965832806390791981`120.*^-16}\
, {2/25, 17/50, 1.52852705517977003242293344317254451440620628600108972455123\
9461352912382615460424657566638398481503237182696552658395056533907802217893`\
120.28682500400808, -8.729205260691220504769933740910094719725584093760053015\
61857374027005224848566558461526542408049457153811227694061385077633561038944\
654661`120.*^-17}, {2/25, 7/20, 1.4674243974522026087417422283407546448754782\
67719379764556252617597470333339934220987666060261577648500546503027475847040\
960764901702756`120.28670739783728, -2.91835206781530078468875116503238476346\
63029533931263877017131958154407925947290091099391224078427325975276069119445\
9402125519354880597027`120.*^-17}, {2/25, 9/25, 1.411466969697783388578759439\
61581425161700641265819399760447347249358852911901076999972585971188427723402\
635081965508953148846456465728`120.28659293658895, 
   -6.00582689530485441609365504177135493026005438042858199823108648459961646\
6476106295403108898609760246361903245770979012516959246092771127`120.*^-18}, 
  {2/25, 37/100, 1.3601063607227508628503480539856614462394615248620507570658\
04404650936360067326820292460467194385739266524352267059868160865207677526132`\
120.28648140272261, -4.499567533709129905213793294941953325109685345904271844\
35160186960673630960593851369270983208801171064430798374182338308849892957344\
5072499`120.*^-16}, {2/25, 19/50, 1.31286515238753647656288345851129761588850\
45437436112665745355939942114640505936982050505379130218013870013025678654464\
13317547016620576`120.28637255419123, -3.733835274434097010422113381810487254\
22500814691663729384399985241593792854446718545959188201249067069492437299807\
906450199008072197202079`120.*^-17}, {2/25, 39/100, 1.26932614378538238201598\
59276344892673854669374243656893433218246241486805654476284559390629431851410\
6632203416757464763017476630235005`120.28626613093044, 
   -4.56071687183325027803596599922207380251533844237813475844870272461718520\
8258025623265403556160900051349258312955087036818685069859573736952`120.*^-16}\
, {2/25, 2/5, 1.2291234378464577531603703627583930070778761291458205749892139\
53606303135057555869336270668251472226394027766554874807854798839293353036`12\
0.28616186112394, -8.54975877496548125084615617355587335980975586304516660041\
45640577326399132863073289462073872185077476516296549909682793708784090547453\
3577`120.*^-17}, {2/25, 41/100, 1.1919350315228706937661833591668952478915771\
44301075358970633373996088977401211732196537698409026836790742049987200235621\
988289403514804`120.28605946712752, -8.75066296815293954982654167614984052365\
56335131262703386986910268811031359567097328579923614614503162569671876655804\
91708984083776073582052`120.*^-16}, {2/25, 21/50, 1.1574766266559935153977361\
94818427452583145059128713112106915951363785962273032352858847386568726303213\
846232063902931381285864238298591`120.28595867096867, 
   -2.99520236729420885206042059835049095873579316603981555721383656162196481\
5133679205421006655264873522123848797138956534594353114758778292758`120.*^-16}\
, {2/25, 43/100, 1.1254964371235674238571849745009135306630061876261981376783\
27346593839492986817553283876291517847315834606782497191184892059413070600868`\
120.28585919932839, -7.545687585673366963322876309391370048080688172123123772\
63706081893272532674079120972116623088543231902562867811445386841902800838937\
71668`120.*^-18}, {2/25, 11/25, 1.0957708132210885483671830073028178048705265\
76841252062248652470152145385804828488150598692415084129968605773408687276624\
976959502948587`120.28576078795057, -2.27239910623343620370257918076373924216\
80228206563831268081203368373992629522267053155598461586980015617919404866080\
08930883926062487151187`120.*^-16}, {2/25, 9/20, 1.06810053962471267649988018\
20920657423779550480528081966515339651444469754988469802951718341646519516054\
42721696284847194077384553987951`120.28566318542723, 
   -9.13149744232108276164188325371444666574218005242206751273403203630970765\
0330763211275904808062916843920328265616014652490279759597134929068`120.*^-16}\
, {2/25, 23/50, 1.04230769106727765151658891622536476331696319125938063512534\
9759623593806961773701218182852746049473130795790147648692458747546979437778`\
120.28556615633168, -7.338811646843036373223685180072213533095163371842449635\
18891451206412137188028415584511451560406072936950637739719563792382920007025\
1684679`120.*^-16}, {2/25, 47/100, 1.0182329517961290889313519317379007844050\
90146142389873535903479750991667049899402821358552379191909290645745998993842\
964577227140883651`120.28546948368907, -9.97316189886616888337680913648813743\
32058011729651341195801921359993413224632444910809737316536835135001544403729\
161344528003019757421363`120.*^-17}, {2/25, 12/25, 0.995733322296872700270442\
33870010233369126824690701267496065358494331025566396423420262520633430686178\
7417192257231625933264798479260715`120.28537297078289, 
   -1.95296574974337288348528611615979868058031455484099976733352583741669674\
4550906751294759353432335135445983942805075912318725803214062910827`120.*^-16}\
, {2/25, 49/100, 0.9746790541898084506478197026310266512137677059784309580714\
18073865441184451090725784330088945931205517951044550701939812119943703725001`\
120.28527689607904, 1000000000000000}, {2/25, 1/2, 0.954973649631679910600059\
79623419204859732130979635802476293056890690896614612122202530397596237825351\
2671067969195076999216867664351119`120.21680048271867, 1000000000000000}, 
  {2/25, 51/100, 0.9363777820283924685190679012814696925309415481456741819802\
62573780616259179744956308392321304461743134466634800324238061003243362751526`\
120.21676239657161, 1000000000000000}}, 
 {{9/100, 1/100, 1389.9754951382640793024352803667722525847285674403158836256\
77969525096925282275683372569145348144463385147672282678704832706951688879331\
55`120.21990865720905, -2.137991645033613987778938464481794475962418128173073\
87872203067689912153490111232220547264537958794723906047213115079894556626026\
01594724`120.*^-18}, {9/100, 1/50, 347.79596940037558158002052350984005119426\
68871629997632001143438193241892716068395536581125397647614259366503925221988\
4655707448835133672`120.28961924462986, -4.5352318951447986667606853089793726\
52735445625758224576154870143245613168924555017989688486975134538436311648158\
66457542567013559200766447`120.*^-17}, {9/100, 3/100, 154.7998623343851030194\
89075907285087241460538273985644524544209103702000533349178044784631850686936\
567257149466345225492512466192149468941`120.28959053101299, 
   -3.06189477737448672719095244591519073951238377133686390770854265996779713\
7668177251217223311528737801403719755216175574941189116196592399328`120.*^-16}\
, {9/100, 1/25, 87.2513444751544693986729802394809511224477443553672980382234\
79091865154229151780940374534765179490398991950212180986794410115667149834846`\
120.28955062095666, -1.926000646359255073827679028725694232786388658772938394\
15920886739045304779100487910029487936668824093695381091974334443365539906642\
9470629`120.*^-16}, {9/100, 1/20, 55.9861614677335053402366980982001596236271\
85139791300483873080614375172350393566382624040199804182575677399591221010483\
556597689614180409`120.28949979894219, -1.41247896746585066539119107596506454\
61720557275271503914010859696649826169728024042956106868541409224074668806952\
69237712437989829824070732`120.*^-16}, {9/100, 3/50, 39.002743868107862129641\
02766805417457039543135977587293228957992869161097440154368953673355441960936\
136913115312394756610134170282075049`120.28943842434369, 
   -3.27944647970329554262146460949690406414072264807102148756187073181799222\
0939309796403798207920549511594560930595857636499253713006968084525`120.*^-16}\
, {9/100, 7/100, 28.762422672530184984759219237759505040260838078693921505786\
5858109264854076376045767185130848601282635311707961885158826487358887572758`\
120.2893669267671, -3.0385413940887934592113198366486117608704018270614920288\
41682514698178054375904206976730227959325575654343704596686837501734695934547\
584902`120.*^-16}, {9/100, 2/25, 22.11620818288193551361889072248607916313668\
27723398261867456626490569183701638852765060767008862907261987668797836470766\
62624596742448104`120.28928580051193, -1.595528402664841777795378946096705626\
49331009235960399488581778536003332980262525115541584018495506713010147004868\
2788381896143647722382713`120.*^-16}, {9/100, 9/100, 17.559736045007050005250\
39235644544927673801833177028417955759455458065300162500137539515950812450283\
6740355668295152277675764461513012843`120.2891955982228, 
   -1.47690611259027728468208745552860254761345925555293350788531660038008278\
834171643786064052658332584762533221239000347237525042281843673658`120.*^-17}\
, {9/100, 1/10, 14.3006709966583938828296402830751971638462123153784086130243\
24776165683566388021190721977814504394061001118451308076167289224544665955755`\
120.28909692384312, -6.165824710319081932492561450125997580574707348336041499\
55150811683167421576253013550571205923427320499440611733742466814351341094234\
118014`120.*^-16}, {9/100, 11/100, 11.889485540713929652563039224840747439384\
92847163661275558093615149391795942336405508524220159197323714446071827799790\
8454845785112524998`120.28899042497096, -1.3753538051846596027252114882466630\
13380880431818360966857923260989841348865555206721108075945855049789696535423\
602591920130713302395399065`120.*^-16}, {9/100, 3/25, 10.05572965930600445842\
49936458200404026671158707091826984720791037673239288336047289346911624751640\
80092134848152231224799179324946511503`120.28887705649005, 1000000000000000}, 
  {9/100, 13/100, 8.628803855801059021342954013484880823346683319606083820702\
44632751049983980703314415045920835294123602144708716313512262072075060072089\
8`120.21929676490966, -1.3440312728517417850696108326246076295137754870573819\
33102238270937736075098603079297908754285669417714942736770230271034322536129\
94705632`120.*^-17}, {9/100, 7/50, 7.4967324856674089280717584538334614801378\
46398780598445131243254283793387019355999967066441012443627383680778567447989\
189740413603983762`120.28863093942968, -2.47747789175743441009069753224576811\
75628722467031684654398390383625528841719511047986156602513316439952931330522\
4354335988013968007785076`120.*^-16}, {9/100, 3/20, 6.58359087907094572206542\
93566245589216350458418283019837036976353227229992582328799188753004112061581\
51086331754509900844419007442089362`120.28850020114665, 
   -2.41932276995240879195612083923165115151171572638031610335133778844173416\
2505872155184809775448982984769719169830606316699133099695260121599`120.*^-16}\
, {9/100, 4/25, 5.83640689122540208867123779491440380135469630963062812405358\
7331428161802969787579602404967674137875938499492412411570402141600833250062`\
120.28836523763242, -1.490427393777508541229867551674974560487816313371480397\
84650897404183583521236925078723647497457587381295491431120676352505777188315\
3249769`120.*^-16}, {9/100, 17/100, 5.217314066623306464172027690465559234170\
23979989316183542125421392504139542985496884677910199797909823034696586777670\
6540191018680076406`120.288226780382, -1.699426032046859229974558290698737008\
00593552400385363997275894010075731367809233218845508677087133016146615636926\
2329560747479868249460105`120.*^-16}, {9/100, 9/50, 4.69866251785729904497289\
00809953619803024897075781836528732255416037717470860886681824697758012606784\
93351677388860383855306165104152185`120.28808554506868, 
   -2.29020450021680605701234660867873756177337081336730586240718754297880024\
99214431092406654066891259099809118425025580839427156676146628094`120.*^-16}, 
  {9/100, 19/100, 4.259881087074216677538783757696877660377640920400960850051\
50237773156187533497980134096801776017287606074724311810658648873746773690860\
7`120.2879422237745, -3.34005041340977279186090312083193471530694761564305023\
78224936252336115924493822854840526766963477955673431808040918469805607868778\
44261025`120.*^-16}, {9/100, 1/5, 3.88540889753844172076924522563389084806745\
03301246822684899952947885563378697670927719403729193167428860336335427208831\
95814072691973738`120.28779747779855, -1.914351845876538290166539300588623543\
51049801007547666366763265756032746938975786644703013656861305968873378180126\
255906413486524065814761`120.*^-17}, {9/100, 21/100, 3.5632991849274796802720\
59288629346097653007559614417504186743989495708293784497100564393414430713538\
640601980504637334583753561856185181`120.287651931108, 
   -2.35336088625881180424530180821389549216534731765475497453988189299625229\
417789241916516445301095530177561772673934970908297310131425805169`120.*^-16}\
, {9/100, 11/50, 3.2842568106483824987926417102814513402236889364512495815375\
48103763984792042500402861587653601098343111676683421739198363743229854733693`\
120.28750616456621, -2.817283761402445917486472966499390538838877369609939442\
43515891058632385765462975297355490164972690388502221256580579168167760927350\
5076314`120.*^-16}, {9/100, 23/100, 3.040962064601525012097067646537432666800\
51266836102220462188412122359345303395310910392003886487640266729130924342641\
3375513702437941304`120.28736071097596, -2.8478743450621908234023783003732937\
75244921357465228173006239048489139396917853798503122259699367531488387023902\
037904778575422185172669669`120.*^-16}, {9/100, 6/25, 2.827587415897327960345\
51275644196225295984371189789265217182301944268882907348839590492867233009827\
1392962799852582551650851971241074547`120.28721605102932, 
   -5.35739259830237195214714071056402035246624523990050752846748010939970651\
9836717654589408562291977144080303101180554238552320479742539693795`120.*^-16}\
, {9/100, 1/4, 2.639446762294015926843028570987255507337246513982293833993128\
970368569736575245293418613642946373762170722005820761218137235724272095699`1\
20.28707261018323, -1.5680508459833087753270321364668490566371428952284039423\
42153112877557340198594867019498921309793694612434880093209723087230407893968\
340687`120.*^-16}, {9/100, 13/50, 2.47273722943330360602253834484121315355679\
11381535567986192572609328711665284135316544593611639155754382267008085398746\
71187710613441106`120.28693075649916, -6.349774503978409472604930173740015488\
02952389367718186786134736134940886529724120442782253879935093674615216602716\
297756700552257928964924`120.*^-16}, {9/100, 27/100, 2.3243466277721448276237\
00699886986677694608476440349899276191980411817160909731660972905495620800618\
855621341347762382735365425404701455`120.28679079944942, 
   -4.14529887930719987638828078825796399199835290980222589277617150534400954\
6000591034327550313365099129986715260284842736557198641019794010363`120.*^-16}\
, {9/100, 7/25, 2.19170815692492983486754273757019894186020660651200383491950\
5365750928714357092937881471042975799689985607115008600618044847189010796175`\
120.28665298967086, -1.012282755576360092857838083569080333625499270654452198\
50763887573460462562490626129012126019689524992766126965191091981748670045010\
1642688`120.*^-16}, {9/100, 29/100, 2.072689557436301951324010101744239637869\
47992712903307830749226690638681156534842206452408789322655831638621019545716\
6782461319278480808`120.2865175196425, -6.44789838539435867994553677238206025\
60844821819258184358616115192935283091721404821714872077069443512129137389889\
26155968352292167402353082`120.*^-16}, {9/100, 3/10, 1.9655076830530464748491\
21934954320764236665752175461117907588065782908082442991312118734266094440298\
464015824675496659182398831156911852`120.28638452523296, 
   -4.64763064209206064948197569176355196073456493914678418389871351932619214\
3109389337163530849996979389405850683920540648702635361111146872064`120.*^-16}\
, {9/100, 31/100, 1.868662043144600534999026518105845990078635700695328795744\
36277095194904932769868829785410067492288704473012818289778731866877053157357`\
120.28625408805658, -6.037402332303719433781858361645992750200015235942626674\
01391598551572970549342782806297865786017633892661210894069787070035268454872\
8785707`120.*^-16}, {9/100, 8/25, 1.78088264952773610498699496431175318378633\
75625249100015404906711484385370083520283001147731034438863566869395517544620\
74833095804939157`120.28612623855689, -5.252110618772826976943768547139696237\
42899769416072027323081248716005380476073751539578312877138752379192592251641\
036182887511709006050958`120.*^-16}, {9/100, 33/100, 1.7010887543536076267620\
05617842564249842469503589257570389717124715971302577877055853354307190972295\
654870959940601687919118905413187589`120.2860009597304, 
   -6.13354406282373126687131086831740938662122894362423450612860125325520587\
015241325566569843038520666247745028808426165646849365531862304646`120.*^-17}\
, {9/100, 17/50, 1.6283559554315755825447933976924353975991875645300363064173\
51941721015653410938788088140504302840021282859430822965983742243850595325343`\
120.28587819138973, -1.242774656935100431693497459722232294611405319392582761\
31350718791095650648498565252369320826103429164406267625937285414031527636649\
6247596`120.*^-16}, {9/100, 7/20, 1.56188978466931380771825718713923154585277\
62555106535469285774733664107788580554919446488256915292769446075315606573100\
66034298122914497`120.2857578348572, -2.1861265827093042751698033320925536059\
97437432290398697246260903995472455777159713596496745826076582406889809052296\
214847002750968020028399`120.*^-16}, {9/100, 9/25, 1.501004359601794641686526\
08007487238875783754592318053349529686183088770079419573991827641222180093207\
6173755777974511074424162430817434`120.28563975798008, 
   -9.45775918247872267670105759425125607496668656335134395898069036183193694\
7846490739097569283900522714713611892488210632045448284216131123519`120.*^-16}\
, {9/100, 37/100, 1.445105018556530755658285323474463613325471396897619518258\
70839728779600529875032092511134428365197737453906346655451988551373728467665\
6`120.28552380035997, -2.1642746399274715267703357075736712522503196319919792\
22247472173403713459197374657094499560508782735056688581676481862047053322389\
117098216`120.*^-16}, {9/100, 19/50, 1.39367411217894363987280885108165608383\
85825409850781198376878560227706619033030096823548484378317710167766275288641\
25507853278221924567`120.28540977867064, -6.108767226755258360589828284764675\
69874312920167305950922944097041532874236014101316763901913619571336362264120\
3426299966789152957482194784`120.*^-16}, {9/100, 39/100, 1.346259312418653152\
10387606800784066778721294418720685670960749682465996616164961638975071000233\
9858932242332413476478972559889863921831`120.28529749196946, 
   -3.23234497864756961248976323352658360033315184551232075451020325574314289\
603664324735454962393868471484685783442224401465213349796363870109`120.*^-17}\
, {9/100, 2/5, 1.302463941970746778904388340812526249395777672961201169701581\
416961561979090630547939249371772033520482031137527535014969090959773194066`1\
20.28518672689519, -5.9942176077382993818111839178611108052106421990265406958\
79274344590422603904615153493489367572373812685012324814146623907310041771238\
839983`120.*^-16}, {9/100, 41/100, 1.2619389348882977313569799597482964060912\
27570604819512814736487310342365851528428368188887666896577619346312267013857\
825331252265012256`120.28507726265876, -5.32265602202291027310697200049636096\
72344608419287647346224447887976062059159715280470646623438854088954477070081\
804251981362214647200661`120.*^-18}, {9/100, 21/50, 1.22437612147211360654566\
24060234242422495252899541548610544968512441669336508860541722508877172817686\
54286393651735637150086752846783136`120.28496887573172, 
   -7.82254234069188942787481190922539145562163213281948353849836634809116603\
7264737953544392091724803794118358422751792334977159092180523978808`120.*^-16}\
, {9/100, 43/100, 1.189502594002884245859300644740330594163411989608803921004\
80184375799660006289565757407409128643533718514449836634224554798943445828958\
1`120.28486134418121, -1.9371134675197792836121581038017532631294484888177165\
89388978917395115582865496792432247130207814663564293748372102447765260606916\
3959211`120.*^-17}, {9/100, 11/25, 1.1570759590862682773194007788194232057300\
34716873959297735105837523897744451165829996429017085947923308669709188522513\
069251131014884721`120.28475445156215, -4.28540969687521868538974719019150161\
18193735070856562075693500086866402041379878221204739406259345305824457520298\
82257553681895358468019993`120.*^-16}, {9/100, 9/20, 1.1268803207770685946884\
34705246445748480359104852751931304978086844516981881500085347569883316549254\
723666135528883702159361419781836726`120.28464799034127, 
   -5.02507734763901856189038919959500418617086824755858615227149459108169067\
4394478970402648391200004483602597862327336529639384521132721691496`120.*^-16}\
, {9/100, 23/50, 1.0987228687902996572685487780624477894888958183785772283249\
69420647642099093241752665856097558196602009765631989408261837205865360266511`\
120.28454176480213, -1.609170272014081362363994190867479064414800243227793379\
20243059748249160438390894080795061938735054190396137554972905902201909896024\
8666817`120.*^-16}, {9/100, 47/100, 1.072430969905150603123533565149880586839\
13904352231280720311815944419472663837374266303083832119559241197974816401361\
8959581708710313494`120.28443559341761, -2.2742015488331846822890957683643182\
73152576453225089879583035013966993582685797406830153106218819597716840631461\
151827155159182420596701651`120.*^-16}, {9/100, 12/25, 1.04784967956068514901\
79373298171945276706262355374823961004200161384416352290180810972989365556055\
40691541142824758295868306727532315821`120.2843293106785, 
   -1.14581290466333340067462185395831683868281090193194493360970082753739420\
8722515600109065648601541391782690964451619658910621971577094534551`120.*^-16}\
, {9/100, 49/100, 1.024863802858595252144707271415821637467808327830004954340\
54198845317783666913201842504871008860201570091518647125722153688186409396674\
1`120.28421329323149, 1000000000000000}, {9/100, 1/2, 1.003292055847121988732\
16633625853489199006278131431299647901147917537391944704014663040963864980482\
2670973152377489989616063989393727458`120.2160582587784, 1000000000000000}, 
  {9/100, 51/100, 0.982955893846678560516480590000533236237118136223447495651\
98606946803665974008949764357949001982878650673845787944169480022912086233824\
9`120.2160126746437, 1000000000000000}}, 
 {{1/10, 1/100, 1495.34158351581017158804284352934656968449027254773767087605\
39197318305258369330404825721318164033965761512128880013278810969571812527363\
29`120.21908484074977, -6.362070029307816605490059605584442831157352079683618\
82176533574707811410331115286156340031833674190786161922854378173162850778997\
7440189035`120.*^-16}, {1/10, 1/50, 374.1429559328273477054969085896445316361\
81661388691989879414289603554362593120663106664551747916522640531557409187408\
16382473879618975594`120.28843654456652, -6.737333344240779747250888337614029\
25830134163251817718441737068554060205241545869801242756772927157016301667247\
8214614883569583107934914314`120.*^-16}, {1/10, 3/100, 166.513675833053197410\
93178673913674998901592373644256131781726462525059644862746277959252747236229\
1078155293274380105147439751510838733061`120.2884107117501, 
   -7.61813429943169528660262322157315681239701799406718314806761561182200042\
3365566936737792794759823472026564517387584533978385668609918495688`120.*^-16}\
, {1/10, 1/25, 93.84354031347392031984653682490032535103663123900721757448432\
8108740883192348730188285773309856351210657012415219165347389128734134927643`\
120.2883747855046, -2.2486792441715892907856576312792315781666860743100226039\
60506148197377251838800873488098711100623783973801798135252204611151617583304\
342276`120.*^-16}, {1/10, 1/20, 60.207772230074036662073697097081105866491776\
52404816017083122585185653077055879907632552387135744905717053271412552534106\
2590044299832665`120.28832900187882, -1.4197610430176727436719434292718234305\
77055581189836608731637406487002425111581833491528817505866890368947558922925\
593383090728072200721139`120.*^-16}, {1/10, 3/50, 41.936621211912891755235988\
04424842019382936878093172026592506033372601092274985300192945020412723939797\
700431338226497315971194191210454`120.28827365921278, 
   -2.27116669598095619634521953513890873355328747487197814874691787853326378\
174691511061268449867379750954589968747916142263603682917103719912`120.*^-16}\
, {1/10, 7/100, 30.9198288949611742249828313330320474171713935967233091173569\
49375978215498373392836199015093535705045974443684825362988831221631071495629`\
120.28820911438373, -1.519430277505165279930939084729722891795677443919750810\
59504361566318391245715975561159383666570792553428365902717194224408024167313\
2087731`120.*^-16}, {1/10, 2/25, 23.76964609978783842759364620030398076028959\
28617292611406851626884970823870244255869955872377978407389565758167925523880\
3878369773445519`120.28813577832945, -9.3435690980165298319677178640054245495\
18568742162273731360422319225829256444473814633031411997933017256500546465772\
644365249229577463346395`120.*^-16}, {1/10, 9/100, 18.86764613668370819491155\
39375881381622471162375225539261568625926781543174261344320423776814123490891\
94134490467748372321488617467550869`120.28805411092067, 
   -1.13899696844180791519847859366794220970519953063135366962528047314335175\
5710457468613424162819897426273561906064646783915517292225067652707`120.*^-16}\
, {1/10, 1/10, 15.36141817422252373720897011618502374341798008547630586482512\
812778236519864715855836526385776079401970881810507027300472367198293954194`1\
20.28796461526646, -1.7292414026624141124390060900584998432376761356985484122\
75721076932094848506308011743613339274212246526688325359291646286785236488376\
7231`120.*^-16}, {1/10, 11/100, 12.767347144851401379481960893056637418775587\
98173083880007123986536547378723121272390262971758366118727067538591012444156\
0206498688000641`120.28786796067068, 1000000000000000}, 
  {1/10, 3/25, 10.79449661848595688474532785422844521102817024547389194401012\
1499597716607315947615446772199528431128820372054425003028939952078810381723`\
120.21860615272391, -2.519863701165979243427874718448438722462407993299955281\
78233684623111410499052471661905008810771146341049277520095491619650550343312\
8509516`120.*^-16}, {1/10, 13/100, 9.2592985768308935955529043485395818232419\
02246189875861411243695244167379561587384802430431112302274441544272349419501\
077985722260493298`120.28765470584796, -2.03656184593771955257209734456602527\
27606502796671289233891774702958556631192698400641288003600254736846359275488\
0119722303198267855324457`120.*^-17}, {1/10, 7/50, 8.041312920153536203366900\
72493358926394026412236051689724950997569897867843685079274094193523000034919\
0643886486627429893603750324846442`120.2875395688701, 
   -6.80637945468526336090090237042595498190067342068357302998932559072568120\
852884473848878525751809621870138484665104269500364011391426842503`120.*^-17}\
, {1/10, 3/20, 7.058851257144993663256972105292915201371108289482390776335368\
00255985893119124619638673675627319686784718597753893285590850015321571985`12\
0.28741953949316, -2.15823183448674700798517081384455108931118150720572290948\
65127598112025231541370993486165997503479275929276614707615838577212713404616\
96239`120.*^-16}, {1/10, 4/25, 6.25492517814039024949734746796891162523645888\
14080643372463084882674898769787141240209264450818757257845462237140813382077\
75760618261312`120.28729524007913, -1.768213460215568147939251774669023649348\
64925842766369427805002764780997578780474992927309396191151404673313292068253\
8766913399997149356188`120.*^-16}, {1/10, 17/100, 5.5887972996517821043827955\
79557226246876035151185025562721813186445665372588246867674036442478288254715\
475836584728635860565586696624032`120.287167288246, 
   -2.65890283408023595741378216628234000737118119304561420068706766058236711\
9007858234878761570488205710825926834492373769700402423136279125958`120.*^-16}\
, {1/10, 9/50, 5.030721444905069975648502463824272093903551557865331750684461\
224708469157871180427441784845862551383982520310010323899526127210357040761`1\
20.28703629010788, -3.1593400793660800277722290245136377744625367920846279608\
04723097144475055373948035587502057500947395538166832800900533637591888845062\
285843`120.*^-16}, {1/10, 19/100, 4.55856689098078325349041135607308179205885\
72449958135475800662972680209288514802706577080548401631253018373117527177933\
14636592480833798`120.28690283385355, -1.410781382148576320489900049858270071\
32466028028594053917920752903113443463727788783356083153007848274016937529715\
6945939538674462439710481`120.*^-16}, {1/10, 1/5, 4.1555930882618275322470232\
66936742931205947150368027925383337288683133243271323969787952968639413897507\
645313727115461123800190974422881`120.2867674837497, 
   -8.23936399295334713565979609116871311750746083841674233684260805635534049\
038784895308982324593849822419564064431470802676635785777473576252`120.*^-16}\
, {1/10, 21/100, 3.8089476325047441808170594770383307172521355023412759125649\
21873196549472024544940293283054191356331753017724539572619708992794979647944`\
120.2866307746624, -1.5521905496881089084130145042080296092127616899673498888\
42237507528752681175334954604312626313912208585914359368628029829884729474512\
055932`120.*^-16}, {1/10, 11/50, 3.508630801105539855310202736251412831034435\
11719850651078446874083753999828888460199231308047926530439172324007537267507\
2613300694814933`120.28649320716707, -1.0922335008485433936442898664080899096\
94292893134912736770098918060372780687577321088982269774397152505178017700186\
675572858078567662444034`120.*^-16}, {1/10, 23/100, 3.24676808553392973714461\
72324323271945544743833429768712063339935650737305930600037770613646695854557\
17392135876119498739440856281383821`120.28635524330808, 
   -8.71953440569639771536098525790123848999463510479064234343623027539733488\
688982541081260815942480009480634472281725773924367251384100592935`120.*^-17}\
, {1/10, 6/25, 3.017090301195989954596364360467993970204788012868548874310885\
642410493717426918346344644759637355229189803526401925479030773309594669557`1\
20.28621730307277, -3.0780146039326109757972170500032725683641727141965483835\
65710213152511444119028763923572825786100363289460524402376706480583266759200\
055522`120.*^-16}, {1/10, 1/4, 2.81455624217218000357608830416908449019336909\
39313347390831440024443118370311375553483846083775396207552732574140411275320\
45240339909154`120.28607976159748, -8.200263498917828255950966011919856036843\
17563349829534143986145677166124229445042970506507954126451081396799326950992\
907976791328919632147`120.*^-17}, {1/10, 13/50, 2.635074902940676069562920419\
50243185339426292730857577267847225850078553146539180458267791285315764459598\
9387292577933660283114314184607`120.28594294714958, 
   -5.47529291814420186587908803967287949567435571686449436628814041375836985\
5401468043507318248413589049347273834422936788545850264041220501947`120.*^-16}\
, {1/10, 27/100, 2.4752983359987164740918171598954096620575201503511400515508\
76326682909603475368547481537518829246390177135542228233736930810588700087857`\
120.2858071398865, -3.9227848496294123366288770341797691651980676640641683145\
60151770839114179091441111317613386880988442619090466007706564646821656541959\
176952`120.*^-16}, {1/10, 7/25, 2.3324653392109861051868742632799462453700978\
08751917306787229837335798775168935285611735501521662157874980876211956355888\
999719662053891`120.28567257138558, -6.09951490068341971650237699834143868413\
12869022794001312724712189327425390538328625728791984419874375750434980824440\
32806657802781588636101`120.*^-16}, {1/10, 29/100, 2.204282202399135838178161\
41817256026364208800595511491802468776074339270848555125197416385133067139278\
3421646085931747512970338224935549`120.28553942492371, 
   -2.07118792857250854738625128349521884836630586829584995533479678690914725\
9733779163537447636040448719581359737817247021819377661138041312004`120.*^-16}\
, {1/10, 3/10, 2.088830801811397548200710959916314467678009284980146608473094\
719831378202401737828753215992501531427329986587682001381313369960948746804`1\
20.28540783648899, -4.6348145649434946009324386531180207481124704161622290014\
25991899832719472444999517285152653173993771039447999217551529878101147066559\
213068`120.*^-16}, {1/10, 31/100, 1.98449710305159370558511677522566381165451\
74222488880037789334808431016431265378426536561444392901470162685864931717117\
53551227584151636`120.28527789645517, -5.419164867431389926247001854124822858\
57922144806352685331450511781372139611823184200589013824772594074726001871287\
6063169136533523628303944`120.*^-16}, {1/10, 8/25, 1.889915052963740284968553\
01159055670644155853489479821612259421529886587536393947989414306296112345084\
7030205369698314935457251334604912`120.28514965188002, 
   -2.13441469448672331317913722919636093302483443583571562703394802241183806\
214442968564076644845529592285029447078503798712517203989730995215`120.*^-17}\
, {1/10, 33/100, 1.8039221883297817731338928475615408879522143086725760521800\
05972268888332465873322529445368095316563618588263256158700322349077301228366`\
120.28502310935555, -7.064607990253890323664361658893829436935161532682006513\
81407121710005730415988800668189601410198755713493091601612275334039968799955\
4624346`120.*^-16}, {1/10, 17/50, 1.72552424641366717100223064597003811497462\
51265863510611195268124667453114303320977046287262038090556382827495821010321\
96985275268352832`120.28489823832834, -8.977225870804971832075144762031965869\
06438149661444313324596195173992620054758119306855347510570997045780885247007\
4149610049504946704035111`120.*^-16}, {1/10, 7/20, 1.653866750163097097171335\
82559636039586405508331338561071517151616456020600852472958238595722489466060\
3048193769360579004286683021530238`120.28477497481464, 
   -1.11471940892941027504022595232917991872369781258722073419661197935063984\
1256244210417735534883190379223065331735561090277559048406275659921`120.*^-16}\
, {1/10, 9/25, 1.588212040376794219582759616939936008116180240519561242856074\
599302021563058071593543308099683827050478205356818983905797781295489169337`1\
20.28465322542104, -8.8076144848399081974091591951346868043539606578057487827\
65567548941039319679540694683193107092936281386768821698578954299409010864874\
905`120.*^-19}, {1/10, 37/100, 1.52792059354292179770247052603985567981226263\
00382684673391768591176786157392893243192839543330926113485091424860586978475\
43619677631965`120.28453287158113, -4.092843348846978784480065048141680072810\
50654507869060419040819922425254958525077609307622283540363694489209249474051\
774593159860862789835`120.*^-17}, {1/10, 19/50, 1.472435735351304074445267600\
64178165842091439311951936493953277014220138378467401886160033090047434302705\
399082476581042693620369310579`120.28441377391121, 
   -8.88082961177527394278454182534945648855947535298254989937885959810375440\
8728069258810673968621606375026700033276767348980011547248417971716`120.*^-16}\
, {1/10, 39/100, 1.4212710625422140849813744654857542736754440036209584642714\
99692244627742584127686864880590006682231047427784900544397611766066447563049`\
120.28429577660957, -6.555760435210010915969432568355128063195547732026197731\
87753126108255474927004828623799202081894847964737734215337407950237211483524\
5981482`120.*^-16}, {1/10, 2/5, 1.3740000384065033923254293525423933863995022\
46100380153054055500616740953699456468442830986456675037619154004849167987496\
161454732853514`120.2841787118043, -3.414040061192320952253920505933310284218\
48842388408199283685049965013332596513638787534430080501696757204411153287451\
831617985250104470915`120.*^-17}, {1/10, 41/100, 1.33024734314191227554319001\
70711448260858971692519310238826533990344292494323471081501586469920561115796\
57968716994107217917690712484048`120.28406240376789, 
   -1.93348259335861005795145447966899729654834306365851143220848396709567405\
689775615112611489817015044837337817285562342671069793780189218373`120.*^-17}\
, {1/10, 21/50, 1.28968164890721781584182191061708760955386850045500147449811\
24157558803141757807501997299459311684113998485602272301541149472786466863`12\
0.28394667292869, -7.57854655117963143676222849295271473471598784176800366849\
38663714571032396690318790678362706169711248657576930930183354487022136625214\
3543`120.*^-17}, {1/10, 43/100, 1.2520095576868218528922378154137081851206694\
81873210788460748452281864800112358050142389826690566514604818451200260441053\
461396199512264`120.28383133961309, -2.19917058705341921177889717896292676823\
28712592877759164552809722559523174475256783345799386232819145822915191251129\
8846009127074911662241`120.*^-17}, {1/10, 11/25, 1.21697049301474608728302242\
67668204280055262271381182567732778381557617420880140011161241872744448875240\
69208482895215082109720933576808`120.28371622745969, 
   -5.96065449696745587593019793137352783554836366962188928831409707533370921\
473590906401790814689626306196345674499659206120168987738217340844`120.*^-17}\
, {1/10, 9/20, 1.184332377913967249505104889606971079839748042191756235035745\
97656759903291565828685270675003391981479339356900291240777296644168257849`12\
0.28360116645797, -6.06631821907960136750211030041461500791433681872167243317\
70174118807078674947537619352209834303144225042961391661060861838300437870729\
23602`120.*^-16}, {1/10, 23/50, 1.1538879638341673253713412543457644383632094\
81778416955750372001710217748905007224822955131713871973540655140221966418972\
060161858977761`120.28348599557708, -4.29306949254418216347200557847113626147\
69956850699350548223335914530893585133971754135210511947382219108559561132469\
1072288331753753125245`120.*^-17}, {1/10, 47/100, 1.1254517009736469179618848\
52985668648827522850194020036487154533982869089597746671371086565297475336086\
60013767157408456396785289310953`120.28337056495624, 
   -2.03424406467737661729691588041721691220486562284298642220915368488356517\
519727901823366238564908325562534785939967317508071664028225991082`120.*^-16}\
, {1/10, 12/25, 1.09885706069647081701900501573671304763610363253647481218702\
0346084388774824029016305468591736797669242354943661069155946910714644710326`\
120.28325473764797, -1.592180668681110518767860881505764077083473870209763409\
67504590766208020292156559408490466724552580222334772948228690477110687174166\
5418664`120.*^-16}, {1/10, 49/100, 1.0739781023534265950254412672945520421212\
22320922361168376847855734164137028863254622051779268281064150115517284211319\
680573840708692483`120.28312951932953, 1000000000000000}, 
  {1/10, 1/2, 1.0506249840253059193726355517277088569909727512784833959614328\
94105636220790418085228312965938799146182471182512201834194881331834603159`12\
0.2152944202036, 1000000000000000}, {1/10, 51/100, 1.028605565045636039098393\
85514593623036921053523304396232868088461165334436316028344823675311646360783\
3116362829293530926671969465005092`120.21524138759304, 1000000000000000}}, 
 {{11/100, 1/100, 1597.885105891430982186046887405219563011249620933818465955\
05274843799418919353410584034301344183090389097110914031027275914087316728050\
8227`120.21827520133183, -9.5835593949925051545070061856183330323065128537640\
82895978152510142962462559098393045785601445409852686258100354872701557333292\
281217460564`120.*^-16}, {11/100, 1/50, 399.784276116659061756826131777628664\
42260267550772520912087044611200682202775894638915250984058599186323633048452\
656820583652433500570645`120.28727479411812, -2.13756082766131253185532109696\
38179224532106116803910198092606519936820363676770268426043855715885191006367\
25720400081299621723381065503153`120.*^-16}, {11/100, 3/100, 177.913842445016\
05965239829199092388142075715988989214789912257680264522318825437362557248374\
1561732722901886008296868660777587956189815844`120.28725119740595, 
   -7.32456713583438144506411198231258642836704955963080297158016982542104959\
121522417280860694418712349442976614790299604467986968560501703146`120.*^-17}\
, {11/100, 1/25, 100.25929726316957263353095239182835126838985096229003255303\
79456674956000633780024472667258761320052709742327898000130264663245131438456\
28`120.2872183635842, -5.1436242751164158863781767928891915801454671775025459\
18610528122761412625035302281055209930898650935426299164173797019340818368435\
01334648`120.*^-17}, {11/100, 1/20, 64.31645310156435467796273812274265170871\
23290716478062196512633784973748522193025076773692120322506444110593236615959\
43435339978471548061`120.2871764912319, -3.0255272391458287026155194402657302\
60413180729370868692218266627715511400813844487363230834250053655554516434427\
336063738844546861343086463`120.*^-16}, {11/100, 3/50, 44.7920687465128801380\
41491025323780270026891837153078748364983972685407942762075229543810612082045\
8032898231377473248680237701129666034`120.28712583142938, 
   -2.39164554051231805233073708123496571713437822754476073133614670678747376\
6181369025489024647183741646906387393256585321603188108033383521322`120.*^-16}\
, {11/100, 7/100, 33.01960918323996905087189877449766462636443417784804359622\
11655114906635639026142154078901502257336203878914956949088023850158810592462\
98`120.28706668467396, -1.985754697751978938462814246216969728590344955035593\
82078043624991047727602424004207942771168596917035132220114275146404134242198\
8045658798`120.*^-16}, {11/100, 2/25, 25.378962042514778998137815448218614779\
82024722648264121713667923484379387258549320018295574089759035330062957328967\
5158918538465233464373`120.28699939719682, -1.4930331253763279380541682753152\
52752665108112606465348550958119357912181442869895459618299082479866571574356\
90322489767624871458326482664`120.*^-16}, {11/100, 9/100, 20.1406939888130665\
33713948139156845904938120066971037627623727131001252066879687387959063296889\
332222080212498815974480640129385134973695`120.286924356744, 
   -1.67654024526850856970298195620658165479922186444300497363794379967196629\
3328430209586107841301512281472124041149870793144768670029312494022`120.*^-16}\
, {11/100, 1/10, 16.393928020287916496307140898987871593261107636197495155345\
16129392108683067184972050241277287606064753444126139810754149996173732574796`\
120.28684198788227, -2.376660837100229411247375315900164859596655720576529823\
65461339499312120625539933681301469331965577943470858674061871481987930797218\
5870912`120.*^-16}, {11/100, 11/100, 13.6218826530538916353389299810079594074\
81767168332932196789931472844165227601854126937337866720460313661830053468454\
20374049029309429246`120.28675274689732, -1.757743278526914455710700597563795\
84345196504687548342395874473903098895286649743528407860645587918748180655116\
9494920857423375667660902787`120.*^-16}, {11/100, 3/25, 11.513653476177240723\
55475008702382595154388986761320673814270936207647972228339808063607460884447\
0463651387876392952604916803094580967281`120.28665711636287, 
   -9.61939221563749305946695139147991570911803465446403341216702026372718573\
120009761902065811611649173834753718143479541943511906479003125947`120.*^-17}\
, {11/100, 13/100, 9.87309470697244280496350223757385646205528555412219922835\
50237533890537894488049310234142587731432495699623277143527602918797069635433\
45`120.28655559945929, -2.976573438422854421273897741713245210345692526660938\
64732262203910632008584868215134464503681998010843414147699159817754890984103\
0219905672`120.*^-16}, {11/100, 7/50, 8.5715011274765080100129523611336219707\
47446365723603696460642036263950332841078069460832140869867408535476143461849\
375137403722280538918`120.28644871412455, -2.97250807258738806318230360773439\
76495015340882699746322765515975824794334145516497918779589782935114111656633\
62038301861497820989944165035`120.*^-16}, {11/100, 3/20, 7.521581501297817547\
79731430598091545544667057544169833243347964032117392840327256260740927640933\
103599808469850569093122710361938464135`120.28633698712754, 
   -8.28764071359063431583163845730453449963853265842933554039895913009888488\
982424179390298090348904462247053990180745549071070416749561174074`120.*^-17}\
, {11/100, 4/25, 6.6624387343174442471291656248809719158792755969794166162937\
15779140701587491333718279467657160114295862693130532469603332047981977511979`\
120.28622094814858, -1.035627437581731591356682239981232487362963536739952272\
69927589849849730559319526315944898608194903265957351478840838569190480739806\
6822677`120.*^-16}, {11/100, 17/100, 5.95054141138456248532749236040627338181\
21189775055640633305207845145978897885245072520506601368639632119281110174803\
64543242173091993818`120.28610112395747, -1.956938633875703297576366348895828\
51224371730030978897788092129971758953058168075707338136203038066932097445838\
969651367264147110650041262`120.*^-17}, {11/100, 9/50, 5.35410320950494728538\
60797357345061140321132290825106219401293497013799378187493910520520395622465\
97397609801006360222579145655416870114`120.2859780327647, 
   -4.58697999727828360985842140689659921534153101797013190584801078937694006\
9694143264931574366684196546978712560561778282702360691752300103`120.*^-19}, 
  {11/100, 19/100, 4.84947560436522347080859397317053208318868803944238428543\
77940389806102855555461854717596954616861176686187821898628839790681054308446\
17`120.28585217884277, -3.112358461644154301752149766120018184449197200311255\
50823211937953909347468569145327426382652619901446602048536624805500800940544\
9693791622`120.*^-16}, {11/100, 1/5, 4.41876995919847763342744886843869548249\
17670364055373870239436650762798023276544271851020244981650073775119358435004\
22748658186797705978`120.28572404748046, -9.713346904584660908138612557699132\
43074891851055103815751646548778931680498316275351916261923174104801288676954\
817011482770549083260509057`120.*^-17}, {11/100, 21/100, 4.048252473621223065\
87129767089657736736209241156664592891577113172402658460953100589620674879177\
9569020228028876675054413640011397810242`120.28559410034697, 
   -3.19451881299715306336125490418348074202811327193405715576357176382252228\
1360155329787774651228431754206049254671654009223051342091608472576`120.*^-16}\
, {11/100, 11/50, 3.727237697940450899094294985182044453074511576657357837393\
31301037748125152335648199820853885214138865105032476327443806023459179636192\
9`120.28546277132533, -4.7995469151892593519637698774416791807510709691081940\
55717973291977455193412209243241685776770973176392459834273147042651811880558\
022567203`120.*^-16}, {11/100, 23/100, 3.447311168839140188810247709729365901\
83193555723566242868806940711225245987198314479965399865887621725763200226913\
1842253488455427789703`120.28533046287703, -4.1573080841826566839013725764856\
70843752233725184354602854176440436064735401855513501433840505029142222629687\
766427446824284852457368704288`120.*^-16}, {11/100, 6/25, 3.20177386005193939\
81374841692276433608024983837745568867255976294519755538459488539868025327207\
40581491721190960380687490553212253654202`120.28519754297105, 
   -4.26239031726386398547494805765741611150695868413876081998001145888145714\
6214764219349700032241314885354765049625394985913301260342220142137`120.*^-16}\
, {11/100, 1/4, 2.98523895494256017221393417442245737624476975620442304103403\
2320772305384226861044202807835816451479330251111436184375176304414730797412`\
120.28506434261851, -4.445977096293622134162355351906873751450771805863195605\
00669045114326137874554823136538951487912624683169125725921130971868468857735\
125071`120.*^-16}, {11/100, 13/50, 2.7933350152707877802430490398302874535779\
89745105047496603932142382086795775662097870574595330713945167277560080075454\
9375659762503407`120.28493115403508, -2.7147358966782634884376787658707109363\
66164273897067248396541535972309383113395320239639882532113721501730927916931\
385777149048799802048797`120.*^-16}, {11/100, 27/100, 2.622484630699882896132\
98536733834254557422438043765125222163332285113484606784960411992709939090240\
8510946878495444072562700130658242486`120.28479822944081, 
   -1.08993061371307763517824900925278414197335027281889104050396827141825406\
5147003073284416864283916761296756902841105974364920436182196043039`120.*^-16}\
, {11/100, 7/25, 2.4697373843829958452851856360614873601500935653220789481292\
85898421359583714293596691287544827726357241157540236639720614943073253266766`\
120.28466578049813, -1.595123357776882186861606916585742887967276480490599582\
97912992183094991270999882190985943748748357877367182267725795810020613390596\
2566695`120.*^-16}, {11/100, 29/100, 2.33264241963569418048820472542677163611\
86361238313691337015392631355357237268050762065694815402341862074119651059000\
64479517376307217228`120.28453397837349, -3.718341880625805344152463176321199\
64956417400432198691912939504094221428094087545309109046412113378344348376080\
9993164163462293483908305207`120.*^-16}, {11/100, 3/10, 2.2091502302391621009\
45187075595807356528185791266491114488686974338732452687592901608221992915616\
405214371137930620846642558953090336327`120.28440295440485, 
   -9.96669939617054726252753422999437452653566182948434632759668578589837511\
49491296903983490220099391322571514831329356415351253536179128711`120.*^-18}, 
  {11/100, 31/100, 2.09753625898451868921550288930315103578403470981716122427\
81914074191189807265226693298030851148419504972532117121718604209842568489368\
16`120.28427280133728, -1.558429434565325413522694636403538178739135779063856\
24279596394383634734504570702705699084130225861425618383320032481967455691960\
0375933907`120.*^-16}, {11/100, 8/25, 1.9963409406714890450958266463513304296\
66270885409473586793185049711385836372298248075230423343881125464921364794074\
054025238101593878627`120.28414357508436, -3.40543913986237131534438188490122\
97054985921922045977362411000566206897423551578625411710055141252340617006234\
0630402656957647668422406867`120.*^-16}, {11/100, 33/100, 1.90432226555072590\
15590561960407486946095592231190324892730472336318688652888086543837496205160\
20508632479789764088270956398407305860113`120.28401529696617, 
   -3.21272392465843479274247562625052399952056493000135571140941678948826482\
7049789851327718476293582058526206214918244449577285019434691444079`120.*^-16}\
, {11/100, 17/50, 1.820417962026926462604595399300769905266318584081127807441\
92267688000149603530064927890790573318205873818603149879905193825531214983543\
4`120.28388795635884, -2.3910161191367362556440764505156104512275775033011565\
01765984143792524461272567148947761781754360967424901813986405363388072053979\
415680873`120.*^-16}, {11/100, 7/20, 1.74371513239241119745131776587077598280\
03579446838583779750542644261639183492215996242791866370463339414125105298096\
52393885672212130381`120.28376151369595, -5.164373214662896566940996921916571\
66947279602872056836038447691119631833860449737820278149436842664474992949830\
7855802275719805166321446674`120.*^-16}, {11/100, 9/25, 1.6734257091176625319\
76266934504866792086474842932479663986122653385080219712530309344013117358177\
467343116739580234785158008165608178737`120.2836359037529, 
   -1.39129851414990982247919123417795023457877561264220212806904567992305251\
366823282251076851948261405997888429490487595053298078297460375458`120.*^-17}\
, {11/100, 37/100, 1.60886649075426305810641351599910755328671262931542969339\
78860813743358511781200260500625846442550869429473286392134682086720599874504\
11`120.28351103913221, -8.990486332253106891596855399339065173372278958882084\
90736402417731340345345407077275535046005929726175976716572943858658777265884\
1653780683`120.*^-16}, {11/100, 19/50, 1.549442806410986787583336860447404504\
38792291266223740547023947509978010102262650589418538269735125862726213580626\
2411080558506501339021`120.28338681388693, -1.7823553650733899008440536651460\
30623767944562110110790312389621746644209403487571303379944711554712504322486\
72330695431179476362897563216`120.*^-17}, {11/100, 39/100, 1.4946350743244439\
65043537319558053631545203386346113626551793778455104095839408001117178922141\
928789240627978128771223423985341012236739`120.28326310720176, 
   -2.22452838869178907580239510556036668562284203687968597876157218470604480\
269896292742853032035335752071916299517948247069300242536800931008`120.*^-17}\
, {11/100, 2/5, 1.44398768316820938222340793965031624166412825145889161325469\
9680965764902031836395602988143020717871427791678918393853510646043404416756`\
120.28313978705853, -2.317377516370208514067613602827429780191415588317317776\
19355069727137529634131392033613146893839498631355731399752095147281778513405\
94566`120.*^-18}, {11/100, 41/100, 1.3970997485834766883123375385190875700203\
93697040066792145044910011615486713123742397141473506673142522198909737414931\
012818218644156728`120.283016713826, -5.4416166828758598621425048534471716738\
42478167748413138383260793456389848756224120219730111325640606141481026822030\
4809241773623782901199`120.*^-18}, {11/100, 21/50, 1.353617392130867576945797\
33501034078712927747929240294503444671908661004301756545094295836242425810856\
4189639258953675402237833146209065`120.28289374369454, 
   -5.71946215186330025790384678245016481512833570634068345152173550975861510\
287623129507337963174970537138354542951059127194862665552264729055`120.*^-17}\
, {11/100, 43/100, 1.31322726281685116645956689073481515436143776487071374183\
95790892157725356573589841164744510396928946706667300032583428655029808877149\
65`120.28277073191481, -9.647894221763102157472385360483912040839369416910257\
90458181566526717737925820036612453134166025009576031249411652467538705858046\
080174392`120.*^-17}, {11/100, 11/25, 1.2756510779156772985359325994004345763\
98774172632720870986417798566684011145417349066025711449300547239630790591523\
044930556140350409449`120.28264753577211, -2.72185329873536011741142212992177\
35822387430614895620463414824753210515913136900267822417177517522418581627243\
069064162223188718897007764`120.*^-18}, {11/100, 9/20, 1.24064100394810611386\
71425303936114831066979672536099417715650618400910029158771833155948922459485\
65362116847323679884961961570407340558`120.28252401726463, 
   -1.24527136907927791545510330047612296794840122440415501818317753766514394\
223415891955275572284819066884262324438954936176285565682389939667`120.*^-16}\
, {11/100, 23/50, 1.207975733329685404539231166176079626837570174728902901491\
43259413346647964962922689290866999309943134516549161990726658290424669392014\
8`120.282400045447, -1.163307731012703477511302995533538452322263501789400333\
84346550462806735266346468509590003501159570810337961380420001689017098925403\
0144875`120.*^-16}, {11/100, 47/100, 1.17745713956021040762830643574473531787\
64427772877210760465136543692114940593246756346105266205955081851320922987902\
54633825467258757963`120.28227549840689, -1.800754550096616440148101194404547\
70559589255899103930311837600739336518878953391361455261546374764794232368359\
0106253977325838268023524969`120.*^-16}, {11/100, 12/25, 1.148907415545525436\
15655955704987053949082133322293901397082793646622320296712114600750608231860\
825649867845054408462650536062312557726`120.28215026486836, 
   -6.49673804381262327288720546257194571038975111060981776059183232265366257\
550900144849491640300629878967463216816239429607664991709482117403`120.*^-17}\
, {11/100, 49/100, 1.12216110378456646280131146537941107714543660181521769048\
28033968182950588035011205975911752879589671354829548035282194531669335896544\
67`120.28202619637759, 1000000000000000}, {11/100, 1/2, 1.0971064419179257321\
84977347214044769870120683678117084434970910260050331715950314825049845013671\
881901019942801151842778617050671618429`120.21450944250829, 
   1000000000000000}, {11/100, 51/100, 1.073452556749851055956283678635561071\
51386509212890517721121714932032617819597364218592564635657650948757376110346\
5236825708838280487662`120.21444898991972, 1000000000000000}}, 
 {{3/25, 1/100, 1697.99926902636490696641751980187662641234689664662137506514\
65318916009594240052225922826605547863697203016493596270874798278716697266355\
76`120.21747415448881, -4.862830082912202941396605901804699280340312044347289\
65975933464499503563383202585803221357298309954895983836472097333653406894832\
6080240349`120.*^-16}, {3/25, 1/50, 424.8182422974410596910663019257835187222\
49851044755185029742399565922435340923596008199190459335770091493623813086325\
306609280850654171138`120.28612602218595, -1.46217959806220047562243914868194\
46037111764391163315900481657834766145950487898669982491685799530201712122882\
9662927993517264970162748677`120.*^-17}, {3/25, 3/100, 189.044064218013958634\
60451430956358933590904406939649296861736109572419398877242765367728875109817\
5500421881005483905189720389831526838127`120.2861041732279, 
   -2.08981054293551766654149953201100178712853330244555531563011257344669554\
820788458728949006983499720740868161985393758243576318583368589318`120.*^-16}\
, {3/25, 1/25, 106.5232035078700247229174631334857249036699682915423879554225\
66291596212982245103072680154137710084193683390679100898470733823824926143326`\
120.2860737561213, -8.7715715768493128469114327627070961746733280485722889967\
04264827368896183876986509098725459407501270694078412337466604164987400476270\
06194`120.*^-17}, {3/25, 1/20, 68.3279449937416086402656994974411111661368037\
76282074317287220244243716175172149453433619931136042375857939027118064790265\
153619283299319`120.28603493980047, -3.30472991101702330686735047703619000153\
12160545341929983500323142019422762898595463730460618618295337678823917632124\
4619367413723964905027`120.*^-17}, {3/25, 3/50, 47.58002115914162784205734560\
99321929496881410985201280754033913227044648394431870071470514354449838526814\
68907995261808576234156699863528`120.28598793793225, 
   -5.55084737587240140366205156848978430582084212672733887028737112272732268\
467568991549697098883403870003024290050415776088822708547851588895`120.*^-17}\
, {3/25, 7/100, 35.0697999143858951513906920078124276249507558038463488889656\
29543588555712233855398490639441851721492431645396272936139207529498555032141`\
120.28593300633723, -1.739105081653074271734093945805840883942572444347968157\
77120766505497452422063277815487043452349508025865724074212687102288218101528\
0511831`120.*^-16}, {3/25, 2/25, 26.95031095856267743856409821177830770628092\
07174079501667781213583481745887160461801692859365937625114779356994908623734\
12341096467336894`120.28587043991747, -2.869709635785451680154911520391994633\
08693269257418175317512178848866345797614993303804269333897112541568110755366\
0056250808180315353051871`120.*^-16}, {3/25, 9/100, 21.3837443288078702333301\
39520702553870070523917221982673503595931116579965486435417194490844184041126\
384311773724405845637778929062837625`120.28580056912631, 
   -5.13593850328278827445479681358113166658850615175573004668075309541498799\
4205716452635412378047669713030813193049159072990597927476339532731`120.*^-16}\
, {3/25, 1/10, 17.40214205582284721536529443393273126880303510081935047382219\
2452161234122387759061321704579280610513372807313897509538419504480536340847`\
120.28572375604564, -8.381913697617738259031378298968489555200163668445729245\
80492681602918286426575012426182289605157952352210607658682316100365044747998\
304301`120.*^-17}, {3/25, 11/100, 14.4563380853235487939510014520885102970449\
43638469679510072814074783069416510816920927746827885018375753112017115944713\
472121266830967987`120.28564039011927, -1.08167445522471143425561891342926717\
16747253668746890783134199425971731962285169315504347172328278490255880477626\
77850154052353872378244971`120.*^-16}, {3/25, 3/25, 12.2159449353127494860669\
48742491303603583053966799605982062916592805710258061748310023261651435639575\
108090033149225081673404203954777482`120.28555088359887, 
   -2.85177582615520948164685865953382144311213673116710449558829840321118580\
5990887141443149855440446838177430409209327299649962575223735971959`120.*^-16}\
, {3/25, 13/100, 10.472525222565362095777263757139057382119104511653201449063\
49401792600153723879439655392649410351507785125090578670614960427289663704289\
5`120.28545566678888, -1.5791436681411918856689662428201658239198692735854423\
10748548487817875153027942374006390037300249473754326278554570657344064892657\
71138315`120.*^-17}, {3/25, 7/50, 9.08930836510187496823839020288961173778417\
15258276711886908463882021462462574331780924208689739967875639741239334092068\
50221996739094066`120.28535518313603, -2.910983612165474176209109814076939551\
59600695897275063540739573007297807047395671581964371064892645651050173964303\
6469163647341184872623506`120.*^-16}, {3/25, 3/20, 7.973533016999271394927453\
49776219944992472262959340819714862686597749907622000525558408978663593132779\
5309382261047449757621432254136027`120.28524988424878, 
   -2.55914161689172847111558609746963712015660091296319448169686751952999286\
947610774514750525837491830579596799052988139842711493402107768895`120.*^-16}\
, {3/25, 4/25, 7.060485995686235217146369735064617519056192818055641102827305\
94220852864043942842405652001001577424035942706903999624800136313465196936`12\
0.28514022492053, -2.79602987517817257025207524756831523464855584569655958772\
59596819666753836794479867987414957235111897595618947241548906527603471986985\
98292`120.*^-16}, {3/25, 17/100, 6.303908040805951495542277194839035528878317\
78348785751266850365468059836631583541355640752449693469494613840896725610833\
296533765982805`120.28502665821604, -2.54830044962524835552629069568547023985\
63400318638694375360006913832237845141951307561528849842987516079920323863052\
44665033061990861998191`120.*^-16}, {3/25, 9/50, 5.67002100755716893143897077\
48499891169854058188884580580487839973894922437220976891916399534068040004350\
00264410075589129457049600287281`120.28490963070821, 
   -3.03648135142641366316687437408171865099857396431584240427684845026515388\
2052317780822299202208573898454831233510320305286026320198814227255`120.*^-16}\
, {3/25, 19/100, 5.1336945184031301649823117318001952220127759351490321289616\
1063694332193066774642248121927489918690964819784744665651846102212469725049`\
120.28478957791594, -3.106163564782231421228639417001664842104644820277770995\
40755827343101297105920079125066661960997701352074963616613583802024799753706\
5625174`120.*^-16}, {3/25, 1/5, 4.6759190375846181648134849227911081033934276\
65088524106995312462565291318200336132406140507961963883129693267607936992252\
42271148163804`120.2846669200209, -5.9173884614593512518771414066447639113825\
31336815467658945482849112063571866489437664215285053171819798198322906389561\
462333229582254277184`120.*^-16}, {3/25, 21/100, 4.28210023763434867948195573\
71114680134016950699183496405708203817062822704445955614688899132377043299282\
05561483293137892857661082252274`120.28454205791438, 
   -4.06508167414996242691547821467272846106849598449833862419377771224392694\
976898470826872013010351247976200794763087785439247492242259406019`120.*^-17}\
, {3/25, 11/50, 3.94088317445093871498633189004138790067503729974605297924980\
779299748189460235817213902450780363005709772517924971285630843663949787515`1\
20.28441536963132, -4.4512004488401287659853676486217729899594930523735690376\
63012763837296231690228423426456600392967820898623966159988112294389048157024\
324253`120.*^-16}, {3/25, 23/100, 3.64332620845649524909764014203631416724070\
76901838888667934102069306046205018269594265382927385064653479507948806535180\
13633494476107508`120.28428720721152, -4.064834242952277271865684185867923381\
51112593910149548583238725433771970772771088209394392083176257129118271316315\
7997501141779556180782`120.*^-18}, {3/25, 6/25, 3.382310640986807475503886706\
13181462167218964261780071559540587849971914637749265550387019725887262568101\
7696213571169608625499850701996`120.28415789403526, 
   -2.58585635233542118086465041467857217589703898846036133916505718162799056\
2187953011093779360661138592244194924681969677923537567011212640535`120.*^-16}\
, {3/25, 1/4, 3.1521122179714131771071064999345553336050880535742856763442976\
15723671505544402221410219337325015685123019712472143081862763574617392564`12\
0.28402772265339, -2.29672399492568259181286655109708493857364920805011863772\
94331019913824759759570063677719051436767395763330416368500934182297860312275\
26819`120.*^-16}, {3/25, 13/50, 2.9480856972105549752540691919889259672652801\
41642084716627883731063544272349460549879644417915662767022724648320407723702\
09208365902468`120.28389695314316, -2.223944177881777126588835236328915057802\
63723278289965284443569639288336131396585737034600529882806413816204905873505\
9207178799350347898652`120.*^-16}, {3/25, 27/100, 2.7664296264521971932183560\
73773216451990342832837430511887865515590305527392916984540055863363828763694\
656789396808044944546074356155335`120.28376581199271, 
   -4.39749147674341649412439996818476255060563361557668572620416328134914603\
0311407661210957170432594143601293703237256977810403956633623044537`120.*^-16}\
, {3/25, 7/25, 2.604008841303131640305279359810864294579658926312702243623985\
522714067544183084078634917920421054223304163110205562444582376186294496238`1\
20.28363449151628, -6.4758593160590409390333544405909701544307225652894913699\
81964712159222254889376271017318445044179641169839574758930668653236964647532\
593051`120.*^-16}, {3/25, 29/100, 2.45821904585173840549108971545802408741829\
40975987531798976675193838676712596193680769968364259995197706738050993220660\
68399804442508587`120.28350314980328, -4.432541163338706096840890079399792876\
98250875391875687015086938546860007049034684471973686225444482971800440917795\
2773108288942371750176091`120.*^-16}, {3/25, 3/10, 2.326882448233678087091143\
87006952825064664342763240463606430851152608412899138596315222688080936759511\
4515727732551062599082517641664485`120.28337191117026, 
   -1.87485345147560390222319372847631732372068151134677762581307464711021049\
4051561880988776589756725902290756288889080658382031564583827066892`120.*^-16}\
, {3/25, 31/100, 2.2081665710586314010294014123746107176035430156472460174214\
06746226233890748342579724614137386267052015899490541898575395523943010119435`\
120.28324086710248, -5.325771199495061064436251384051718143238241895051885155\
61422882263699611786949432306871153715886575440115647826703746212650850447078\
5741962`120.*^-16}, {3/25, 8/25, 2.100520536784861431410174805328310990006422\
85938899017434841464289344526075463331096172471965489967749562438004049719145\
1029503027949082`120.28311007764056, -2.4882714072220034829469437485323813317\
76645266106202497873486797597301925159169105588661964110501565176768467806797\
92691739128723900873817`120.*^-17}, {3/25, 33/100, 2.002624658129579479984045\
15133187081687812986506214517419957895959140857107768233481369012970047738450\
6581756350511850472542340927323367`120.28297957318465, 
   -5.03698707396206283997780910236626466242707220873748441967940059185794635\
8209133517217264068586114740735370459240827859724982199541467418773`120.*^-16}\
, {3/25, 17/50, 1.91335025052761305044705358840947812505813309384909094539157\
5548871118011100258823877142878251973258677860627123084084471928022976092029`\
120.28284935665589, -1.118936222337773797227436464167795928380793981289795651\
56553192531358401414213714480466578063574215406765921638936806683204589936238\
7662546`120.*^-16}, {3/25, 7/20, 1.831727364660078497215885920193412546326144\
04085825114800115823318641761421655736701236762194802763481928669576522927684\
2875702629412942`120.28271940596508, -6.9362528687150858244158959393789802017\
99133034895830320401941043049143488019332188749029754425210442373853450067377\
510935107216785161076665`120.*^-16}, {3/25, 9/25, 1.7569187042801524949396026\
99411885077401767205862048017179059102992786553331388555353487240623895848677\
256282492202424021097140796829077`120.28258967674263, 
   -7.94116152644996998619861799195197103784019225320631178443910875629662347\
1289767767781447269549920989958629409633694040130833980267166617949`120.*^-16}\
, {3/25, 37/100, 1.6881984106276947675140835874367423884747214588903818352029\
38726504677973742381748817578805948558232804154916604639063410228859459308086`\
120.28246010525172, -3.489464759059267850692926532994381855028367715113703309\
29872100566152940777975233060274739303169215130365392009573674323262507115708\
991477`120.*^-17}, {3/25, 19/50, 1.624934702797168009063859555955310649169860\
64251047800803526618629833035328038623551652865919591792586225310272031773402\
1247357646672327`120.28233061143779, -7.2071540377664417874543542661231609040\
32840684408999792735324585043139386882707212879280028490609038914856819537909\
550400070569133514856101`120.*^-16}, {3/25, 39/100, 1.56657559355512008215097\
99915256063518335904209704828240318059731759223207155797357812830293100222781\
11655190945472161180536579532100697`120.2822011020423, 
   -6.34068742999610735232496307006207484277781202875714551679611519848638482\
915324619087342652762340846384721127417992455667520589501104945107`120.*^-16}\
, {3/25, 2/5, 1.5126370734484511204820745866335720580735263239563746840129438\
12979405279806892668042315758231507501974304876361289802873006973253135302`12\
0.28207147372675, -4.92954210496840694227396780422305533639661991045030298469\
61358924423942503844213578233824933238533615685159596910904931408281651537206\
4194`120.*^-17}, {3/25, 41/100, 1.4626932876445012284640877732484557963419023\
52045937511635047074820378067753630039172435938151573673503228685952144913919\
296696776829105`120.28194161614172, -9.28509413634853770063179977732470337762\
27993728094395298903214480834777455738207629441197544830564711118674627431123\
05827857862775837784835`120.*^-16}, {3/25, 21/50, 1.4163683305962942770963255\
83261783712926639240224390815671917148308672595386594249965700870923384446759\
341880054141276838817795985967768`120.2818114148866, 
   -5.75622039862458844154022212689619020703924636921566862515387670119469318\
7350543419779505466640215502486714511525906152337762111438631172882`120.*^-16}\
, {3/25, 43/100, 1.3733293611520291646239077040570595572665575708346507551267\
51491320417936157147905992076646916660312999418929052655691645725303409059207`\
120.28168075431309, -6.255791457712458070470944881452428899177524687431531751\
40498656783561324098803877043824167217442733016281600205340829638732519783816\
192966`120.*^-16}, {3/25, 11/25, 1.333280800840415739764956785662273409294235\
56334150169241340152256385081690319793652119632467608133157720181247597089274\
8262166804360866`120.28154952011529, -1.6485351093520605887004121600294991775\
79066223562167518373754514539411680341750308073840442217146522833325954507644\
44110433364338522208631`120.*^-17}, {3/25, 9/20, 1.29595942497012559685332234\
31600091175729212311243654586382884551005474741164528793279340158996555533119\
01201806429643470036743805425705`120.28141760167817, 
   -2.42356414316801428650448978106570910738186011817998769015739470217020604\
6289202946416143051083457599282330952256560153925768106711352189455`120.*^-16}\
, {3/25, 23/50, 1.26113019300474624158880734039893885103378380920965430417658\
2567216167729675615767306801614335304438761307546198147395953656982491287782`\
120.2812848941471, -7.9108854754913014153498307009381734009267994877639207726\
68204989852879163724786880550335334636048854051884925481721369320178195635387\
62814`120.*^-17}, {3/25, 47/100, 1.228582693748145825836425391991031063666041\
13820392817143741292818082528034131797811831705822478338463584881828611617043\
854851864198951`120.28115130018674, -5.74389519963821623455972160453748294916\
13726853750622934310935356581153736945957529642410075762926927593502301610531\
3086060335957764572334`120.*^-17}, {3/25, 12/25, 1.19815672150970282822665880\
69809739137929544980506948269158651667406734596856595510872384897516586072163\
51296598901052476828585799618872`120.28100729287783, 1000000000000000}, 
  {3/25, 49/100, 1.1696170906736401188837729518323665364402549175273685252102\
65784101925717563886156016391404708097740373295702556607540841711900561462041`\
120.21379800772345, 1000000000000000}, {3/25, 1/2, 1.142735148215681062597035\
61476871895440705299026535654709453479406273775611483007936114026717238010346\
6391550721969838343447697087791457`120.21373132125757, 1000000000000000}}, 
 {{13/100, 1/100, 1796.003943696354812004005572968899506189047879109232159015\
28672146977091397249451360324760673706614840723301395167407081906123922462601\
2832`120.2166774911257, -9.27857964425538430960367786018060870559000299718471\
90752729958249711923452932413129889267017075215772419319169528118103508913362\
38138939132`120.*^-16}, {13/100, 1/50, 449.3248314157326389831618132390467110\
91193657205139800367188171288119517688602632643926733356927616288116052422125\
53432058648220184556744`120.28498422740759, -6.700686682879182943983881708957\
04768604782212507736987522873588897009887051283731945173887231638418407713487\
7703675174937971509545793093692`120.*^-16}, {13/100, 3/100, 199.9398931507815\
91600269226063115558313861612772182993499049024847170730111216574421875731881\
857004364494350016459561112436245379634604405`120.28496374697913, 
   -1.17722679838134202158006619390454484475172908258931638629376826668402291\
8358806349658272369859847907386398984705705257976838997863921163028`120.*^-16}\
, {13/100, 1/25, 112.65526213126942482865507241282099023770810711750424607303\
43799289020895358569970664339090869183968562217716123737250183904118804521169\
18`120.28493522153886, -1.786352608177594519682343522026976279711996211677216\
75894317041292530839207203182936688455840588864193751852758030728801233339145\
8681821246`120.*^-16}, {13/100, 1/20, 72.255053861544558539613750804996610790\
04721648789534083740659260508730941625691134775626431144307567608911801574348\
9684802360383883603603`120.28489879612764, -2.3137237670062868296971674015813\
31373687634591290557168573719378861616795381840307263022893432802000888627101\
160251981800228028199439962106`120.*^-16}, {13/100, 3/50, 50.3093746400424311\
24668667692308660003650524152220954603150193163237660113845690643690818794454\
465132285303566439749515134194061022987118`120.28485465424437, 
   -2.64299854099009583189740036490126962267259686217797819240293272990242837\
0367146135022269586987110106398021505293701976141666179256941562626`120.*^-16}\
, {13/100, 7/100, 37.07693959344662415034617320048570412072833745528834197684\
21388930875798564063786902291841529149026580245143935795346783192767238417594\
34`120.28480301565637, -9.516066258698730261216466519561417201912930148597432\
08163569045583240650444069099802813396247786612861062335290932838664020458774\
015334006`120.*^-17}, {13/100, 2/25, 28.4887008996661656482813587128147235970\
03095251547946619912425090663047341152562409171938616518906603847152830518526\
773684960049550371109`120.2847441338039, -6.709647960468534115596020675869592\
75592917973446451716745364769952278759451246547827844782332883693742873349696\
553085292889282706590975574`120.*^-17}, {13/100, 9/100, 22.600755707054906501\
51235908693428510406251858958562206172586901643435538831103818062347128699486\
5376961399009625091898493009463918308021`120.28467829281365, 
   -1.90230715387781693620571085282730239357137961906771776912482969361555180\
2962360903984447976036721553514759216812210569573875760168022730484`120.*^-16}\
, {13/100, 1/10, 18.389267900285343164974343314215652964793892116418290811814\
17281471412173302798211637509298234569001534722335763971788011084681679163156\
3`120.28460580417672, -1.6097712906289537409256861410772594981914869969874396\
52859320340176141822181745768682511032407561795399963844315640707780782556029\
96029411`120.*^-16}, {13/100, 11/100, 15.273369266118296875622107372397843358\
40903602344224077534266188425506235230013727156453231649568149426617246750488\
209113995837191689125`120.28452700313277, -7.54366227300910213457647547247822\
81069563170199568378233914916397122467667150997433659741418606059724078053070\
24714611035142856299081163939`120.*^-16}, {13/100, 3/25, 12.90359979836645871\
05731760522177630612339295546536021431360788162954077951074365429140252976537\
24128892019046903802198812226332948634203`120.284442244817, 
   -8.22364616370652934998322455274537477466069038915825423829911774356242533\
82806592868451982394214875989341421916480736061949195236035250206`120.*^-17}, 
  {13/100, 13/100, 11.0594895189091780844601628118240740388102286702639061925\
84458814310714906988381359747993182936141995931978137513927431200541422779596\
872`120.2843519002207, -1.592628067492517926991708147164770308299921984848143\
70844615313402971677780294831162835639161130047084240540764234806837894225305\
5649049561`120.*^-16}, {13/100, 7/50, 9.5963724304186893990181834368372956705\
89489776982705004670485779445396877370918777697446709920607705286225399853195\
351133786242768179425`120.28425635202805, -3.33826964314332775006897246603784\
89408225776293000169062010767710598571036314233646038078807663043588696301172\
81388339123649673901098113536`120.*^-16}, {13/100, 3/20, 8.416132337655684021\
31901358123508883395975967333615138637690593075106848072645203018924571692472\
3345542611178320260325207849193112228614`120.28415599038576, 
   -1.34364003622652565041392567800055756616575841966185514010885634847242618\
8566941804222609517270627594486254968458338932474201932388643468419`120.*^-16}\
, {13/100, 4/25, 7.4503203753056331604877976034160395211014413324100871936787\
29853065075258042218552699854464847079646853567767953991511396528016662727885`\
120.2840512086712, -9.4227045879569108643614912543876792739677489213486498116\
81638902853136875146058447256133499887326320456832162011312948408884165380479\
9931`120.*^-17}, {13/100, 17/100, 6.65000691125281667732736716004388246805818\
30748246705768841881038426755234274880525172674509487141280217746122837437165\
29933685720283403`120.28394239930606, -2.216469601370927586857077291555488833\
76137185747842212374016777585245112060464819812284873688892609026758986899124\
1781757836767137192165388`120.*^-16}, {13/100, 9/50, 5.9794639421660986906626\
99268474047337671259084054203745812743638124962762847874758708829472498671309\
549866754591340671637192975271757518`120.28382994969722, 
   -3.17863161151672810577905627273659730611198731521029874761104849157586373\
8488733103467935793435980877777620614949665344850465594976772210165`120.*^-16}\
, {13/100, 19/100, 5.41211045390205422876964348189731083974670119606255662209\
93973353644752873870954445249263917414364091104534481737910198228566396553130\
59`120.28371423834001, -4.050832097146532267062257455753911727412302742897372\
00028097288027793242995112271634166161824079915033782198619989759398111630113\
81130703`120.*^-18}, {13/100, 1/5, 4.9278396217592152543561456650769183279491\
50567393824840752161492140128248529223244125013160318160170851636938044090779\
371176209335457147`120.28359563115097, -3.61594998816075761953939830172080177\
82197686875525039967515569247171197334460410448500883881456357956594497152377\
54843335978570040056819998`120.*^-16}, {13/100, 21/100, 4.5112147141929651133\
38715352664174795569506062406172678645305904463509712208403357656772690579244\
621193422942699457458891862650263731198`120.28347447807454, 
   -1.62710389470800828402711769196402724686808467589154466582216753337744535\
5709831495722526702477003750986832931018463901754163762612428663021`120.*^-16}\
, {13/100, 11/50, 4.150225389819088086140288190245300970050612744653513357802\
52653068368673853135080693076448326911312477587184263628813284496534520721776\
6`120.28335111001216, -2.9494796374049458057667940402681631440177710535087675\
78172015126006365681073610612636082967113595368610570108065834888922024197107\
33676645`120.*^-17}, {13/100, 23/100, 3.8354139305993341658876090089244634103\
76334295452022043118216554681774681491806265167238757574130251614522058794176\
607841947814969976221`120.28322583610755, -6.52665970413646438771119749060862\
69735061709940696607945436512822599894683340874796630174423338167277625416624\
2409569377129754016240197111`120.*^-17}, {13/100, 6/25, 3.5592507975950554053\
75044449726303065630805495359934889496317639057763005880769673736737806962893\
992807334159443413508481217312206291983`120.28309894143393, 
   -2.39659727732494754297445759655771208338915552905412932865974155142091428\
9982740753955506017230783886724660739312329710946391403187402214694`120.*^-16}\
, {13/100, 1/4, 3.31568139825862966132266567128205070454130530954571438495283\
8435860319895193817734626328313424034665799413565069934938352904991495519517`\
120.28297068508836, -8.653776513166455774341626042354952792017798615033568805\
44483220958568740864582605696942329906951249967471899458394777416109988157739\
533827`120.*^-17}, {13/100, 13/50, 3.0997924442343889083865758295738809754970\
74800800749760093162179008537394400444503242797161990736154143198806210663011\
727624634556748704`120.28284129873477, -7.34421651270443658400891914002758786\
02633964102169312811876966881131835612451742830250777931440850650413282271492\
8008410232478382374881906`120.*^-17}, {13/100, 27/100, 2.90756315034888632261\
68163115769603733826067414844191894307530982513546003550679937268418808320838\
98240820733363868189688796281406607049`120.28271098558949, 
   -1.79775348273570261023614941639526555675732117233101455000141822640930218\
8003069606603792168111351932141628562910714313000632768890785307349`120.*^-16}\
, {13/100, 7/25, 2.7356774854680996018770714610046721302169989927750089211178\
39870996892884961750497540315146735001726348341791570388128871745488951686207`\
120.28257991986474, -4.050552560397078120337859735363020135268572090866078524\
32991241424459663491219276885234696083177447979226316009838327870725431789503\
1651024`120.*^-16}, {13/100, 29/100, 2.58138093540083815590508258668955202275\
45548666946527746951055830766415500647827095611591173940193175933516019980891\
40611877913855980773`120.2824482466549, -5.1908601782709228155558172045493299\
71892386698735424942684480444740779247408401080393714648902251717031351512944\
408516409659508921194485742`120.*^-16}, {13/100, 3/10, 2.44237011346976094723\
95039850994578169123478597828862630522853117384944935771675344305684559003175\
09298337159699434230118439742709586362`120.28231608225852, 
   -3.30779119477488277611936749565964860209255784269400864425681281050332910\
6368019872105327365285254618430341193567908251909703638984051404906`120.*^-16}\
, {13/100, 31/100, 2.31670688376771023799461032768540058116003129258394558503\
91888411144659040597379806578369442457511688626881288117162757838345269280594\
42`120.28218351491981, -3.273245900209562040855845069472122820860151699163297\
33824539549386027398790912226186256713738555281924365603821252800878694038280\
1077094129`120.*^-16}, {13/100, 8/25, 2.2027509681423868496308546490576948138\
16822472536036498995582343391779622059498126797580772875565627806287389496720\
110934032952330131351`120.28205060595702, -1.53295054236766397869464387735590\
13952086736574485272855533192205487967878688740980362336931710476124164995232\
369893139167620278410501081`120.*^-18}, {13/100, 33/100, 2.099106626277456494\
94415954928315847058253353834171801280831418955804132194970368796142822970387\
422928829498055515627717132641872053348`120.28191739124175, 
   -3.96987355511634344690884351852098145324277596358312797014774793450902440\
0388369507325216991311806830628295534284949486223521370951589093039`120.*^-16}\
, {13/100, 17/50, 2.004580147908667933669513922718908321181335711229196216512\
26219787228238126750828372889316323896844746784247298942587573618025450571107\
2`120.28178388300276, -3.0551471257275033803037970561224875333067665958070811\
36624981596414131475278244710466512877042412079938481819420162220157910694157\
240070198`120.*^-16}, {13/100, 7/20, 1.91814572230889708621821505530723226042\
74723378215414885656794015797261795946953874922974414609411798460754519277232\
78421855906241483855`120.2816500718948, -2.9248179389803974431055678299744109\
55161615578628851577590326346144031894909360208774105620265897609493888794978\
69379643311860461359253908`120.*^-17}, {13/100, 9/25, 1.838917850125113795100\
54560250754363490346880664879166861132271722000992698541200950175535264067615\
5306917132947002684088954523704725092`120.28151592929959, 
   -5.03078249522433060723498915346220712104621366556383671169766996152264457\
6717609963166225678751750061537638775589927909041197297958934646002`120.*^-16}\
, {13/100, 37/100, 1.76612890273358779043290795157365821916590683606849332061\
72593664952894552576227462830142789036061949148470408257830429026457201164734\
62`120.28138140979497, -6.950518892328577350395605560582956638774348229280407\
75780156320924111385557015160624139983334452199144190356988472135732549970181\
9035980219`120.*^-16}, {13/100, 19/50, 1.699110760136865371013333274062959609\
34110223276583814922742621578461398058157508721935211855395423087846768143886\
2865252238474338197312`120.28124645375055, -3.2952223431943933031915823913736\
72195654821819162115676204083924772627282343066415712367613228386445468509698\
0283453175689455102757931689`120.*^-18}, {13/100, 39/100, 1.63727970184303527\
28914702291292411772550297864414357844752331866607443744582163161456585482663\
84377235297335966903847982332770001705573`120.28111098999364, 
   -4.28541057289999240072141884996580132026255352683988286899457780725969117\
524277558791937125319330851947354766787621447984969382568729477155`120.*^-17}\
, {13/100, 2/5, 1.58012390851975069744937576603161646621597292981932322479543\
4249900447219461235777470186207456927738873721390010421993881374465856857286`\
120.28097493848513, -4.906983059371472161241755895384930034625934264538380046\
69201727254137931440605909733671380377526089406945165000267474355220137791567\
138245`120.*^-17}, {13/100, 41/100, 1.527193071412427582449506784269943690200\
36621834405580639805194816549141009877633509836652118478957203941673518643630\
0598571595822984528`120.28083821296568, -4.1550450723053285487292167366830947\
67258497275052721567514988850949523797074392388373547892558287865986788907466\
37236468617213758229296714`120.*^-17}, {13/100, 21/50, 1.47808971297895074103\
31432475130890408191103471826263950728871528218329682252536532962468526616551\
49834217930370962254154953186110495567`120.28070072351696, 
   -6.09402203757327960117437907904859066552478733562838585500630874293488543\
874901240350995287537476655634410651149929689574047131578434684687`120.*^-17}\
, {13/100, 43/100, 1.43246190419454468604529773853384501943398044577026513917\
58716157462575025539632355965845867817535019491140982432280007950464370541855\
52`120.28056237898974, -3.050581977678821105781716048494017757171229361747883\
05602951656760048803071903271947245013376985992842596964096076493680659281802\
894577371`120.*^-17}, {13/100, 11/25, 1.3899971275633119831884840269018201051\
45435172207374260644337889777708545336880738316202980079198600060693547865258\
160239622148010289522`120.28042308926513, -1.31862731578219263311609960905492\
62226612016555914677855753480166248346811171012510552375597183476096974151472\
02809794762606452566344977712`120.*^-16}, {13/100, 9/20, 1.350417084487608273\
78111931249526793974919169033622624220066470180415053724584436442558411311894\
8905655801871049304435645929343250739949`120.28028276730291, 
   -6.81351900054897855058621546065425163510745512320723560291604585247833644\
1122733077861119084840733823438073970403817041809560286878901390664`120.*^-16}\
, {13/100, 23/50, 1.313473284595428538589627624900478009381637266494530666278\
96209296507275941759476518467045450562532569579875962076614078602241208299519\
9`120.28014133095583, -5.0689585208192037133343298591150247848301087812254419\
53781490140353641356499889956444267444954032474156808986173715978720023755130\
32114479`120.*^-17}, {13/100, 47/100, 1.2789432853780125039026983961862733086\
36542098420860459205304429772810719128530421611642557571783368886214565496183\
881795283968827830399`120.2799987045192, -4.644672562832817074354548198573326\
40760962102954776765838910586669208403699408923731188147929804946124921342266\
502051041177881731187567813`120.*^-17}, {13/100, 12/25, 1.2466527575222540485\
25853347506733753496916257097653265780816449486746023684205203298148257935180\
940015792295019112087056462149938442499`120.27984685068789, 
   1000000000000000}, {13/100, 49/100, 1.216364363071940153268479780219166659\
25807836971572290351532691228780323490092661684614901669661641680688837332054\
8286570571736222600459`120.21297898612785, 1000000000000000}, 
  {13/100, 1/2, 1.18795058728139328927313436153462416576958629373925265847833\
7643897501346523273714296573970219362781674901562040095148728423779253318388`\
120.21287752762309, 1000000000000000}}, 
 {{7/50, 1/100, 1892.16432689843226757395693064123433443150585595503782801095\
47222118308385774331601369689108415557000558070353590641980586578539646040272\
6`120.21588195543603, -3.8381311431370016665615406277321916568105716586117020\
77594250852687823902359009324237101164941941974481325038302614885324577465275\
245881361`120.*^-16}, {7/50, 1/50, 473.37035089760928820075295098495194185956\
27259809201829737631479868716370690080581222427812599719887087820640194613386\
33607693992425481875`120.28384477499966, -9.034111116291568516106257897390729\
72599284974327884903382722551459239022585676513127146465155252443396980187853\
1617298485022203234072787`120.*^-19}, {7/50, 3/100, 210.630805151754968845779\
90065165491639817607138550029499877800709515785857345811786855419825448442493\
8145166740856366581601121400138399767`120.28382536232608, 
   -1.88110616994666901689126520790098896330569896587685652208315979580921262\
2195059142465132091894676860020157032647439975521270235661231006197`120.*^-16}\
, {7/50, 1/25, 118.6720578745394562562553758537363877559231268092135231474625\
71584737969720035731854754063265411530328335059159074648369401231729661769323`\
120.2837983118791, -2.0645750427279379526538383058466284332539955718390017012\
70176008932181050445267034301306990394817510062274055269446988566590816753238\
072785`120.*^-16}, {7/50, 1/20, 76.108397528714684110823437635825040982411598\
07001960078333417106876353599592195259762683756931860234070171073210807266829\
8919592471331146`120.2837637491469, -1.56678315858878607046020978836670906541\
00598522843196310078170059078319227820863199974620802994830987195417800324477\
51890279755438814657661`120.*^-16}, {7/50, 3/50, 52.9875055678303306567115578\
07544437730227835321255491727048227339582811871682968308772877753850876934260\
255820242719744691410672469046152`120.2837218329197, 
   -3.22793241243057006946560941101074584007444102422146409939078856605933862\
69050414510339625421461236439378116219697015648175259221766703612`120.*^-18}, 
  {7/50, 7/100, 39.0464499479111132295559377997147774913713657826884901774908\
76368037734768169889158587107797772380140309853983825611089558496796866457091`\
120.28367275342332, -3.669548640679318861258532313371980992582347018371611792\
38088115063417273802837874165842330302569349770561620709193047210578917674319\
002931`120.*^-17}, {7/50, 2/25, 29.998284784179808714076674986038629654371479\
34567830799806385439260437811767654622563186172723698758421901092826117569067\
8935926884003707`120.28361673009537, -2.2825870693606957345609567219349900425\
19667777712407530944980658100729470274898791894364618739029616366433010644990\
289026465517092863212775`120.*^-16}, {7/50, 9/100, 23.79501098311400016309066\
77378846574538263392972036893996167684256709237139179674321621725730043553558\
36266142406510747283007274301039862`120.2835540090358, 
   -8.01214759263927742857112376681573781023472308972024926007098241171158481\
970818228903633568422676036914090920913217178108187105026722656066`120.*^-17}\
, {7/50, 1/10, 19.35796589686953947317742792716413981076250257529141827077858\
1113759697263436608547273657671195265458414349817114070013869440865689960941`\
120.2834848601642, -6.2173392497876020289564223603022990987155329876549985681\
42773052637594239159695336731325074724833337158838699540295668031474684095802\
148523`120.*^-16}, {7/50, 11/100, 16.0751757783487179250183344027940797308380\
49393321903442067530524176375883379656598974128477951930379745464411331305894\
362838594096883358`120.28340957412495, -1.22841814655769727485372241215971669\
77016106114511650755312640243216807787978669619436959716467713915330158093494\
06922978368524254933598399`120.*^-16}, {7/50, 3/25, 13.5784670342553141145719\
32112369096987923673622972182437737743246859230539042282112265252906515476388\
393155630047696148508317691018580336`120.28332845899199, 
   -1.44040597341970699796924376261039231823817074185060811104437246500965811\
7949802448314284187859297774240320527100926709670302832090156827897`120.*^-16}\
, {7/50, 13/100, 11.635563537954754903003352017119320810915287836733172745690\
33164344940492117180120480627155959323608607851858743916172339918560372878163\
7`120.28324183680827, -4.6431172245456289511968049024973459167307457894637401\
29663657629922914454712247162381552709395761577847529377909787369358338878339\
14565018`120.*^-16}, {7/50, 7/50, 10.0940524617181874195219779976712926923483\
80246245981668743826074439017498320993061661744900604217358757623644830104809\
048504252710291218`120.28315004002012, -9.75633392817537845864435599404919735\
49845704136836115611671966847746136138979165084429942390063299540539326239854\
55043527373061191548472453`120.*^-16}, {7/50, 3/20, 8.85056353250617602411762\
84082931670522227393381835345351823708518755835118382716453333781892903882335\
8840771171982051714964261667153897`120.28305340785168, 
   -1.77790782228613331217285183685277958231177920312575571364309918292608488\
9126286250069795284127991772873900037533795296318632182474459200682`120.*^-16}\
, {7/50, 4/25, 7.832982500936721851990153315723476419243254505330845800730243\
446513374887220075766856940023948171131948323086496214553125327223765414393`1\
20.28295228267181, -4.7254728523277752666002904857808089771249906713365024360\
23961320289802828892701788788998059806325307842868071179974667876562562043794\
21173`120.*^-17}, {7/50, 17/100, 6.989759612449168096016823399544448212397628\
72415455896214016601986931269298936850645472823398169053252206165396208113150\
1927515721203441`120.28284700640728, -3.2891388632611210580238382218809691202\
16179853139148648472817259271063853033464646185664860853947743911259421350291\
1058216461569385681137`120.*^-17}, {7/50, 9/50, 6.283253694181916427833804191\
69280046552619368723853539117037433033372268976438399059389753757906083332383\
8652975753735610391263336625797`120.2827379170449, 
   -7.26440938104144691214854454054812748295251488928542662601216145003617989\
296178709313745667010390200302338654209918238690044778621447685285`120.*^-17}\
, {7/50, 19/100, 5.6854603887482400423269507840662291241059163863234078432331\
81356577593319248725733994778330054788554560370400731755540368584683691621734`\
120.28262534528731, -3.848556134090807533608790397014890678321108529900660879\
32216619204321126242755850489683875231300734490780184758249964513903211018875\
9835499`120.*^-16}, {7/50, 1/5, 5.1751962255760030898374568367949988095145046\
65774203948287650574049698911218747104448631167832443912468906187951941391462\
336420463938069`120.28250961138794, -3.80742035653111595864628192944288456866\
43217729264601964699965611595101828581662832477087998594264789369276784904193\
0371042485941898643916`120.*^-17}, {7/50, 21/100, 4.7361979148936284012896094\
05283466728634389617203385334428372036074158821406416112712937929109530246242\
839859293373621774604374967534566`120.28239102222659, 
   -3.14033410408437496912141364729060657378346854835244636843094291455293169\
5072249518297411290585399580931692349167683035473671824116174219758`120.*^-16}\
, {7/50, 11/50, 4.35581204413638940918459430190884584607437009253019161089128\
4400791002211063798622704177770916527541907298756826822115001556739996220186`\
120.28226986864888, -4.058403647644907476795244171571742048417032508679921512\
98609394732962230565856992822276089165639653851851373740622742172659293631554\
592242`120.*^-17}, {7/50, 23/100, 4.02407452066095453471810322211119609147627\
74444573790822105278255761962695840434943387216068651528385822790442948141784\
81055729788003918`120.28214642311805, -4.542130635811010164776135132757268007\
79280980748175003899829223212920689836883274104525492865160047794690095815027\
3734362147208934950862659`120.*^-16}, {7/50, 6/25, 3.733052688277840568273200\
40737267119861681876910254427230965743790621766293298352857055968426001210643\
3618468871393519472075158206980888`120.28202093769842, 
   -5.17062968839925752459917303721118920500481092823984555274414772212526967\
5922828413854318843097597790198901766625831196941114503100994037239`120.*^-16}\
, {7/50, 1/4, 3.4763678237145459680278947166616129173496638770676176101211539\
7460890828311519015623999982020859827514583986914752754498236465038403047`120\
.28189364238983, -3.761915990811510723153426695630205210120167654058247715004\
56208667150635691516418965290693863653348971543149080380697676095592594177342\
3209`120.*^-16}, {7/50, 13/50, 3.24884362766755882369421150289675955489284300\
15671013023677948066892535895737597751775560415312613561547419549341209480448\
37657305351255`120.28176474384662, -1.226174397163310660780615260472815681799\
64659022623754601237265728147711813960319763341185037574385910815616508169043\
888894988230499562999`120.*^-17}, {7/50, 27/100, 3.04624410029196597645403673\
55880382994850925442937724799297810431677577505056446931314384381473230033734\
76353510903717309338175592639145`120.28163442446984, 
   -2.10414077539064098452760745074691576684398530095669805329576053417410943\
1961629566029367892631797334057340830264745107190229566222871785537`120.*^-16}\
, {7/50, 7/25, 2.865075737884635820401603541481614870316619185344767300404968\
593034408086929399020910650063543466146930608194798367815033033082250259996`1\
20.28150284189495, -5.2446957969831546272072379870369419927603538767431368494\
08288139690473599275274834800777135745977111320321661404273639537028439368414\
209138`120.*^-16}, {7/50, 29/100, 2.70243662523050717869245702061409080340189\
48759566186688822176452593502396966139927507396598472958298562836571666096341\
11409126361260662`120.2813701288595, -6.4802532726335486880529961502240507729\
48130704943719316208196506422830892861345719966656560583936618469694340186926\
71883895520909552213616`120.*^-16}, {7/50, 3/10, 2.55590013460432082534646065\
40347648784300146549795008786840774724586676279313400399146049045794602760966\
61145663766635090641201672969713`120.28123639344763, 
   -7.70054519402123928426629089703321624494902651520691012562246725982327523\
400091804702314032675408053956737109674385293179633410744318621761`120.*^-17}\
, {7/50, 31/100, 2.4234244501061213820115749270282540318382140481313969039261\
7969067527777704302840268562582980999832909322381027167646223884538333483673`\
120.28110171969152, -6.286297031378225346378190682802341399530919586102127943\
27009581862378124021736273632499814204198589662799001041345094962960446066515\
0018876`120.*^-16}, {7/50, 8/25, 2.303281565522211902504106029929266931627554\
22027147633981742960019112382148193014158589776697082460471216797738481339463\
5489050087684484`120.280966168512, -5.485798120820528992836050582639329302282\
22703301468440843035688556936251744511131265466319764997982869375050047721418\
7322760654743393397769`120.*^-16}, {7/50, 33/100, 2.1940011088898994041049340\
11980230810006486695212563560678279730989661122974059372463813195050696442787\
305661289264163248464839659738028`120.28082977896788, 
   -4.96711868203021870017286912564017563849415905339270730152631296577901315\
1879066893227955267342045902450061793560293533105078506281537893418`120.*^-16}\
, {7/50, 17/50, 2.09432555817993879323481464420695545683701060374553789350671\
4728777305848115089768283488358979231259740297546738079131017930736143992284`\
120.28069256977979, -5.644456458453458621435355580568686834180846189595530399\
83329261658162035594996877035557318842426401264231176949095003725138287212339\
4824998`120.*^-16}, {7/50, 7/20, 2.003174282843504739069223943249918816288552\
19353890515705000216879066741671732011331600881572322752962041571463632101521\
1360457526933935`120.28055454109598, -3.8842589217412042885535438910279375791\
88104232814083844108023786013782183184670665796807672763907016783267602077584\
63563125065313898850728`120.*^-17}, {7/50, 9/25, 1.91961447804703572673145872\
62658387625467098666890458877569428361972607443702546740409212528492824659169\
49653393895113238912716710976734`120.28041567645867, 
   -9.23494479539986119510807265122891179339114622877100939630659200641404165\
1370639022492151471544669023931638648380770568908774029025128297238`120.*^-16}\
, {7/50, 37/100, 1.8428375220682202780242716093155810556424689040777427284446\
2015103289463857983961744443397071504518118757763072235663098062297928407409`\
120.28027594492248, -3.905262663895039772084430028755155255489525992462758740\
45049952351812013078728550271450605887637258216188468415351531479898902721286\
5629496`120.*^-16}, {7/50, 19/50, 1.77213963063340104772529950779216298545154\
83650196513211347511434611130209987799344453677733754672972839573645814725689\
80209203271265782`120.28013530328845, -2.407722079564853667705576398298648880\
63653145739230950063023400746236696729983446263659128191744123729620877240155\
2501790585376552020654`120.*^-17}, {7/50, 39/100, 1.7069059384287733332331376\
84410200543849930599115495779497001891366385920989979376704323903923381462411\
366762381920119104762986887884316`120.27999369840101, 
   -3.41848531227017496325275609732058980574771954857748678134654728460869597\
716627338380766783906708947854955435256869501949941575494580675102`120.*^-17}\
, {7/50, 2/5, 1.6465973311883348676566262245681942189111371474596768936933181\
55338280226943660719206951833682755409810957210911830190719798840801459713`12\
0.27985106946463, -3.12928976699757806074067245608191584912422847056160761381\
80332195857436082753113443686679714328315718329691650597495126716274795279902\
2185`120.*^-17}, {7/50, 41/100, 1.5907394984126307790353042547733312782847743\
73686844143941118869490191931377734523096486117599741837990838941737901159602\
582761840334869`120.27970735033462, -2.45298800783572993414179142470496957754\
97939021115684356558678652037367792729863865283556937482146105697169435773313\
84054258040133556224202`120.*^-16}, {7/50, 21/50, 1.5389137889364779501991529\
58086541013137505795670123246740870423787754492650594514535718228860494548545\
86685026925523078462393606116947`120.27956247174058, 
   -9.26762304809113526224331790452040906699499686064826145806295542763001578\
558801375981370572184198807166033885805611540942457621217527671106`120.*^-17}\
, {7/50, 43/100, 1.4907495379564912969390596472733218172461179776279842217651\
42393138913861802924392011000394657344914760670075688964909945180035180228853`\
120.27941636339669, -6.773887447352707524515291999279034302613220107579501704\
84333136739170941076436783333927953980295794174788930146507756087656557740591\
85657`120.*^-17}, {7/50, 11/25, 1.4459176011170856282717283480096775534433812\
24342254567055997270339078445741563607931183272730273159198444197128232329472\
362664316049101`120.27926895597302, -7.92283539379954420595298060325248471516\
34045608739975028200171644482043615967741743094287143121810483273318855473440\
4459582127332470970587`120.*^-17}, {7/50, 9/20, 1.404124883525303630765067436\
44050707945439085609154007847945886036740593564348319313954385273884675832945\
6320990815963678634618945803149`120.27912018287722, 
   -4.89961305581147537813350346832958638734194941606585654457926430494227621\
4921746551084948433540707191956871096242481954603173151168471186`120.*^-18}, 
  {7/50, 23/50, 1.36510969259969306080180561096600798373960333450275890135009\
2651440257385512468647555148922340729372235722475495450738441189606943920432`\
120.27896998183863, -1.130048680135568003966271364811961161730736313523081214\
19309808092804508774457896024984646578995241566969245498027472573776143767673\
4141603`120.*^-16}, {7/50, 47/100, 1.3286345844533715002672924024918326676203\
30053847746607157755780567980990882586259137827308880071873682105039864339759\
864044740615604882`120.27881923547562, 1000000000000000}, 
  {7/50, 12/25, 1.29439117289271606466530101496083699595787735997754519782867\
1383026115340161734642830240365026575230365387443848921634307442429118430064`\
120.21227434424839, 1000000000000000}, {7/50, 49/100, 1.262393245942941311677\
83508942441959784945043880950346817145598683072811717301227284196080155724930\
234726550024364556197849009834858772`120.21216712589454, 1000000000000000}}, 
 {{3/20, 1/100, 1986.70389452920061888517741843547213693639895681658918042544\
81780768891309663414595646766009599697332548141386524460568017448941069216733\
14`120.21508497042049, -9.027049026162159408123129396351936304543340347781164\
15760798812952236860716044862383167602482458241174742501566798865258557014926\
303683055`120.*^-17}, {3/20, 1/50, 497.01067706995551871287272197157750393032\
53239790154273697913309477892375527692393592714900037120010107913215241459169\
98058433159541101222`120.28270400423814, -2.641186006096691366751514747379373\
40791274866565644498058958510681984440381738164256380586180701739776422610715\
2501039892318323558952957515`120.*^-16}, {3/20, 3/100, 221.141639503554068455\
21886201858908278113408328601865881134808881023670763423588845695670830175006\
8034264779725692574459345945354088505205`120.2826854163528, 
   -9.11152941499122520529585641846337840792606799556366636679401495853523010\
981325306533595997238348424915550203363613947223183735449351486941`120.*^-17}\
, {3/20, 1/25, 124.5875669524853722098162452380521912437519501429979537741801\
60126556129549879635777388502625443322032728066500340435057043572007009202907`\
120.28265950414226, -2.234305008329348505312109850994366999032621400243084658\
27138392269754138513386473539434455466444663793652699540352615761912411257561\
6897221`120.*^-16}, {3/20, 1/20, 79.89692404978488861614087202026558402603109\
11557285273900331652801397811562725066802809543098945071801283608887829716883\
15518847086911448`120.28262637687689, -1.817094297399929928546610428082304879\
99421803722892636865863943991534685033908591504928496271984608609295637220002\
4380509668993871660284967`120.*^-16}, {3/20, 3/50, 55.62063053287549958072745\
10543241590095650009653683168550227288963373586445424410286292285344369992741\
11304491809043672594980499536824596`120.28258617284587, 
   -2.97297500042134614207397626957869739594841777955066519045904995600553460\
8873927999623151810637576648789443253085891532866808735261283617076`120.*^-16}\
, {3/20, 7/100, 40.9829004595305096529934644980075984943186872276711884816808\
40999429194701433864140231970330215124716169909898329850598814609738866256764`\
120.28253905774996, -2.161277754581243015316325215948783979745316472548776928\
97831720903168737729237366130781002622012093335482495128582332007085893387456\
2341517`120.*^-16}, {3/20, 2/25, 31.48256293249635443127773338293664921655516\
15513023988033908293516119794141856837754190477325767312649041312530149495678\
60816916661079277`120.28248522278123, -5.879824561263062597174520126443175925\
41163002514602685731236604013774223979184031314225483283546357817271873577383\
5917373803355145398716278`120.*^-16}, {3/20, 9/100, 24.9692773377402826325112\
83578688666168656542074391071149184806694642116141987763716126395979614537330\
630032847517390006108535809232394346`120.28242488242701, 
   -9.68821891595474532678217081414130178168602039056690350592137159368133596\
530678367280359359077848736162712079075430290989034547039095830342`120.*^-17}\
, {3/20, 1/10, 20.31047868889777381875665126132040002317838043984437992139237\
9311785867106050441172421798574987397431803907532476034260168125872161048691`\
120.28235827201345, -5.655317977537258141188659784877021572534100224303018998\
16773127919052454359933583630488126442412849784701152744209346289566289674396\
8376427`120.*^-16}, {3/20, 11/100, 16.863612039792669002173542848644666177335\
98230899364125050942758263950183267744921631655604463442971968999867101064405\
2879679764829026281`120.28228564504079, -1.9445737813015217835686479645116152\
33939950573092125933652987392279581017980209034351157238388867380911889258831\
637198693681163285075154757`120.*^-16}, {3/20, 3/25, 14.242105656547923687253\
91585321981848292990643049159625772504578931970414470408972817785144020617676\
9307474815478906964800862333843501967`120.28220727033496, 
   -2.35366709223649919719032441773138121524707386261159180053982367444141043\
7898860206724379851355113399739975649220925546477742178386641366057`120.*^-16}\
, {3/20, 13/100, 12.202076273261000016588224736722386771283661331661972642484\
44089080371443277263184161849330180137498179547764850024343595578206076524617\
9`120.28212342906356, -1.9670967786375421488425227779107719431174347206523946\
52338361953658154616927760755442376887326569013614364006457789027735337826286\
831436925`120.*^-16}, {3/20, 7/50, 10.583494813816609656249187767183584406951\
53887701435480076448684583835312519106436769091602983148037657840081371888884\
2266739336662731072`120.28203441165728, -5.8101017989258863837932324806932332\
54877627038545977360626477789111420888413769784227199951426032051822370136024\
03974028587467299180623551`120.*^-17}, {3/20, 3/20, 9.27782548936243995009052\
17737417334809813777216743401834063281649952641071530049029029735923857837675\
06246884959119903133883160808310469`120.28194051467564, 
   -1.74324878946172365072883347578971784244020382685456206197018227039282409\
4231089692691981522642902365554448624031262260710658639780466105467`120.*^-16}\
, {3/20, 4/25, 8.209350447906940110748161800649522858189317975364757933726588\
660065927755432386697879938996551931686274250375350982081624326515129635079`1\
20.28184203767364, -1.4042106730404414876724440981961959327114596232871401839\
90802455747582059141941596004880293987732216414662693631616017443975131613825\
33299`120.*^-17}, {3/20, 17/100, 7.323943973878274029332055890946337269476107\
95048954032778829062235701217166325498002157748967023317038316635017509176255\
0702135267302611`120.2817392800953, -1.08796353650500678266203802246661513680\
88324393793074665847276668779774365534057207978818691815211534114504432130850\
37364735266885067889684`120.*^-16}, {3/20, 9/50, 6.58208396908706683609381158\
06761000205061254777874434952726231388580034674634407627809762648722707856114\
10020150003783826119960358181453`120.28163253825248, 
   -7.07108222009578928741342502687603538046761145446985355428595096129249182\
0498561729379302431349088647404361976607181549698233936719521552199`120.*^-16}\
, {3/20, 19/100, 5.9543667199336157986015895797082135072351262922358270001770\
64148204019273709284358030780615898387569442240234609063733345947762066416276`\
120.28152210242892, -2.935329587697270433867305733979317012452626342313416927\
67725411865034087314304600257025032616822882350534657338198111285919784755813\
1501155`120.*^-16}, {3/20, 1/5, 5.4185502525324523258598992854636680012354728\
22414298062368497925439174849485095240613829727910816474224315819280757390141\
428594704571929`120.28140825414077, -1.31798805742362284888080420402895484890\
75744736155115180820737978356395132785114009750379253577073425810937974721402\
48560828709248738068`120.*^-17}, {3/20, 21/100, 4.957558645508066257243999255\
89442662531378887141893208866904952609736105400308470158304827803798197409479\
1589759662400984263139446173011`120.28129126359795, 
   -2.49541045702858978309191613893674729200740722100218349186995960073314276\
2776957009217553615192739456945508338375600606290225860754526955879`120.*^-16}\
, {3/20, 11/50, 4.55810624848780849324803617940436755419138401330164251580077\
208291989897906649354867075851114886017493986570422491643759870528266689409`1\
20.2811713874032, -4.53958471303409558019559464431856948190384469587700555195\
46164501520774018516794636065362216812852191660213810256093433966727879939112\
98052`120.*^-16}, {3/20, 23/100, 4.209731123096579886795105411716556271749799\
49532635882910729780341971098904470102829299514450422228574797865273443337613\
857522269858691`120.28104886650056, -5.12765209984280903409594836209930528975\
97360004697789900380921384169483401899371622761410137967383026894291720398644\
53795865054397138453246`120.*^-16}, {3/20, 6/25, 3.90410428396225606054489725\
72179987439798253718057264472314169765662920999988015320259479496229606708874\
06097676529200397649766079034111`120.28092392442811, 
   -4.60200411435765293777786049064097735995091189715254122096057144022479458\
9345944215808831516653619173603634458300405226107210952445690988408`120.*^-16}\
, {3/20, 1/4, 3.6345283334970694584288336206096333999694354038579145406811059\
12815934952702257280087219138222603737821624389581596761578348174197186139`12\
0.28079676586219, -4.26760823063196926489650993931301197970421706319526721487\
17221506315628491286902563630800639865393204632566231857825413394085824596892\
41`120.*^-19}, {3/20, 13/50, 3.3955683873969759536560333041673033435010122205\
15760935083166811144746197424983123589783438877197555712982450239016790382123\
376774232948`120.28066757549651, -5.23889840721658971377458683864349838067828\
51728381120294551572345524030132766484198956634457262691513300583917768279682\
34470680590394060527`120.*^-16}, {3/20, 27/100, 3.182776851244190108684275046\
51780356507216762490948977585910137732798607593063530233325788336520653947087\
1439991797713781138033752660698`120.2805365172415, 
   -1.53920582654360961165274417531760876811352719531348862371203367660126075\
637666533853162337139989843857832836038256260141809341773233252277`120.*^-17}\
, {3/20, 7/25, 2.992485732521402283954732141767285662017120253742840872597594\
836588553708375756211467524240982735811896376697225919873221881121041869513`1\
20.28040373376734, -5.1874022905040567582206062926631971851170367514798722541\
59056487842652927007980759284817346075644432209901814372536884605352771779242\
005084`120.*^-16}, {3/20, 29/100, 2.82164819172763359930930045764716948857347\
84132382082317145156718525597376493336052013512125076723875298448671976406948\
38474401702716101`120.28026934637484, -1.612720962088588361582964592529478258\
14821793500273977165307132976516520782395915520236339994014622769380625798805\
5997983883025125687585973`120.*^-16}, {3/20, 3/10, 2.667716429488166275563978\
52611390883518356789238281805315102097016403522730669639601152825952018930597\
1921117139571481942820357316348436`120.28013345519344, 
   -6.97410150718364044148779998612379831212614296845364705417913046683143424\
9977207109621861789898810469238588108237297229429496745039477363007`120.*^-16}\
, {3/20, 31/100, 2.5285466895212673632704170484513207970895888960331819023417\
20343505980627708490319188843763877824676995840056875832168500884204796459411`\
120.27999613969297, -1.421645280289156092414526390186706964345846957329270621\
88385313822332725425508075705215013161869729119877538700867992990087623485620\
0711528`120.*^-16}, {3/20, 8/25, 2.402324708244186898153460998890631367013182\
74302749729707364412334746705391822169468814828983136476962656162339284740189\
9420592917623098`120.27985745948324, -3.5660351211354154167742689219360068640\
78771245955461937556266715855818184695117426846196519957416659357959697089222\
047409376616389613681849`120.*^-16}, {3/20, 33/100, 2.28750673198830557897428\
29792861847305787642461137569823544265285011578405278093478065521944689283075\
67818185959687820216962353911224384`120.279717455388, 
   -2.44943501618325161509077357285330638647363182259217884335947716690341632\
5034846527718993784709030073436348215853819125193558013955752493403`120.*^-16}\
, {3/20, 17/50, 2.18277249455614572176189137793472465748224085667308997741976\
5887167480609599306191520531456803013755757992934588989386517318339119547413`\
120.27957615076201, -1.623155781069534262386082486486520234736697929220715631\
86777667091413973432479787696071011885756636162751458781285811239780279605861\
4865241`120.*^-16}, {3/20, 7/20, 2.086987461677744480149903798826701679269021\
40144166412700611710838411883962505996872356477611495732667156279070594684069\
2689051465305949`120.27943355301288, -6.7501386224473519262616848677409347473\
96143241869148744041443266301191557290353275011948103440522385846420631053802\
629389205641105351812352`120.*^-16}, {3/20, 9/25, 1.9991723125862464931384706\
85200849292262227846849555246284552572895309629038541004630252787307193221037\
154928492106141345735878714317057`120.279289655305, 
   -1.75235929115249007523841303731661525601967851106196332730656884477758922\
1659693165830813051760394457268360197497933657652184101979957216403`120.*^-16}\
, {3/20, 37/100, 1.9184781157518224065223378432054491643442058544634307074464\
28300066451627778345303678191083253195493147540618822170240147654261575989369`\
120.27914443839663, -6.943632214665851969802310749122325058684418732209976356\
91581175497767677893908775033848333487513911577005293726386288906295535472428\
5915957`120.*^-16}, {3/20, 19/50, 1.84416601627564176522768386050079929987925\
74225887041806477626263966438745226219590319046303925775264799231469765864857\
55484147157158369`120.27899787257901, -3.082522843108799357458673846472036384\
24892484080052326112998844435915087298996488320574931607755654690001048450682\
791942447022677219380767`120.*^-17}, {3/20, 39/100, 1.77559052171308537849367\
51054046029046483763730934663384627185577086075583686085430918253941200545491\
83341149165488260978263076433754821`120.27884991967339, 
   -5.82375601496219851491950427151040366741647389616323575963172984121422274\
184014812244123969774257766791469577169092146900418928431873642133`120.*^-17}\
, {3/20, 2/5, 1.7121856759190540399699196456285787430644029293037510357376153\
26817945344836757633214386693177895194945221094668694209832506000837072666`12\
0.27870053504749, -5.75808417357071150530867633176684329915900678380326507213\
99543052971097181017190204035560235805491007003679482320600048274779852698833\
59995`120.*^-16}, {3/20, 41/100, 1.653453564487768486147722245026731434555237\
28305984500697160954712598490260251716032660730911324607377435102994240272733\
934488072185302`120.27854966960489, -5.74753617693304959114022565577188640496\
66221569259518897065869207839866756912332099962392894704043273493475483433518\
45262894779164981344541`120.*^-16}, {3/20, 21/50, 1.5989547131286894612480593\
17660930513350429090310558007376134907380742103561779526597576482905238724144\
659612373193291827959185313634251`120.27839727172886, 
   -2.12506175541027592507047145112057292223704603170222719760211438750173139\
488162110830548317207952758250596646808702409080567525055743558171`120.*^-16}\
, {3/20, 43/100, 1.5483000310300848398368004983878312409216557072786948406685\
4394465736624420126801695338880132156902780766828729511678640986121431843557`\
120.27824328911194, -1.490350514372331595598462343964404577809113554953739955\
90354245446652618207040325170561870905860868984793155607855262262670437314726\
822363`120.*^-17}, {3/20, 11/25, 1.501144021597202306990569883544387256470131\
35746941565003139974583183647661492175398861668522967384809371728394181007509\
3315394208702026`120.2780876704729, -5.69803831076480435787437847964328196171\
53678055243807011205006456696101466839587873108975655840446680182416081492814\
4485996820973174190199`120.*^-17}, {3/20, 9/20, 1.457179037835882564118033696\
90705319387871972464084135323486860191141338726614704542733378588100941920220\
3532194716788303249736833209761`120.27793036710744, 
   -6.83317719433743745579134234319831424200645675633456617557227306608979967\
874368157715350753978493842677329665276878429178988317433618568655`120.*^-17}\
, {3/20, 23/50, 1.41616498144050214107262970949374799257319278140997004980991\
1443300953873670492306702532166913201630481882574673765009874767235102997306`\
120.27776183606966, 1000000000000000}, {3/20, 47/100, 1.377777472455018909567\
33239869817203482048999476035072191548532704763923330478528393404389341226922\
1621784961930424157529116782693842388`120.2115075197959, 1000000000000000}, 
  {3/20, 12/25, 1.34170786996407727780107308311281450206818302313011209554666\
0752402353289612913681393970415351176833188176728151401113857164987523867439`\
120.21142206663613, 1000000000000000}}, 
 {{4/25, 1/100, 2079.81365696613457604173585442190742405986823329664183822373\
95512065481970853625277658517512222659840396385655982338369121421257969118410\
96`120.21428445344846, -7.313079525134574458267595753804953578948482090367703\
93843632057176431757676884222133365031118474280305305535263543224911941551554\
5231221077`120.*^-16}, {4/25, 1/50, 520.2935692377728821929713261558052275256\
72091903902695672194687638524867974461176937591604182726563918628973945162857\
018129905600634980051`120.28155896453448, -5.86047074156520776999094231288949\
85735738593267290668999710632271830004463733165106670010068151517894067451349\
1215253515261188110865339381`120.*^-17}, {4/25, 3/100, 231.493627468102458576\
77484376145154624771646620092662418112231514299720121393817881853444254367367\
1616909344025832441158910483926339938705`120.28154100198627, 
   -5.10489807667064881249118555355009089957336520558726823880020732242323500\
813112087697041498439518245611309967281687356193572819378241636759`120.*^-17}\
, {4/25, 1/25, 130.4137357334194127970534067523506494723325743898392853111386\
8820469599681909715914681222926532953581358077520009682358125647929544762767`\
120.28151595143957, -2.197029584692099857790999062502501603821039736303089570\
09327217396795294561601646015017783469206787366869170913336462043315241804483\
0976695`120.*^-16}, {4/25, 1/20, 83.62828212795698702025296558943146251103821\
01686794060333168028483292300021791812619298078726083623760735999303639335234\
43808884543476633`120.28148390856096, -1.696410064793133453284544559605555616\
65918698845800590358681101954505261208074284498512892330825430526761883955114\
280409629168674296183699`120.*^-16}, {4/25, 3/50, 58.214063613754801571433352\
91549100043672202293709840440162111441133102071243254910960391035252532192281\
4364863281051284994020399688002461`120.28144499443952, 
   -2.13904510726214482293336218459500049584397227106331181278402378268447829\
265915385263976341589558398778058984540073635071320601191428736604`120.*^-16}\
, {4/25, 7/100, 42.8901974082430149432395256860540850482484585528178537146142\
80329719703079799754459328218766037171386959434854225804901385061145362202203`\
120.28139935418646, -1.772944743912432981059417892574786257148191628416472052\
64156355552708160530230643843470479587245239368748892871181545092179216916001\
3215908`120.*^-16}, {4/25, 2/25, 32.94452781340329594027827795357467368767457\
73645187015084522612546436198116019143153586500731364080468431448810081964051\
5856915459267489`120.28134715527202, -2.6106123429383846962389021849935995822\
24839016269345438645002886532973304231985710409701365528284136713161908076567\
600394052212809874533074`120.*^-16}, {4/25, 9/100, 26.12592063682711782459184\
37673231336797518512681240998995501949010432589643053984309484297402798011988\
78869854269280302118357429765507989`120.28128858561354, 
   -8.90284425517969797378024529418329682812684165168962430431687053494082899\
9803698752750336291649096518411903156848081189376088815291078657863`120.*^-16}\
, {4/25, 1/10, 21.24872383922585347496716533151190260347607263909441413557720\
9105752367952213515574755138353281103196427843010937087482423088613398599734`\
120.28122385144447, -2.495157259478375442316763803030282284148417546015490004\
09182112268349456355536171835643352637353446742065934157694785273805022875385\
1305949`120.*^-16}, {4/25, 11/100, 17.640263821864807010467490953972256836576\
48162582024448507959414921595763888636155562875954297616989198515145404670090\
1326199658224478498`120.28115317499572, -2.4568756697438564240814209166591965\
19906944522456917088304585682519642886256940424937294419491272126153770872556\
526992974876973681836175385`120.*^-16}, {4/25, 3/25, 14.895848984339834477539\
37634722524249373953156987211130559028225376806428175085029335177291825535975\
8488577214920362226152059416267328414`120.28107679202307, 
   -1.78149822743957408764402901668339411670010145487077136635675532872212789\
995857948072285557874936464844955687973775022276055633020091352082`120.*^-17}\
, {4/25, 13/100, 12.760164479452776671747277210104363033376297463046007008593\
80925410646296118301516936487580614843657032216660757092705737821787169981754\
3`120.28099494921476, -8.7863508809559070438054989889122574008797654285498058\
52540676035117332605178852355760010350965510898861071394345836121798086306249\
07126932`120.*^-17}, {4/25, 7/50, 11.0656801770544543965264825308830211173793\
41344854478844577766855177036544195919522627359790542809439935342910775367417\
144984100177664224`120.280907901515, -2.5384798650435160602454733091868782942\
82606616328983168882812235579446531775471690828848677084109784612561100738591\
73022619939039914357344`120.*^-16}, {4/25, 3/20, 9.69877289854436559063837716\
52289562273439806983438803880872237247612775588759875513043108168695273188968\
57447451202906576886508668362231`120.28081590940046, 
   -6.86349122534555840838439519345888852898439673140055597198738919786927164\
149263913064003089456671347811647101803848621778495488519033823224`120.*^-17}\
, {4/25, 4/25, 8.580175690746271508933964069918784796034428770752101330784555\
642470022875976945243030592666562308133098988753253334258512094758821151648`1\
20.2807192361572, -3.74060745972564662875545295564326668938662705217542416551\
43219602008937821516901441343616158442474499169031740958828748238271712043753\
09243`120.*^-16}, {4/25, 17/100, 7.653225834876378345964175589893072624826340\
98631489884455847693177821403873717792829816909473811265146017420756873652691\
833189190683897`120.28061814517835, -2.19870256584008536527967708645386202888\
15680428630601782475059618767536490285587167925770922293924887382021026456816\
74227834492363499419467`120.*^-16}, {4/25, 9/50, 6.87654875235592043592484161\
95920928655916016933136083275051445323348457137268074290594114264389781559246\
88658777331383866431843979578902`120.28051289734219, 
   -1.43808099851385881350347551617288632713409298753332024990534465417178478\
5335139207004934745945898915055182816763892198578693864631623070583`120.*^-16}\
, {4/25, 19/100, 6.2193625341994383205135336342666916338300581682279856098362\
37060277949096084608912256333304225372983835875361384056346253225985443187078`\
120.28040374848972, -2.511371038811752382499452780089515513034767098984027147\
20915013191226391039909083323019477820535695563815263028741542700308790401391\
5765388`120.*^-16}, {4/25, 1/5, 5.6583827083053553730035908662505039803898806\
00275050954004100854081970770255358639704385023095505056369431422180895568542\
96271830255962`120.28029094704323, -3.015864086695377969074510099335083690535\
26636136194141070672101387048724400128681305295731674928085589922088054645151\
4550716942568323199654`120.*^-16}, {4/25, 21/100, 5.1757330076886451287596251\
81233245763269279125484945783184678850465062548380010799208111517622405963225\
453030309921669447940330349675196`120.28017473180164, 
   -3.22450239240214269634057755263264686075563496980584815883858417032861851\
5649836352812511977520131537325531663484897108052430023997064974596`120.*^-16}\
, {4/25, 11/50, 4.75750510144336228515057935733805487502096562433344198855875\
7699870888504548334068443633291315354330783584042313711151058700755007892834`\
120.28005532993036, -2.670203194434024379647566162940455801424380101286837938\
30286542867411526822448277753413115783663639531328355934186132356531950045868\
5660482`120.*^-16}, {4/25, 23/100, 4.3927467298188368704345964661131474279325\
71078629000416348100903185938411338919940439404636567137323505624102876300850\
420071163435309141`120.27993295518664, -3.24874629067140604709269381034558718\
85664176225957430042655024296486950252202474700162555652866606197814362252362\
82414809965908589306697438`120.*^-16}, {4/25, 6/25, 4.07273856696336945632954\
09381475014682827856392693013548754145873196331243268155029694605282653201092\
06616563689301975032893465821757697`120.2798078063898, 
   -3.24936884451174596314792546277047963241920738780358781428833241586315027\
4627572085561879961115099700836013018066698539585337133967724772219`120.*^-16}\
, {4/25, 1/4, 3.7904693549535528992003072873420642297876178247545648280237211\
42529136085841023997100430179029164690437286397739040513491173327761066953`12\
0.27968006616123, -1.93383877663810389707223547293948453784018224768425443549\
67069281068521790209045696623470664601834663128227441825315233533618473928192\
45948`120.*^-16}, {4/25, 13/50, 3.5402495294413327940000933576502137507202134\
31948534871985205262959637651286774168514660488215201365672796702455839575419\
701629474188088`120.27954989993874, -4.99824437150281316014427187653478891726\
38765862486807261295062321764406198036514130753398581798290034144253440553333\
681173923443793471949`120.*^-16}, {4/25, 27/100, 3.31742309551162013168684111\
08029737109104270253828320449942586074134687286754889073248933903786496415326\
20494629379405085207755462693863`120.27941745529125, 
   -2.83066363271426723449666427789986406884723119583384201315572966479877969\
4880941253196652096657198243726332156381724182309355383699182829876`120.*^-16}\
, {4/25, 7/25, 3.118150204555139658956169246574388294817211413106054248978545\
056534833810827201876931831483760455465390900666589513538831479189766143426`1\
20.27928286151156, -5.3563737908875614529414171482052238033585084016779810205\
25841005464038180899602877720999959230782727982702596630248745417582081433368\
74035`120.*^-17}, {4/25, 29/100, 2.939241278237677575088996109464387052934446\
72155705844524844157344965831141683206697736344784362345532352986427831901883\
5116062908449897`120.27914622951016, -6.6741818252888673171218490549521813391\
02566512789373515345451291075608227259333202418304095716018674794694598612438\
542356173254544573825029`120.*^-16}, {4/25, 3/10, 2.7780291716466846518010476\
56975049912948590985689359208157292261822024204155906601750361481689268226955\
329667553073422381095406063233419`120.27900765198447, 
   -5.75219827759277559520989947512793740897154998691393710679582680231371996\
81277977965380941901795017432235210744008393956582635996445413066`120.*^-16}, 
  {4/25, 31/100, 2.6322697232995227393381066282622338478723194806351235155604\
78559938288088631690439711215000317169943236981577405304470003767372476146544`\
120.27886720387309, -9.080539173240094237961714904463424866711120151354591087\
72777019901933987423652713192293889589341901689864173634973326026935382661916\
8689087`120.*^-16}, {4/25, 8/25, 2.500063710187491247195846711349500366830392\
51853015848000813557354861518536110425554136401738712989721147446399614262754\
4035903711248011`120.27872494304677, -9.9541530383081957270421857953603618084\
05809752476898498140653207477185177079391964588805119308030368462248560867141\
050813695936309220952178`120.*^-16}, {4/25, 33/100, 2.37979510012920064687753\
06164989471535102337033586020591256912945706535926190947861479609993198964092\
64835822620573278956947730692417935`120.27858091125789, 
   -4.59886476508106228506397238493755445640732934820580534916377571579016240\
9959968785393197422118898134583294996884129038262488751290527200428`120.*^-16}\
, {4/25, 17/50, 2.27008182508145640598247036652071244017819006174713104244539\
6130032977886282907304901066043868422639670435370253291947462652827336199343`\
120.2784351352828, -5.5981640326006975474063845338079874547264692595851064609\
59424672850524614385012140759022842454775981556005731001793297436361892574113\
74538`120.*^-17}, {4/25, 7/20, 2.16973625571461820359380510291781157658289416\
91103975860804002352698881192930802469718397242073593244114312875333720969320\
82496436773892`120.27828762826034, -6.904695036724006150044700629322732481834\
93513819438900239026056800327860870276562741800725642520667962392034709380457\
86219808278360657264`120.*^-18}, {4/25, 9/25, 2.07773325232983334239013170576\
52126411995306218622381654490021415850213815830269687061487758396449713398885\
74813192082896209986885617568`120.27813839118166, 
   -2.38659240495069945602180181223153388969486078339561032386481138147690314\
7391007778103296394295434616744994840121396416655477632194855305`120.*^-17}, 
  {4/25, 37/100, 1.9931841768336490085821841331340779898561208492189435538104\
34532064832318134576932731281336063973937104085741098707766137970651568690722`\
120.27798741449516, -2.623946745126936075827878389053729229794874016332098291\
33157590182457641731446527349217671844274828350698019593812069002074960646801\
379922`120.*^-17}, {4/25, 19/50, 1.915315627844236637467702713163299550371655\
24433444427761398627821844132569828436038510169168781660639104340160405668335\
9519001193097592`120.27783467980719, -6.1554254790346822126984384484490710692\
54831530712874490141544104287995255113391210158063084824110721767515492549868\
616783294590279531656131`120.*^-16}, {4/25, 39/100, 1.84345194289240951843026\
50719718258420372421063481080643780745406745316821804398989495775920101719693\
24229455565655128483182094890400381`120.277680161625, 
   -1.77525063103454146037389033937679007118053366372785172895068169564067260\
1821480281049920781052683433511005323120704835348752235813765055947`120.*^-16}\
, {4/25, 2/5, 1.7770007240113425541020262382934709616766209817974919432047911\
14214880318195332583746715959582789464991680885100555295663091504401155168`12\
0.27752382912307, -5.77343080064129507116801162927130090363956335655572974821\
95766973830461280451039019518491781149444245517317849439274234388173286443411\
4202`120.*^-17}, {4/25, 41/100, 1.7154408042060155692279344122039387108279512\
40949917644938055157515147535992760712087504136052469727315349180375809854987\
346873379434157`120.27736564788053, -9.89582090554782343752593509504536785704\
71977025930779018361480277801001431934340391680986019671993974009342526827543\
612303891403660609385`120.*^-17}, {4/25, 21/50, 1.658312195582918877440496517\
68227072483250546393283075094797430654375683788810743037038181789184572042096\
8918953535254659492766746861523`120.27720558157233, 
   -2.67892657590342268413140844302477939922668285951546337873955267564942150\
712831769523975750234983525456353200632349145793359038443468142686`120.*^-17}\
, {4/25, 43/100, 1.6052076548823870576907905010526501012907961883498100434461\
97768928256823640754328615451836270086503605993409734509998785661856796329785`\
120.27704359356854, -1.808967980218373168674568591722360433349468879738827712\
77324029036062609424362519331563931635302417063739265195982846191176719985093\
749822`120.*^-17}, {4/25, 11/25, 1.555765575788278028080897549811961812613430\
10996301014103344809715284534287529935368347381151237891533090914585751002531\
9599567340234176`120.27687964841975, -4.8442746396879827178157884373072069690\
71787741810434262849430857856228191814012601797809661561077108575425682355223\
111602935704399975878795`120.*^-16}, {4/25, 9/20, 1.5096639748462569868518998\
71015400541369271872788856588461426653917334104469203528946656950371565226828\
296973248715111852223841334241485`120.27671371320054, 
   -1.22024606700500323531679643957777125272676726114754187580574834094522879\
3521862309738782026133236511945093133260408338280136294836538344456`120.*^-16}\
, {4/25, 23/50, 1.46664390979072115602999829904511041394927411442564759166131\
614472647934755022210292492224268162318106575805827398987221550104738102725`1\
20.27653823763957, 1000000000000000}, {4/25, 47/100, 1.4262404923409841759042\
93786082970139865552541135627189608713632486249821003017681202090901222910911\
923391700978354675825407405674225822`120.21066966010012, 1000000000000000}, 
  {4/25, 12/25, 1.38855022275883102432982598241440669668245888267614159998525\
7098952219370151408215957496720492790821746357091684583235938448277656504005`\
120.21054996325267, 1000000000000000}}, 
 {{17/100, 1/100, 2171.658939164216979011432229280861812106879875218271456901\
41007615747242249602086556333875548422666602976331347111046323629558192108816\
1645`120.21347868882616, -4.8709618665795155204424915671387446957154251924247\
88026910517419873866774523407156300629850575169630965018788133605470038271668\
640639648951`120.*^-16}, {17/100, 1/50, 543.260364845571846919077675011687788\
40862851802407130101872388116732507253365268742043747817131951859999382986131\
175434961997146033908439`120.2804072330086, -7.817657010227592766643096240961\
88259314036189909809020346728729650818104674909005922877182208614935320457096\
397092731129035535317585803146`120.*^-17}, {17/100, 3/100, 241.70514578771446\
94591318231732828679400628159805853360661290062999910608007745430304296872512\
73347385029449334060884968660235809700982905`120.28038972970704, 
   -1.28906484403878143306812838858001477472496307242121312737464981896685784\
5543814613014407638717833828849139268403362135983679156840631362043`120.*^-16}\
, {17/100, 1/25, 136.16090465251920518968634356449795431364026177419661701795\
03938589868802108246354657607927363251652497758389398248672284148141395410268\
85`120.28036531041391, -1.468472793980063705986131215496043667284626454655886\
15352297312082333544935809960474107670829258720361097705182486638647491195119\
42611241`120.*^-16}, {17/100, 1/20, 87.30909246920316525059352413319578098997\
61797151878273008976493524845909878850807196862294602306398296317540759316626\
47302494571211204306`120.28033405927545, -6.660553531154193707584495272235215\
88671335619153917610259741983519359871652033594853682695230890173931248118602\
812542782120884080547219278`120.*^-17}, {17/100, 3/50, 60.7724048520539465937\
51424871931038422073279125442248516440266523327746900920577320997686332452312\
968099962447099297736866359218192026187`120.28029608280545, 
   -1.65171700340199835718077275141599952371202001015790191961929376846829432\
2307801552727738008523454627442786850504760204977734169482263175835`120.*^-16}\
, {17/100, 7/100, 44.77172236552410091632771202990903869518339730597492323310\
79638512481738843372119876099368335129821741442223427844166879150373752419068\
88`120.28025150866893, -1.825275046029704798903062519321159297354692659726063\
65124145930978308847699261319039156091784800471678083776752648935409339984682\
553108674`120.*^-17}, {17/100, 2/25, 34.3867700895501596204962688828243589205\
83980768628280606904522996387989396611496761735222510735971779020483368853218\
199569257991686586646`120.28020048422233, -2.62683702849296182340438985873671\
56525877405856117903361783111493353008664932173813072847955589813882582124932\
25318199727051827391381570239`120.*^-16}, {17/100, 9/100, 27.2669892226333518\
34654152075636005699368689869311379280398420533567079262025552218831274032734\
684023771276224987343904639458921911166255`120.2801431748434, 
   -1.07100644268918331374657587229266963184335987612811512785467412517760759\
4258846168952237513865687567617752138134092924590374701269439161581`120.*^-16}\
, {17/100, 1/10, 22.174361695039330950382011048766626009111632715557825652665\
13721891887421466404400361394231174210513938448214218641668875468208114686893\
1`120.28007976206992, -1.4497855840603904250009717804818727919792003638196305\
90417826446269867267062954803485517055661417145431364212071682046751735794864\
96611128`120.*^-16}, {17/100, 11/100, 18.406504322569877885508334553078277608\
10415240662316015647840206626093380354609434549703730165193591036246707399002\
1646015898462819908212`120.28001044157399, -1.1463592674145423631362458742573\
62085813911684100848644702272798547767751223632339116289540936741854944548244\
53364778951829189020655177132`120.*^-16}, {17/100, 3/25, 15.54085173851426390\
04487684168605039067357622225590198602886361092916607222470154065005511331152\
57544779030131110627283601270174762969748`120.27993542099868, 
   -8.06218164125782573215070208195738562011260621472940779202772638381456262\
33998159327276099747307477476598658837477581353777921490295565874`120.*^-18}, 
  {17/100, 13/100, 13.3108127745640973837651397125671689521660501232656433934\
09272724911178614988198139326648491844917219352574315229625321448652401173016\
691`120.27985491769704, -1.15171582084551542242202252946738634674841172932524\
18009793459353524079559741360176188536993606028852344571783430113178908057744\
29809860839`120.*^-16}, {17/100, 7/50, 11.54145812235829842472512382235167097\
00473810360279015471771085471856666799547207823393012857769062459486825085955\
09362435682715121318998`120.27976915638828, -2.956794052265206857011791382059\
50570794613997581858791026535823687300450897499948798973433007363023243789607\
9010223951026867959013631949951`120.*^-16}, {17/100, 3/20, 10.114146306933155\
77423324053720497313548614344038209594619525343173389283168530945469486715639\
2428771156771386726224376051419566617389359`120.27967836678617, 
   -3.27394747441217193905097374359139187738824150629059483259114795460261671\
0371985377097040182542645403586952273896458487948253727277874816823`120.*^-16}\
, {17/100, 4/25, 8.9461094741693127406479453503021410662054390263070361390248\
65132639566905084901868730558355961510143545125768863080258164425265363356557`\
120.27958278121169, -3.746198564702005846125947133722212002177210348863942167\
14584831651086442563518890294383156586362963889276845577576258357289884057431\
6143728`120.*^-16}, {17/100, 17/100, 7.97818235585629623246124841987592610467\
61765193841210205053460343617314015741133814427109083314356875007914244120846\
67369295831856359282`120.27948263224307, -1.991564255648738783912828665100337\
36124132587670790354000021026553982802857158310124068408168066313956393680515\
9181454448547832634318245436`120.*^-16}, {17/100, 9/50, 7.1671630494622661805\
44753306627745581329264472710304359761282385221045075532872078523309570705298\
260836916933911860486379548286954788744`120.27937815041938, 
   -3.07244888052053974351963018300364900954715067490738779763881499279381208\
8076594260519690325467425922207434144125333509859978178003687450553`120.*^-16}\
, {17/100, 19/100, 6.48091016514435648810156292929245075431883732039757066133\
97908254000446577062854438238400787913518886414316041728534922522642401956481\
24`120.27926956204179, -1.366475074108012595342107407068263182188387887811772\
19235472739268437918912499296672556866626153403631334417280862334190933000233\
6951391454`120.*^-16}, {17/100, 1/5, 5.89511088750221565076065691136726268115\
28302233264720573170785639910515392771599788992873047285524223725330143037579\
58131801604905965813`120.27915708709834, -6.130286506093617612645084958436069\
94470641847696563919372021969090871009172220723225231108619241170914906259872\
204161854291818437086258005`120.*^-17}, {17/100, 21/100, 5.391099469771040688\
37083005173182796231814759462959540983658718089069877494929203882504692470909\
6185642869364321237463198427943959453178`120.2790409373352, 
   -4.84972076342206459524895329533345230433401141505632468374591935625716026\
6354944095603025713614056923892362183757258442234150291499549876971`120.*^-16}\
, {17/100, 11/50, 4.954353353127620079300600588218404306103269272161251136725\
57659709649461686723465750009319237639049426247698678272735970459928852273951\
2`120.27892131451219, -2.2122651644018280123450091940771448307396197816718363\
43068865285140287528782375085839443331484903058201512329619007775950351707195\
167555715`120.*^-16}, {17/100, 23/100, 4.573436611199678802164407905305881136\
67682461332348619231101336168250076463524588001483848226544402713132017161793\
3444103539139352202122`120.27879840885328, -3.9757126000024677940663942467688\
65241255504168123393907336060209091120081887233343465670520856492341560145000\
994673366510621446888572404998`120.*^-16}, {17/100, 6/25, 4.23924487431806422\
38989023161048268186961467138771215972271290731662743772513988647120250206217\
0691189246311008099138917085045726921302`120.27867239771513, 
   -4.10974461087353091759603376375666102975179056715007437523145765794442962\
7669521530417268556828118542005389029556484896494610685380809223249`120.*^-16}\
, {17/100, 1/4, 3.94445728199164928995422681515618368132125592456513435903264\
0888741371215386434322910809673199322526230349269463046142647431520389712263`\
120.27854344449477, -3.612565471285624288177518963301506413099882155043188348\
98092946028409996736286382569381984163556030083307607193833214924696812680511\
0910274`120.*^-16}, {17/100, 13/50, 3.683133043680707820542324801869830432726\
29437583848841471710623708459998810677602264523792239553634383621116933238573\
4824431856872806002`120.27841169777875, -4.4440771390428542028602253864588733\
66985365104326489948859836037064694890795708125887623374176096528147426433225\
570526050455406875149758519`120.*^-16}, {17/100, 27/100, 3.450410589141046847\
69952385315395353722984917167031189800522287985223914624617936072681393920484\
5472604813464730587689709759817946898593`120.27827729074737, 
   -1.79289590575245310291624025953204334811685418239481018089739244616563325\
5743735921775850918102428877710616340830891081615113286120806533966`120.*^-16}\
, {17/100, 7/25, 3.2422805423931297678954245666917893819891268582551375625514\
17714120371465894890198174429514751262672146122702120054721952354862244081554`\
120.2781403408346, -2.7547078571980107231898638211403721022644468996182392195\
05613590401397772707775732399358759186993566447498422330112691636241040401339\
973818`120.*^-16}, {17/100, 29/100, 3.055412519436552764557821718422939204000\
75204049958932125708961571024262575083569822877089775536530632298750590937452\
835990272940513619`120.2780009496405, -7.515336759132175087125110727614013902\
61899416499263450553363910833053113359570547664622363090460561659184701864594\
3056157084541525788634272`120.*^-16}, {17/100, 3/10, 2.8870216451938550856329\
33643687104496518845821980014128496498879491403160701326039163109234268507278\
969219267255599219109534981731020434`120.27785920309947, 
   -8.18497947556020494279704988772345352344115159112593692854844385147580154\
127605342585987189621879705969618634953543455074053216240144656049`120.*^-17}\
, {17/100, 31/100, 2.73476471105932485266283384843766665957024040680179418294\
57702763608722476016273052381406471732157819766818750002246178707290039812313\
8`120.27771517187993, -2.5376117618528828792476913129597690256274481278850289\
84836456360044405785962764759154151631009316145586005302152708405268323631871\
661789463`120.*^-16}, {17/100, 8/25, 2.59665868286439080055897054234076568361\
13500009996164097053987307527350655472928852644636334091566204076964927111378\
25088375353296562163`120.2775689120091, -6.3531304695551215638415706091115160\
29548793240586930898311129254816649603985214896879438680150437207667459196291\
669791512902750380854346662`120.*^-16}, {17/100, 33/100, 2.471016225942954108\
88088409574489550933251086284493220200950483612188740510124327424527705381255\
013258575289316088490647443218965741367`120.27742046571232, 
   -3.94005796650174490587907032043534747601242318801345743564893086058059586\
623177634407514574749337131519802682034299969602462001988815496349`120.*^-17}\
, {17/100, 17/50, 2.356394304156708963672105677689328989986860065344444331356\
02695774935418372332894863095163570708314382279097966718372811368248800132721\
3`120.27726986243017, -1.9886341996092495389417909569903316574300603066528385\
25309788824589548734301282868540421017890508083630590420161400388888345520935\
802866`120.*^-18}, {17/100, 7/20, 2.25155290865153002181027972028955808006403\
52331514397657074002935109456293665071208538956140108046119596349657563350967\
80630016082991078`120.27711711999918, -2.019107726383166361086774863364688722\
80308870361432277877850454380949618938260150158938367971408743296961971492829\
019247892452974321554705`120.*^-17}, {17/100, 9/25, 2.15542169757198586045818\
17471002690492715114186632798531971589933019387979528396974526150542224458001\
36027283386738292823751279189513208`120.27696224596644, 
   -3.88845981012152442853921851357098059305631675008026069620404562608444074\
599781445109721317532750356240553907902369524965411823496076138568`120.*^-17}\
, {17/100, 37/100, 2.06707286010805177178369863344879533735477306725211861231\
23654659984776346958196374056514853817484542874463796759560825961537739632833\
3`120.27680523900997, -6.6017802305255950764946148431495016718654982180653436\
36304398160711639951493139902405134201446904423127315943738507591179230945388\
50965126`120.*^-16}, {17/100, 19/50, 1.98569891227342258843103400072125573549\
02403745580671544364159557835504814037948547161389335204284603254272266689548\
05224911349507450171`120.27664609043129, -2.925885010050217227346983854415344\
21390373404347399207947516612283543311343395714696392046041295704684408378790\
70091938510215111220033572`120.*^-18}, {17/100, 39/100, 1.9105944261538129555\
90525448956396818402214915505996863744855242777567856551033354545351313367141\
859701563877177595342615930480736864363`120.2764847856918, 
   -3.15479217859367360039019038865501712763192913525734681742097816685935493\
4692380855905870726108485696917828194163636357122850037206792831672`120.*^-16}\
, {17/100, 2/5, 1.84114091607226161747969940463655188981839441198002568569253\
1979602535866874890417448156923881661046889388375827081988462199463942963372`\
120.27632130595654, -6.923393988825705073574086007503210301001276756769462236\
59438394312967100731646199220715216737108361849910766683160275664116378674674\
28999`120.*^-17}, {17/100, 41/100, 1.7767942734350833241424750023489810542269\
05873048126828762605680104826226625065794486592783363229257993036988515492156\
23172059218275013`120.27615562962319, -7.186993260434789235022095598311152664\
99940371822184597262679353658405992506092961078792610536515567549227047333150\
562775710302925892828005`120.*^-17}, {17/100, 21/50, 1.7170742707569047275952\
78921815013884940585907757809361713837940702869422080397369275911757957692800\
239936251853592835162025555540274321`120.27598773379022, 
   -9.90547692553550699089503155764307290054124126630405061232875117670378309\
5976597017001618581757483343523767398887109919734028113858643281587`120.*^-16}\
, {17/100, 43/100, 1.66155575451919797239011295517884981680499566563516545681\
86070432185093943616387570820441016310273552918801474891937202890294110284655\
56`120.2758175956511, -1.0007284707896162084993697737784138691599468835479972\
09926813480241615180934155107815125869160067599610982413374821629841163057125\
309165234`120.*^-16}, {17/100, 11/25, 1.6098612234011909852943177584869282751\
93935286903681519852435633533385954324164758620827225746720407821607415579323\
868063894073118014499`120.27564519378085, -5.49444697700079493630154212061345\
69785411562705937552552305221679298065819656467735065889758938239773899999981\
4669179440464712829480863567`120.*^-17}, {17/100, 9/20, 1.5616860509192581863\
16117550118529461349954912923798337526634694790929270613342392224609459776185\
6693790974346983816573492603732909503`120.27546275014004, 1000000000000000}, 
  {17/100, 23/50, 1.516506927017482958963919960173753780109687258644987885045\
22113068411350727833468599893417176007837679044047918138607584097432922275547\
9`120.20990971946384, 1000000000000000}, {17/100, 47/100, 1.47455233793890273\
98069019162487028456586493111327595755692743250084145212353095779581304268548\
39828175560083402760395923445770160958974`120.209757901875, 
   1000000000000000}}, {{9/50, 1/100, 2262.3844551015051014356804839541482973\
81708138726347300223021062608588259520081096345380248266074881128390309224789\
44226714469950842273804`120.21266623763343, -1.881109031163103954910684668455\
01665950678857612809176043250004026050554314951897890137382924329047441928685\
57311523764335583390802299298`120.*^-18}, {9/50, 1/50, 565.947248193856641205\
13492644233474327095712150011009666769436552664186419254895159810947830016585\
671861803657746237488009498106830960876`120.27924678537585, 
   -6.81413721935484861956090229704120142260732145654194021069145203971363314\
3605620127664413491837589170055111030090374122529839587088579827713`120.*^-16}\
, {9/50, 3/100, 251.792280633093386784442128476379288381611180388457640799662\
71936402422560103479536931678975241990608156446080901298968954498120329158766\
7`120.27922960122122, -2.4325725513996626544109720781584828148460470751452719\
27466683818562718495825764577075477151796017835043942151229990111335947661325\
93169235`120.*^-16}, {9/50, 1/25, 141.838125486335615450488985096201001164572\
69896232679130653788134261541723452099311193411737197489797915104230972792026\
5365673828462405135`120.27920561875096, -1.6685434387746252805767847852227052\
91641429560645811248252610899494406961112016137903066653463618370396072375627\
475576360015959495348157004`120.*^-16}, {9/50, 1/20, 90.945150877255864326589\
55203016093861960871944554670315489510970209945637911226258566273369271696371\
6559975562915791736631519842193535204`120.27917491227042, 
   -2.97315050327127902159122665643551764387692368059039275654166105729612077\
4341801606011895894953835058423393128873279958777480973565283493064`120.*^-16}\
, {9/50, 3/50, 63.29968131872223442698187865111368085741134228339367185120347\
8012013847587913238132897431537114245974236062875346230638220535085395687149`\
120.27913757584669, -3.055870234117126207921303139814342409602558006100853087\
54791151262092153188554311950056183533585093479769433337938306938200319894238\
2921649`120.*^-16}, {9/50, 7/100, 46.6304358540683704823870884385757139655533\
00031270173575757742550901333000542630492665657704287062418797889363337054208\
9217585259625126`120.27909372223455, -1.1029923429686557686668702165287895625\
79930768212274819302820113131404935123280871033549505625033084663233409024152\
335643404361020009930639`120.*^-16}, {9/50, 2/25, 35.811557993293686792017733\
56426434154909368316274673123939999562061270428007090174669429800393324616898\
6067827446873473651678990464931018`120.2790434815974, 
   -2.99907877569192376860156091764445158776228644389080621851005928376713244\
960840167075780804357998504454456098346037289073554235049938075195`120.*^-17}\
, {9/50, 9/100, 28.3942766351848648832425859121007892457612020057799933087000\
27492845146560210819328264020069319418231090220579903342249425941968852339679`\
120.27898700004079, -1.007506300358224219870647761660116983187640231460579387\
28735506563934007557715176827753562199114796643068115898691192771512015814390\
469938`120.*^-16}, {9/50, 1/10, 23.088846190883104995383191023339820827376637\
62858269297125153673230035416881120907121560108157674606419984588949876558024\
6166083445016416`120.27892443797477, -1.7175343475075697966420609193316954416\
68485129918183060961255802590732739372271503532731940946634372347196035093921\
99800694665225636966733`120.*^-17}, {9/50, 11/100, 19.16353614574716478689269\
48461396735461218738298950195425032271361513431572312814474433648389743315032\
49546936551140386088443399534901526`120.27885596833515, 
   -2.07940045129192141134185429848356097092922975766398700157617022093332819\
824523629565627504205439030729598610981983842380686862402367204484`120.*^-16}\
, {9/50, 3/25, 16.17812530427027409097035483838589977687963187575124853360829\
8993113671073206396233308075081502010522611878627089871328461871135024942837`\
120.27878177468979, -1.267347215511428180212420993846078239715224756233953195\
22644814156624949573589972834968778584999611312228727012409882972608659713498\
172413`120.*^-16}, {9/50, 13/100, 13.8548836699332426121301380455364049133799\
63778430782870148487904690222823985017253072031327763806001131097315363084870\
50223105987594391`120.27870204924531, -3.461627584331299227853317921494316463\
16857956821185522620969985484801374549711043010250105638867009691576773100095\
5308837332781859684476776`120.*^-16}, {9/50, 7/50, 12.01157297382835378494738\
68970963862016932791919997247500609819887880789997520185193213111831536458401\
63475571261888133002957554723230252`120.27861699079742, 
   -1.61700853085683577194312042293038417919873892579657202833785489008727602\
8862393300841520347150347373186555998397250121098201970651946322864`120.*^-16}\
, {9/50, 3/20, 10.52459463137434018452128111519682994167324153764180200095779\
4525271204554359677254479245261199004103487653256486047609893995601709685151`\
120.278526802649, -9.01777307452620755189585505190876528668610987629918423360\
32930799302241288640081394089000177811843739301083412235039883896916092823090\
3791`120.*^-17}, {9/50, 4/25, 9.307722572059369114545010856327108684492361349\
12701090201579702200575227846801860095323553675283194761795763703994825771912\
7816725781576`120.2784316905154, -8.64062947247173619175184288434813333799749\
08371543438223619854262800831605226317389534987398815353288672072872019834541\
10005901423368154088`120.*^-16}, {9/50, 17/100, 8.299319489447098108627986277\
28893089580663342461118826991247674367185529347917819545694886477403624341179\
2577031762999456743861910426972`120.27833186046664, 
   -1.46873887694604550480020967021602537974155918798882613623489050227410329\
3909027123803071793294595300818594425797811487594691923271360343923`120.*^-16}\
, {9/50, 9/50, 7.454378434870419216501905869518649408784845206152805540022059\
726169604803886990967941389070474187471971486922610631557911557067571034107`1\
20.27822751691565, -2.7244517607736171760106560752721173661004712725937118050\
10131460705603851993449591945057231689760500580463275059590604286853112637319\
244814`120.*^-16}, {9/50, 19/100, 6.73941511073784259628389484865556904832741\
44170079728456526293605329761157048596705033353250240146826668531429168764655\
62817115717509841`120.27811886069601, -1.992421976857593130667377709255452851\
20562489556855106237675668800754979637769317406747575497470518781523961029038\
546249342781761164183298`120.*^-16}, {9/50, 1/5, 6.12910089364304450750478453\
99982804349223589973503904678541797393002447000266707804548711834773414945376\
38273353738828494647550269069455`120.27800608724291, 
   -2.85193863510918139538861938626000487036258173234486250481152649406232905\
4916571979749427271254063807652112888305641544309946846631388758889`120.*^-16}\
, {9/50, 21/100, 5.6039901796469319791260618885970430813080044902457655395094\
72270864942235999612063454306461649229792902616832394418628391065322972175071`\
120.27788938491314, -3.217514713332230775737204832351381402002184562201728559\
00524363664239838671352919561136799389669358888784596220602636028975791394813\
0998069`120.*^-16}, {9/50, 11/50, 5.14895366756856899699320185652674400345891\
02218986400625944011130813786663059596734676891531759154911596234330237221187\
6628497842574758`120.27776893346099, -3.1575672671999155941411982739156874566\
87931429326243828889023229695482730784131601076346362060515420677006414455257\
471732126009542175345991`120.*^-16}, {9/50, 23/100, 4.75207765786000171992082\
81881259445106456851038461540748943316563060378140021506026218525366784935836\
70798563888091071007511345444186668`120.27764490268822, 
   -4.86185851776999186327261794412871419526519534339785069481657824812981001\
7806792883425130947203291499376342226087693684846396545951493059578`120.*^-16}\
, {9/50, 6/25, 4.403877427810713336784236107169464489149231110262023863011726\
202678166616579026759541715449190185906844142202689930885999498783724028543`1\
20.27751745129036, -2.4754275247829983258404855749115219050302229672038806611\
49187444778030321191869644588294174396862984064611000861826376438962564434072\
356467`120.*^-16}, {9/50, 1/4, 4.09672628513716951358129116600363878356781074\
24775953225523521021256575326340424369268720842923601746174087301748459120163\
7072464718545`120.27738672591028, -4.4184366127116272683751856111445167582591\
83271375722947842189166565819433073062161027422083635740740014280698747804389\
043766053647718224643`120.*^-16}, {9/50, 13/50, 3.824435271970243300305131420\
06233207071249575832566239690122096457424845294519206330218556602676499120067\
7328763350004862887556063890411`120.27725286040554, 
   -2.93985767295658652000953339334077082982136635668432400325237216372159198\
3418993653976056372664807484381207156339294281314052166755257182475`120.*^-16}\
, {9/50, 27/100, 3.5819397448636537661062033548937085624531413652053056226936\
24532788083851455927677202396477829888390843482510412718195924608270894207555`\
120.2771159753439, -2.9174655222715955820955049031226408715835203709468174479\
90263482027859880702560553511518698977331994224077304598358478018537895763954\
34406`120.*^-17}, {9/50, 7/25, 3.36506286296339232760936679421606653506011820\
88167484865518606518452097166078834945540346614229683305229814564004486393414\
13073846461264`120.2769761777183, -7.5077860792290442882100252168366299518179\
99885976828520331209849494758958794816842661714015201438508874831794575198448\
922215016140371310997`120.*^-16}, {9/50, 29/100, 3.17033514881274249787117051\
54920159043224568797263876236114829396130960357908987981764191257861938519375\
16467528482265383723027256416475`120.27683356089544, 
   -3.39248253698545679038640653586076017062714168075366419585315529531320531\
5340577519068772640756520380413842011059213148547040441542478856977`120.*^-16}\
, {9/50, 3/10, 2.994855427954373247206817501470541531448769764320169100872959\
23355250528446517323711192884726340672104701863075255390053507402359388981`12\
0.27668820477331, -3.09017041016358039804929178894974953168548780526017459152\
06397726586172337841697367724038446796887971293573145873978440667439223121519\
66626`120.*^-16}, {9/50, 31/100, 2.836182647594633890859243889575263527716765\
32111073769953731252121366559297693925927146189720511743882798734753770165368\
1718510629530414`120.27654017615912, -3.4699856053247969576310755260913674668\
26883399516772452923917788226633013768559469036969045766230552413781497127991\
401413264605334416510771`120.*^-16}, {9/50, 8/25, 2.6922509795390266399457492\
29710196497255209619451251675564027904728800366057690172476662191924069882594\
112603461743182305290087857535177`120.27638952933417, 
   -7.72546852803401246935858984191872773796286242625240759829587998555232798\
4272059169640004664753652046876001597229528479521541631871777249314`120.*^-16}\
, {9/50, 33/100, 2.5613026512426498049919673887178216765842168205905210497572\
31683101268608115846484352613390261683473276098621018586037766889269225542673`\
120.27623630680972, -2.935106402034286354219781429276604644245188605039880292\
56001995334273767664874740691269994900278570403479494560119319819836717185099\
0125727`120.*^-16}, {9/50, 17/50, 2.44183439708119099661357535864733136198691\
72464916046060157877456584463811623972554125516714497139453029100483160440059\
05259706074447767`120.27608054023905, -4.101979806135015387254385624745077113\
60513317970734894016525518422036896229869283583293673645193076585334299134404\
4745694947730264363215491`120.*^-16}, {9/50, 7/20, 2.332554462596095434471213\
72453644029688988683852065291321178541044898770596972380119334004491482685647\
7263864189513394746105139703518546`120.27592225147268, 
   -3.33065397009127282020882278629120315552477855792183307294320640963035127\
08100837770049618216364077941040292803852193481585786768975114914`120.*^-17}, 
  {9/50, 9/25, 2.232347850234883675416881874450618241701958566481541242627840\
159042653141466565515698095727190644615260831892886018272376106462598906872`1\
20.27576145372743, -5.6049605825460773270952158333604438875990095417962265766\
45787322260330216751006657511266161554278428312425788870195433339955491224545\
808282`120.*^-16}, {9/50, 37/100, 2.14024804948903479208980088514118791158270\
59240698468773303966447881120787037157887438815504391905430265212902996401803\
98753443786495646`120.27559815284584, -1.171988948186367075968502215594974115\
12349216889502099623555855669292587072798679841499054315986917950824780656575\
2635941820164481368286997`120.*^-16}, {9/50, 19/50, 2.05541390482053032042209\
06590663659604981739381224108922338642092546084575436349300359956403222618571\
08601905217053979531912935364750794`120.27543234861739, 
   -4.07735898660789652514973883769052367170870016657564904479647417471196819\
9635675377530153816174203572499799970860391211154022483315503089263`120.*^-16}\
, {9/50, 39/100, 1.9771105814053443064457643246518612550999552194118661783157\
35426048472280161111573563987456562763463374513558340254806455917560030370089`\
120.27526403613365, -8.898743690205757745207687515179449661229533622560221098\
78095197763845535325405938995700979666123555061058212712740617532109271299277\
865412`120.*^-17}, {9/50, 2/5, 1.90469381969431769620014143558558713698396804\
19311694652448447425682497100128772441380597253927423633837385142545954599057\
47498948972154`120.27509320714545, -9.866035557834959005674025029539756560520\
51383556682731609988599052035367954474667019713851504200137115795757822802953\
2341292617265604136532`120.*^-16}, {9/50, 41/100, 1.8375968451411553210553724\
47886488359236195220904497619953267436786921486629221767524370801792418292498\
099786457540561650274579483355455`120.27491985140153, 
   -6.89288602440463634544059222618636989208844298283022206430152529872381781\
656826181345665749196565104969846382333503548294009079554938251047`120.*^-17}\
, {9/50, 21/50, 1.77531943356092620025391088885434031959667058741841229268088\
6944933179806826382741084562138988014537258685485951682892398365413820252593`\
120.27474395792918, -2.881507669732546069841712000999762540595549284656930893\
21483784916321944086056618233016192251056013532747748541739911330128035598914\
147841`120.*^-17}, {9/50, 43/100, 1.71741873588140617452850088454255268938036\
90888891189590002878921703738817167983293314073404547513479989730468199629493\
88046275341821653`120.27456551624246, -2.971448840454904165173922381979357233\
27264057561995338018566543212640212183628347567882708334649775295534537606185\
112032311778195370045243`120.*^-17}, {9/50, 11/25, 1.663494025707282686458449\
74490890754450276302997634800841887893724806986141649397632110554093383375106\
5982148686598310362064795227655955`120.27438624715901, 1000000000000000}, 
  {9/50, 9/20, 1.613081399896320876742941858908231376163582927882044346496409\
332471830019350111246345315732500334428003047842947767515063113335411479086`1\
20.20914203785466, 1000000000000000}, {9/50, 23/50, 1.56611618309574957149532\
47211881478122328476754072460929416467292726215876286627903797859506412432077\
17539315698592799670112122038967639`120.20901228502079, 1000000000000000}}, 
 {{19/100, 1/100, 2352.118177527090742000086966074268992694923373104133650227\
33435242651244741059124977895095147258435981109610767821622339908166070012951\
3498`120.2118458726083, -3.51783164296136780803882437093942422180274959198706\
15675218166575512683852984982431214978817474803781400238401109474696406032064\
9245908513`120.*^-17}, {19/100, 1/50, 588.38621795765139609007582952041665784\
51230799336997166196702145681539244045175120437893061257050174973002218238919\
56318243039099928240865`120.27807590267928, -6.868482395903192883108193937891\
09961400961172583290171006717215842575220236887925968418438651267013927641020\
884837583064435513374150152405`120.*^-17}, {19/100, 3/100, 261.76925766927506\
39029851261170458506790172420063705849839934829113315229839735578838971396202\
62985836295222325725241266260230770472420194`120.27805891810986, 
   -2.71574091631599270588232925137805382732119671498489643697882050123101755\
705571790971575981630995746303565425435501519509705883397148399497`120.*^-17}\
, {19/100, 1/25, 147.45340330717034481799634385598197414401593808975402369382\
80509248856246189901558648860489201179030578032874737519518132995230843099939\
93`120.27803520647282, -2.255573111362818206083869070207138795116310305006663\
70279487320379666444234362108620246794520562199582730855569934827296807301974\
6513864721`120.*^-16}, {19/100, 1/20, 94.541583135752990239181410737999878073\
01047865359304905484085790563793443932818151580557459490334524660138669911127\
0362178780016375031354`120.2780048336106, -2.40575392487770928793242512349000\
67945916540370876133197201412070166234195811803064231488425749292085058362513\
0761700336174223359950671911`120.*^-17}, {19/100, 3/50, 65.799454694086214901\
65117965746116511274546292200494911598134937164170295857280522047394993844860\
6339891238466049262137715359396739532248`120.27796788288049, 
   -7.74329513417346502334754774648581626752454764479431866724093494253726249\
036844859696123870640328737626726075867014761370364234944939033553`120.*^-17}\
, {19/100, 7/100, 48.46895640235525835595487603272735803937746073126964834818\
65613543973108148683750029706442238965919724822185442816574108610817984920185\
58`120.27792445420627, -9.309435956233229873744538482053365960072730231409721\
32979625063838654418123348381970176375313433999907697690801806920373629784251\
419519022`120.*^-17}, {19/100, 2/25, 37.2208978633210139170947053445647051392\
05792670517474007028709393882483202052225368941940217765166673858307147046352\
185693316350458841395`120.27787466295537, -2.12768709284196154317920967562255\
78095096564736801397050581032424378360344240367597526735052908877356615754156\
83083217713653713357839643762`120.*^-16}, {19/100, 9/100, 29.5093694491851851\
68248548219580525868025523207744091741424708850710814065494052450923029568402\
426520074893874403927329076052239200914495`120.27781863863726, 
   -1.94148783120053265269844856239051092685507313318147414079364146312219588\
8151443244527430053384159242165980252032732884169090487654630139752`120.*^-16}\
, {19/100, 1/10, 23.993463597653077461064528677771508945131552349413362178678\
14682914217320498277527243470183640959486329604782167456744832441035560309542\
4`120.27775652346567, -1.3205524691788305695467364705002832829870324141137220\
70143338934474947189918447312674313456642421359962386020646309109310570434197\
468589498`120.*^-16}, {19/100, 11/100, 19.91242332214408363051144500330276192\
85223954549025397110671780060144271732738831082818958564924053625793718388516\
94203574412585383862896`120.27768847078899, -2.223663603085055373447954983893\
99797161796462110198754203301856254807469701479047655227401023061233393631413\
4906779089498893075781137699856`120.*^-16}, {19/100, 3/25, 16.808564631197892\
99949671227047378256242998175287234726611094667358587990457202891935982368331\
9562292854413548007263388491388339676749515`120.27761464341765, 
   -1.27056681586375057007048563791043641335995675359029126499083609772959922\
5421488197951926654034483104895582616475518820511012617234076394722`120.*^-16}\
, {19/100, 13/100, 14.3931404811076620590590675471789628936521437693693459850\
52853803000665616234774871768151021973616959999367042807374154295051487335804\
539`120.27753521187371, -1.05213977206194383439233591144786389946339794575427\
82474347112664165036322857342345504034006628051383122757422344029152787225949\
52195800895`120.*^-16}, {19/100, 7/50, 12.47668355057875739845125725572169450\
22443612778107893134530402868368994672411786157411205382614174558071598636022\
86928355806341909600636`120.27745035258368, -3.006164424303597728209895235956\
03473071464367671849107999511912205981042216959268525769985904926455470894886\
4559530554167477604113876740525`120.*^-16}, {19/100, 3/20, 10.930692340159348\
56782420742957103567769905200419080464066741443178420657449843999827272530614\
9579162145964296719778925338982730264975501`120.27736024604465, 
   -1.63966203594943363334629795699646906692866989773626504896080372035625889\
7961384722102821667186307260329136068456122118200468850022043712889`120.*^-16}\
, {19/100, 4/25, 9.6655203698369168484789638874738831320632593496780066805199\
1078083896175719592385583076315826020751977763311032211416872491914762723048`\
120.27726507498734, -3.114699781145787772924407530984849086853234631770573566\
48334606164728636162698860488276631173369483332637656401991243533771871934576\
41474`120.*^-18}, {19/100, 17/100, 8.6170853196039208230047103056566278291598\
23048950313326972126911085686927704023214242062080045024331042022967855730738\
693291659891432821`120.27716502256183, -2.10464094575108754188545100933521917\
89938348305885206231161460275091454009420032538599935813069866351749607637653\
2817231253488298662937301`120.*^-17}, {19/100, 9/50, 7.7385949268036275328659\
89361569754444841546032894912267921997221626231033721258962439788613121597884\
570782776507272698927148821368830527`120.27706027057809, 
   -1.78460536233399349605924785519064501857311267563364224284449869703687307\
1384335197333798218877939900117814140009476472466808954251066425911`120.*^-16}\
, {19/100, 19/100, 6.99523666544284389812733769545318489844551141579641511748\
53106985589993495720002470602958232519235176814646503593998422131643036220380\
05`120.27695099781354, -3.658231423277792469597523702530184731424168894888710\
71550145075018481216494544331712720801758435836356693431613720367609283584670\
6576966059`120.*^-16}, {19/100, 1/5, 6.36067720706658790916786375950836030813\
79086313590827217285037128988626674992123288168554095229711095045320793446347\
32267452554027002024`120.27683737842608, -2.907939679121744461231030195951593\
34857985523050747692503627214262038963387660293872933089545526765177604736692\
1196098937135209130789350123`120.*^-16}, {19/100, 21/100, 5.81469961368387150\
97277920590377077391262252196127901929188198653240881753021130396646544694788\
91909962697107079558132031387223455958085`120.27671958048225, 
   -1.74536771490714869877273875075071363827778678836438650390396504264444702\
3830711303598792275001215343534247675471852301885677263528781715309`120.*^-16}\
, {19/100, 11/50, 5.341574472048449459755748588640096199629784538022132099355\
99981689871603351349989521774974778147759299664102371341291525076796677824796\
9`120.27659776462947, -2.5631531253445562156773977579142562199229491009265086\
94777650991407862062221988130909221450428364627422494384770964222194181388408\
59149131`120.*^-17}, {19/100, 23/100, 4.9289155295592203850397889916535083160\
01265395276843592487638535439539172142428284219565131320564509096998526666895\
856530435245520556387`120.27647208292018, -4.33555710336726378447802700971987\
08731702511229424047523342997767544980431850436153363833517140014356510769755\
8232364370689525701305470654`120.*^-16}, {19/100, 6/25, 4.5668618653568969426\
06733786770392652233552801393716840287860945095512970508269579732525375303787\
296695068925086115442172310346603343725`120.27634267781276, 
   -4.16965015570407744583955042587988735920378664105987950835911063997845090\
8226152421885126405552177336518420405741013944942144325378342278896`120.*^-16}\
, {19/100, 1/4, 4.24748429539506961183359120289408255881404902227741132301887\
5656190933495802342896418726386200865021947955527387834422588523870822562007`\
120.27620968135848, -1.517739802536324052363849669734534198389076056501984575\
84718324786171134533712910693591144339200000607687683266148323361868326783247\
597722`120.*^-16}, {19/100, 13/50, 3.9643484039499924487035330435632327307946\
82623118992771184809383545841350658303498470409946180065022955627146253522347\
872916645942582135`120.27607321457127, -6.16635842741497637259329863979532231\
64904210334968963790365069543889276249521789940311620533132075609021260220142\
07869449704870430800671064`120.*^-16}, {19/100, 27/100, 3.7121886907379665375\
90903359574508747897305319938362328139625723460979797137444906405754030260400\
566283656221487305791832304386781130806`120.27593338701007, 
   -5.42952357624240620586317779256610780453167255434854229824122969681585623\
380376944469402867141060115942622906270148964843314193390143677791`120.*^-16}\
, {19/100, 7/25, 3.4866626770068289758483126267281573501918312550879190678128\
04523880410431837676627200192031663029731469583780899225428610612533225862597`\
120.27579029654729, -7.544499801757768448696505983024574579089358695369651020\
18611325822480795024723718766904620285561134237837638315709069442023750938165\
586452`120.*^-17}, {19/100, 29/100, 3.284163308566696487018556245635764177106\
85194644504530453468851652082444345318820784446352258694973064394398928001628\
7606685018572927868`120.27564402934608, -8.1404902110001801004766616897154573\
64294504464545804660266428470678565394357166069774264426138468246376862709428\
813450047604769157632976411`120.*^-16}, {19/100, 3/10, 3.10167437904213391006\
10568772555622553744644261408447934616277685601962231310278879201772577730468\
55210183448655746788534819725896542719`120.27549466002777, 
   -9.18163022999699846936891253416760572309819604613752114872675227035585219\
4215489993138361264891917347063736870724335916847471998588670446793`120.*^-16}\
, {19/100, 31/100, 2.93665805710442728476148575969132654091775881054619159766\
49016583080262672546962844660167472345518930368809103248441088079118229665946\
63`120.275342252022, -2.87521816967892860186279250671612015187253103078199070\
21890652027479828993111540409150294445544357248111385956246167694668609780729\
9132376`120.*^-17}, {19/100, 8/25, 2.7869666216205916134824850554714213611222\
08774480344379621936183133313422784202045681445177108971570337047031583174322\
347263439550022945`120.2751868580948, -8.153295625407821463254128135106839633\
03277601477441786110314130742670429490550189037445084053285295675315102025744\
9052693706994364673351638`120.*^-16}, {19/100, 33/100, 2.65077262815966756583\
85442495634231522762986228071659708329435705505306163595271109810752000843430\
75752946961070706126993408122093374581`120.27502852103218, 
   -6.14585146836079485271351559509072950061002752030031023206687583210073494\
2035937660250539742824068888119470797152806593093394238499854253429`120.*^-16}\
, {19/100, 17/50, 2.526513236008666543379206540718554751716240496106940885673\
57237014516526295021719277412114760624457705645558213127153954531860098287081\
5`120.27486727446933, -2.3278466771582388636555708358958441229632508937536888\
31449498635694008759493145317778445240225950906476143707842667399050311103120\
56981473`120.*^-17}, {19/100, 7/20, 2.412845506779246951758502726336749066112\
89693292060029402095033991790706389566011888365618662992325720542313810471357\
4956016003134244193`120.27470314383419, -8.0529355913698174922033793108291743\
41112323212995264288953325177124978004907538436446668975814332706525734332023\
066148778999138654903336389`120.*^-16}, {19/100, 9/25, 2.30861027143349964211\
37481688016562512597662390045112473218965270463492724603865459549481305023643\
49696279880030679278971579867241634487`120.2745361473983, 
   -1.53069886271840545257051655526977403167148794493310667107832823934392982\
7640859835731376285612788245515361362576178722793993314878390070512`120.*^-16}\
, {19/100, 37/100, 2.21280273892997152738467407543770335656810023276863744750\
83349817311689528582878639580245784598885046537451994239736983194723274557797\
49`120.27436629739725, -6.182431367024891140177992342443755138909840405975162\
27306551767835072485209646428961083014777761709841565907726418132731196114176\
067783706`120.*^-17}, {19/100, 19/50, 2.1245484464630629437284871758571934577\
83543556725802353397764225730968931257533932314138629019646978287878321266607\
492977202551212269782`120.27419360120285, -2.68825200690962769025237634735638\
82099981804592444547304642732039289764082340043647086552800563897691437512671\
5398424427307395300656167582`120.*^-17}, {19/100, 39/100, 2.04308347006983985\
96797381503153577310505423817544009769439589597220999931464303293611392041371\
67813143057868215131934523766419440205264`120.27401806252131, 
   -8.04118126175086444166239763663890620217122805975343696944516295012112877\
5608262670552662461951463559594217429503003632295775335098449290043`120.*^-16}\
, {19/100, 2/5, 1.96773805451266808125683891075935469893421554242590964975155\
2641592164129479619029949361320054687782021369397946267401751542306263346069`\
120.27383968258826, -8.751892672165455284781791770956545359047305126019138404\
34618937314721237292257035607085264071645297368673931106766992065594369411975\
777923`120.*^-17}, {19/100, 41/100, 1.897923003651130122556307484573640111707\
02678456770607932090498276495232580557978512046586213602349011208497093230435\
4395407304684416509`120.27365846133519, -1.3346714460050938008747087026389650\
47807700098476921980353458964023244935872687472858966624931192696225180500214\
26990082862150465727067429`120.*^-17}, {19/100, 21/50, 1.83311831195033986112\
50358587955645052566712064900848282250351332402817073563043369544210318604847\
77461401239507441550390797545522960682`120.27347439850553, 
   -4.10086448692265896760215281739200902196404768071497448255451741841009158\
8897718128578030223742044876379802859884393302274180181362640582085`120.*^-16}\
, {19/100, 43/100, 1.77289978464025346907067790367151722873873800454153042075\
85734941388864157860090751497780760479685123259402199602254004179838897502352\
11`120.27327973330752, 1000000000000000}, {19/100, 11/25, 1.71677681992087629\
25151970102377006549825658860937387884631542681150876551381556211875886794729\
98134947398317639081857919658163744654012`120.20833964894494, 
   1000000000000000}, {19/100, 9/20, 1.66426695158622419611356062015806775176\
49306563207327028892798112913694119755288871151980117883601652445564140586617\
50248657189666119379`120.2082319789488, 1000000000000000}}, 
 {{1/5, 1/100, 2440.974338200335709405741848832289105386297235626906793187772\
27798692510673299425669945416868616838575290838779412833124087776095442827539\
9`120.2110165302761, -3.50771063731945511604851759355933214473191939907713250\
01691174460466780246017702953606908590848770042731395579531008232704228801851\
16879567`120.*^-16}, {1/5, 1/50, 610.6058317548836125289377663475218182864021\
28075006616078944454655906459520861563889732977388863451480057750219584362960\
777351658018330462`120.27689310624443, 1000000000000000}, 
  {1/5, 3/100, 271.6487754894164777100207732031355000633938666828031844416636\
96874154241561538796249500841289305652023871653384950383203943552590595071579`\
120.21099756513354, -3.198394734185238323032812717477771468517535246201273389\
16581336517759903008144658844426993302135598965135596420584392978168330020108\
801138`120.*^-17}, {1/5, 1/25, 153.013884073113899142113779742799324883797255\
07060918601244465216810597558518433075956750030293778079501412446829440843264\
3250941214574769`120.27685263059391, -3.5468957986736886982482146365181337335\
01502991785073051974251491183203771578868611396559111947885227643906191783805\
367508677940532225286435`120.*^-16}, {1/5, 1/20, 98.1029650909871889521236717\
58096938453611735354307484183558235615099099426544329795598825147694784810907\
025367275541304878403186346945924`120.27682240917802, 
   -3.39605192256832628479422559559294242001547568539146186471256893989820046\
995385728548744560846517733218275358225056390703804698099748819945`120.*^-16}\
, {1/5, 3/50, 68.274904677373433400526016819583527454864093010291698938325689\
51256860011156768084833328743360034755667653530565758507422840247359384843`12\
0.27678562445513, -8.07402837545560240663192442298259489848781607314719015671\
07315882483870773689220204827286574277002203637234072792243363644684878348805\
8005`120.*^-17}, {1/5, 7/100, 50.28962183868854720208622770174908093134840273\
31072443616741170492215331292464023298822575169918557937416039186618218304933\
08710952102035`120.27674236524234, -4.803127461995851890198301473555916747589\
02141246326782469978663333678598971595956011633116963453977610111082957032179\
33809413768456887675`120.*^-18}, {1/5, 2/25, 38.61658108214869299434714561417\
78507061199131195542805960181456099051455460146214002530122840180417339615673\
06257194952394323411333758821`120.27669273409441, 
   -1.29419185745927232598388127681922086292186164221454282600296759733715689\
1993192461422339559404268932323400220761079821514484755360718352199`120.*^-16}\
, {1/5, 9/100, 30.61368436594540253937007903893010312452332384674614661193170\
7697687798299534328287780394758665772097408641324666824334843446885984064609`\
120.2766368461503, -3.1152259758828746577288941747854298933016550079917064552\
83924295015664993327435992818727347600204782670682522199623228786251063788572\
619595`120.*^-16}, {1/5, 1/10, 24.8893625692625576107279226030241641103034791\
79408465156673961928142224755804046998988440865849810733375510838539711796302\
740949480629512`120.2765748278622, -9.554871438300626566590318811975646468346\
73136170772210461044288080108891818103899468663104633738924792382412944759356\
833146468694986447625`120.*^-17}, {1/5, 11/100, 20.65411614059942090291728650\
83460521249361683811449847159388260056936641408899725927658702398914883634132\
7783073722438711370103895560749`120.27650681560507, 
   -1.99330555039198136957501776618153060638249013492131795922336117395202241\
5137004301390740434456931179689317425667037534206774969477274099787`120.*^-16}\
, {1/5, 3/25, 17.432969094886859058304594954236829995129161609120198622965069\
746169497357089353196000822139433887667846710612703153685431844635421086442`1\
20.27643295420388, -3.4762566391869394534874095225740351016268109237352024742\
73148821348331816341476091644690654744048771162168959272729787231182496578692\
886959`120.*^-16}, {1/5, 13/100, 14.92626509744220667069034488810139909469578\
48109458354108358694629739736661942263943638480853250641858665395526443884907\
64571512914647591`120.27635339537908, -1.043728616067485402653883057383968670\
24200664001295462326048870063536618846341336058219517770946560284957855547987\
9519352410223931358760803`120.*^-16}, {1/5, 7/50, 12.937378480204998063298326\
55140494805467249330705676842442486151963373256340496553845212104734903597632\
4378188216824780927203640806672749`120.27626829615797, 
   -4.40985919961836438773119254472151967618759208360408347726108781490873653\
7781237403526169104104813602771203837056024091661918214847891263751`120.*^-16}\
, {1/5, 3/20, 11.332952782338257911161909210697337277811572445331757644998679\
235893244802733217445439498224525664218158980615289842006447796898946945342`1\
20.2761778172552, -4.03589525965601733395471189196922079549521403263474024527\
14230700721547808772464576188488113801763305685998540587943338224521473522316\
7491`120.*^-16}, {1/5, 4/25, 10.019954567262566850673617091652134210347294299\
41537183816153034242206288674934032829740287078830589550624343224839694648073\
7630746635405`120.2760821214539, -1.74646524779711483296199193111857114176963\
75331441616328272526380294942059863647536692494190833331105756538548759713733\
87341993709087841779`120.*^-16}, {1/5, 17/100, 8.9318804138310277898646521223\
60526462823390475330468877817198510672691829659113684594990433925916275095077\
391902619397337540143541594793`120.27598137200768, 
   -7.44834061087255051444201360874512601532100912644991388127547623038771575\
094836421497655204898182936964919601200906731840828311417890048194`120.*^-17}\
, {1/5, 9/50, 8.0201702051623733415500632244239491430727256999374283365788531\
66585281862010218123962514976668148540513345266525934652993567799232022421`12\
0.27587573109382, -1.38376350048042954940438940010231778668923559899463582062\
05296814467481082141337169084938483198610391236870035386988769691890045712474\
15359`120.*^-16}, {1/5, 19/100, 7.2486961757351684200784202480159758009094950\
07474800135529900770684091319119921998800206814858096040587665912689818209937\
1258249688256`120.27576535832998, -4.7895169099276699180564077177218447108944\
48182202538058517643081680429130386326441909054390686889261719576469845450468\
952696630492537109804`120.*^-16}, {1/5, 1/5, 6.590130116406773235034815308335\
78799499644903133056986744749049283630527663872381477415153460387440174129334\
6060150101175552946191695551`120.27565040937975, -1.1767335713214609661850806\
20423259993984224502808471821090431935697372616760274467776894434284059809897\
157230377084625544367873462185070484`120.*^-16}, 
  {1/5, 21/100, 6.02349129676980641412826196184073974622256587503136007227784\
2589581057839605807897580370865627983467615889583141440654411432899633760909`\
120.27553103467253, -1.953851663693869595084192638288979331733847515221311143\
67176442780292198158832054049759941113934314519297130520093652980002057149035\
9773864`120.*^-16}, {1/5, 11/50, 5.532456058309096628700302033799316441925656\
32832797466706449960292085085549926193286873368080504143615408342050184592821\
7098342790925042`120.27540737823621, -6.0155653636129517437101920839765247908\
71215172155468411695867566016609748642627689648110040988341720869768934751533\
893032941985936384532674`120.*^-16}, {1/5, 23/100, 5.104170214402491244356607\
32362693580406360327089958129273361760697775485562716397749981409461358090345\
149007882417123333220167701870822`120.27527957668714, 
   -2.23705723383613059664176435969002023842387010599187213049707887873104122\
137008398148695623784551944995514382723224338875642461259652732464`120.*^-16}\
, {1/5, 6/25, 4.7284003225249216232950245367246477016562747457895819321097065\
84217064110286174588850616658005322928580042943178849671517861356270035592`12\
0.27514775836137, -5.05322336867981024270312166152517361103929004206039487116\
04911156848440909439837146457287651888888589754243172647002695010279345909357\
13628`120.*^-16}, {1/5, 1/4, 4.3969176623345821322438627954079483994268117767\
22049085620504705165029590106042447487125325317394697479644758643083377776819\
917032646783`120.27501204261834, -5.29775120390471048868664980861111483129214\
35100243548535119405609789088780079924727503790769026333017921084994323979206\
03975509049647042174`120.*^-16}, {1/5, 13/50, 4.10304475778774010245038411164\
08460258228082852288042707811927862544605911542347584477718021662719894906386\
45288427463646388026085519062`120.27487253931015, 
   -5.35180516197631610616646085620516605866436529460504853584971355285357709\
669484299360641051385667124727412505117707773277036401456458175144`120.*^-16}\
, {1/5, 27/100, 3.84131721298111839371412066746845472038296119684086703761796\
3588257689884121097775493325660940321967777256114829866323540061900561150894`\
120.27472934843604, -4.816703057255298187927378516230763212419915510410726276\
92633631650308883131218049240651710600166906463906492114310773148084035795658\
7686765`120.*^-16}, {1/5, 7/25, 3.6072285279423347239452625694112428061717702\
34779720091186232205555933197998466737949041561662260098824653301509474283191\
359932777443709`120.27458255996402, -1.58870410538278119465793286342301534293\
07049185929755467980604711081614623206473251706577138050621074553254891219079\
2387394604228398164918`120.*^-17}, {1/5, 29/100, 3.39703541390821449474441590\
13280161712526561851424338611232817419854893154333050060622453728192858581883\
53935743427410627856326186653556`120.27443225383813, 
   -8.80685001495805227614334881490732612640428852435116562754366787448696061\
5996255248887582883776575974396964931242915190500568839915716046854`120.*^-16}\
, {1/5, 3/10, 3.2076077541950013037463536695253399525333721776261126763474550\
3512583273375898904419067848903809073534302441253858590485745642369918306`120\
.2742785001534, -5.9496087425080966190879087910755278760081783066819778275548\
88156394858898235399028129476180355472870793938749173854539914702029572796098\
747`120.*^-16}, {1/5, 31/100, 3.036311881986553232366247767330631576716821779\
61181701390727188566474216949995357984975803849056834626145582797477010621609\
0219462862468`120.27412135949005, -9.6845249110029409007677714340707141612686\
76919551485889763465261940331216453001885993796224685904766333537261323898133\
690845754603889318046`120.*^-16}, {1/5, 8/25, 2.88091898065154559822524614579\
99730704795174984191177218233154649257461438709315520513966412445809048069680\
51469952595911446402633407354`120.27396088341153, 
   -2.28855723563817146054565219509202113631077451858443057378605206147043235\
8308087704397354157508435333844625210885419876632255314123340103577`120.*^-16}\
, {1/5, 33/100, 2.73953261178273446290498596653602211231701540396482795539049\
3967736215383751116770605660446447855519687919573840543361117773298385441927`\
120.27379711508593, -4.524709844742087790358046927534815237276462430733869117\
79523268989593797349665293783220496526616384794407018129788414536168422276573\
628489`120.*^-17}, {1/5, 17/50, 2.6105309387512209937768796919669800032509746\
60948417695261415671413125797301571256215239848760601307982039001187975777859\
885770826453174`120.27363009004573, -6.46653558920552066567891592677138902906\
52269613928063611425198258443087200438494905336171697185206770548968168110787\
47847540038625698419242`120.*^-16}, {1/5, 7/20, 2.492520336374270345662667247\
25766091827760973371722661614582499521123675968741652110727136230173892502594\
8803296358308519254748323151003`120.27345983703823, 
   -3.95588446174711170983933614363956878491518960771930279051351055508328071\
3909235281147857660349226676348882592666523846553906076243941604199`120.*^-16}\
, {1/5, 9/25, 2.3842978927292215178311007545566086441218008102054546428456132\
75213647270751023532426334072791983002511861025763751492706981176923049388`12\
0.27328637897257, -1.04740183944836949404466848911740847068224727589490834648\
78722138399975061054002421894929271393014480281583444659218964986524282198637\
541`120.*^-17}, {1/5, 37/100, 2.284820907294961301641824038742623895818992888\
24567261094189581659534967256664033051185456869653331259434905656659551431290\
0318300023285`120.27310973391768, -5.3539889010661725930893531128913468402692\
73632390501192578672277562947204325705025383062551992725150404998014901504812\
0483503150292133796`120.*^-17}, {1/5, 19/50, 2.193181932498473695101179199608\
17002774906705556203736513472034310658459239698525067479866456861950827435864\
0039491974551807675605983248`120.27292991614662, -5.2516717293381874604027616\
73393265641628859800943017054949002449225857757127313791488803411716363579648\
38040534337250681011072825689427575`120.*^-17}, 
  {1/5, 39/100, 2.10858823658959374691282769271377749989154376816008721994610\
2978148106604387278660052304968042370616487692345652187961525704209847673549`\
120.27274693719271, -1.702205293830970549281325903514427437801977007761412575\
21589329282458930554078699940555052337055522419832395171781383009964478590932\
128701`120.*^-17}, {1/5, 2/5, 2.030344814974028602184024455237631860322635902\
80397935475889236522335158571979841355756549068010794062125943318613470577626\
2540608588627`120.27256080689922, -3.5052831638313462923279385232541478457292\
56677051093137658443067894829785376700080766454714990633608219791307318826507\
82851397858883782728`120.*^-17}, {1/5, 41/100, 1.9578402663274507974754132967\
44369499905831466291792643111915106988896109270050557297275347199426570098023\
33459558240295861466530987382`120.27237153443899, 
   -1.98885662622214644484738255658034852865232637163632191200076417614015307\
78932972907739407347198222721408630674453433290896189024110564264`120.*^-18}, 
  {1/5, 21/50, 1.890572726174071378741066962198095640550901616108927013486326\
820890062533118671318991965142180334653209752819914012448295333134681424677`1\
20.27217157596259, 1000000000000000}, {1/5, 43/100, 1.82779638542786783940421\
77459245442231102577169133275308744994684038635296592623339280861873014059849\
19018104356478733361601150424763951`120.20758252507662, 1000000000000000}, 
  {1/5, 11/25, 1.769685355284020481293196519827803111125955786879590830997683\
462233459674186021943960327670284976968602851896778421247922423542368667446`1\
20.20741711671577, 1000000000000000}}, 
 {{21/100, 1/100, 2529.055771138373464485036024845261115400034891858633779136\
02915493740727511499773059525294459184723710233636051555172089434685580076871\
6801`120.21017727705622, 1000000000000000}, {21/100, 1/50, 632.63182411009839\
83076723858203528299962397197204306926858885423856586070055417108094614605121\
33956034190082944895597374559054779300486417`120.2101701540994, 
   -3.03512678649092201152782591471904272159992706795895038793145545317217456\
272793779388304127911203828863179539251480554571259538886059352896`120.*^-17}\
, {21/100, 3/100, 281.4422679561440817332269377015207820155183903359059022852\
49184939282130014658792712553723687839611936294412771580294370470034950220551\
264`120.27568020741018, -3.03706522426460790661850988129131332209104705636859\
61243461985120743798275009156424501514999346134547789200050644377164855936317\
7308687257`120.*^-17}, {21/100, 1/25, 158.52600222182855604130953857997383894\
20438909857160088748796175899233905173551673823916663472888296428081132435084\
97861174517863319388463`120.27565662623533, -1.485205712238467182890470817602\
63982907569662594686874709665808528901654310579896554544787760918323042579431\
3875881254100718311731453235219`120.*^-16}, {21/100, 1/20, 101.63341713216094\
79460436151114146818100269288466278577201177437305587430749712039947819389379\
74563882506150990721522288256429716685616109`120.27562639748706, 
   -1.76597526276193531918991985834482215884985259590045130061387813923089618\
649009775572776305760669106567405439439552801559133141945131103667`120.*^-17}\
, {21/100, 3/50, 70.728894613280039577259175607666693486202188077540769121144\
07192538631859941174712989919947671136987014570353644205406762876428341230507`\
120.2755895871904, -3.4865893401714504328082270763651234028520153332286567740\
51498142959457005769885399500490711098061885466650663794337532912507952693818\
881246`120.*^-16}, {21/100, 7/100, 52.094537517942475176848234195842450443229\
95910882728164591020458010361012476772474704320048786322541748213677137510890\
8896215778167217157`120.27554627450134, -2.4530533107237412776527796125299536\
10103333821851249783572127869835148647787295684070358321455821717807101646073\
368445031692597729464793703`120.*^-16}, {21/100, 2/25, 40.0002210077169448948\
74245689125992617069266838643810742840394307097230555192558498273316471218104\
916735328994272893375341522499688914073`120.27549655082491, 
   -1.41862076355559267292561692659662379984818161514000177311522951115176586\
7598377970915002209599469811815221113888007052226616174539271127466`120.*^-16}\
, {21/100, 9/100, 31.70849739903729064259321564013932916072497358881154875411\
84387697508623131497479461048655550027686300867857210916722471049340524194032\
35`120.27544051879578, -3.281459325275030214153653991608819302481245283093344\
48086803791021284806772299529302524351057861129585197108298831533953195947329\
3542031252`120.*^-16}, {21/100, 1/10, 25.777577785636287734037161374226936912\
41890905005854433661613934216942210568873770661397362173209702917909697702341\
2745361930156079314091`120.27537829114632, -3.5162165743211382012167640505717\
89307878886409125658103241720025936307697001510681403362921727378170154604305\
20138935933110848258978976321`120.*^-16}, {21/100, 11/100, 21.389470688063213\
46867118608892380148697446412040383691910769737253742723718415271248067706612\
4013471082133456786366949222519859557061693`120.27530998948188, 
   -1.40799730982756351325282240601797419073889714526519400689388316611275204\
4694730874764167023418567654603445593955592045922696186095161237161`120.*^-16}\
, {21/100, 3/25, 18.052058914273447845603613493433111215839680328724249632812\
98655172185017643682748228002405759281175253736059990100882046870648033409188\
5`120.27523574296652, -2.8678638689292067421456065174202944446730992630867945\
10923888591018501588396088816362627266381486933443493746031622614213171791729\
717960673`120.*^-16}, {21/100, 13/100, 15.45487196726343698382870803584816014\
31561097402336370070745208015470185371174834120782741758565109401993189442948\
08635606957080248722696`120.275155686955, -5.37370401269964255791109368001392\
31822439778843343242667464124327461963164711226539048177489524232879738538495\
2866847694130354366345063449`120.*^-17}, {21/100, 7/50, 13.394188252100078064\
35521369089960571574856148476127468819198000909373611963376187919694050107666\
7640809912800407590601384593295761399761`120.27506996158401, 
   -3.16842244396191419838263574893311470054039238818637340890597735319916738\
0085729074799383317749007680637067159484788557647175829683049399283`120.*^-16}\
, {21/100, 3/20, 11.731838680562555992653276596160956755457868897854630391614\
27003923317436148191000022979723168212363972029579561404677017519018488980360\
7`120.274978710342, -3.918197526840920907079749582265973625907409664589304493\
24715416352552564031538432589356693177437429183114610359040747515539723030051\
6954997`120.*^-16}, {21/100, 4/25, 10.371432392224197787635210283666476438839\
87986167638327418606279654222903667225032861249643799516649678838085277993316\
1497936636211909535`120.27488207863797, -5.7135154916144962147729108196164152\
28640393128837542821419716981686467176766463284999723983950059651925815313507\
59513542721561269205519414`120.*^-17}, {21/100, 17/100, 9.2440659750359063014\
66756442060003148003066874431581699047040389743163944905595812079096720317466\
661480616922754628784521115743467576274`120.2747802123997, 
   -4.87209718316561899839428993873529715217300764618767340126121742972356282\
726040080007001949591446248592553476736602426739022944036211729215`120.*^-16}\
, {21/100, 9/50, 8.2994268716294208613325045605724173905396045556442317124012\
56898936661196957520623376955527906682429154410074590003594374932521495604374`\
120.27467325670855, -1.683168366321655352605523716829334826155774244350314549\
45881822883554053441568620989191909613579919099178702903071282891341169404012\
1717874`120.*^-16}, {21/100, 19/100, 7.50008354373109106617146018143769569620\
27745414730270689033370930823261050424982796068249342101692731733737539535362\
62506548026103159423`120.27456135449347, -3.047840994562061368331363899766449\
77158891865406103287316999453296807754899405760563791716979170981060022923972\
220108207790925276377515985`120.*^-16}, {21/100, 1/5, 6.817721574614565425113\
48761880636350213976666317988065961793981734122202173838129262457273489651745\
9306656726946371812009311215185230477`120.27444464531985, 
   -1.55811381439670269916244712214379414117386084658191994558602121610604525\
9486558011322618508560899407273638000012788106926411939406549928768`120.*^-16}\
, {21/100, 21/100, 6.23060309934165113847480073234880649286667880076906215867\
74666929310971245869721349292233073855347542901878879906876855661084039420399\
74`120.2743232642567, -3.2805349400714868870691690054308061087195448722300314\
31033317649170954418613883910472491182338034109209111883197355649987874775039\
108371432`120.*^-16}, {21/100, 11/50, 5.7218153934460775161316277661828204800\
65917266198117603993493962870741633631790919708450773709367767165980402376271\
60664422901672021158`120.27419734087884, -2.811163546078520356857478198476806\
23640401699418515125970231254819342922561022257467141104778087694815090090567\
3131187570002337793472995611`120.*^-16}, {21/100, 23/100, 5.27804041406247650\
34759835406639026999948771052064477755519819082775614618448437988595500517388\
31226459298139195495126143906965971421683`120.27406699837721, 
   -5.14668713281974436726416407976767397731668182441456770374231852885398180\
7647313828625676731996505326869850897593055866734710538538865235454`120.*^-16}\
, {21/100, 6/25, 4.8886754426862981391758483298612101958354414508802956974294\
44974350821556634712713366087777673525186782782576169357461141748807503557764`\
120.27393235282095, -7.838398527020844973869672028015766459370154704704167977\
89067702757046143078055846691349377199411773250885739584073959012090407905507\
15582`120.*^-18}, {21/100, 1/4, 4.5451948318483703463934783632609896544941536\
74063208739387046462424437709270159748425493639784042278539714523885738648569\
492007956771028`120.27379351256025, -5.34727983638638577486274996502005551085\
91296089278413599053493547245383198352343899725650972003930577995784133815869\
37461018576467720848356`120.*^-16}, {21/100, 13/50, 4.24068016180676967632899\
72618335521481682109310540753406723068299517581659740116344157643006287867625\
56171917458097723888757690333042624`120.27365057778887, 
   -2.82811304167198617905337702452518751429581939928929919186016420275891636\
8736261480600868842670878635385180732874619076544816893957376561`120.*^-16}, 
  {21/100, 27/100, 3.96946987247900423272063256936204162846971514698512218374\
05806771479584087556787201782952178623946631476299848775476075943868661742033\
27`120.273503640256, -2.75159658721897577840231473484584574511949143985020463\
32483224946495215670544399269235500873832527766295758650006306085689032622331\
2381485`120.*^-16}, {21/100, 7/25, 3.7268948699538331029412723280494673030142\
90452980959307712696517142422497633026410260629403858310084812829532451554497\
959671358133118831`120.27335278314654, -4.85865146875255323500344999976219999\
54569909640017493142676981702434511563917059798815589157284389019283487205334\
18210743295931104929121532`120.*^-16}, {21/100, 29/100, 3.5090768158339797365\
59826028879400051631856041899555928228040719983343180857710826207158949450996\
224335743287993845607839302942717303716`120.27319808111011, 
   -1.78180663441360802731612702023091274259705505061208296360175837287902102\
6098572364525385436965456365173228682658927219889164020718106708702`120.*^-16}\
, {21/100, 3/10, 3.3127726733686790947637185589438499900409006093821322887652\
54851568549444538333615601634710053113197541648607122101233770268485611570824`\
120.27303960044682, -1.630589499275748186901078985411102824881207436767812521\
69054095512226928892880836371178423759504493748054413287798025282916595054509\
88656`120.*^-18}, {21/100, 31/100, 3.1352537728660053277018787201652746329105\
76023418499490710418079589908747076730078783420213660222422428121278773881834\
925647984997313273`120.27287739943341, -4.37482066062956987004425905617769876\
72403061052262507622938877016523992263382689497628904121524256210160415560545\
40565759783586458168963714`120.*^-16}, {21/100, 8/25, 2.974210906271802223932\
65227769850134033958149274102447638684614685893141042954921363051374220948246\
1456703090580861907651113601711274341`120.27271152878555, 
   -4.91171041472910404490011209267632980391235539387913278797356014408367125\
8310167495099003223887273187679224000938309210516438179210647656629`120.*^-16}\
, {21/100, 33/100, 2.82767923976387434653842579785287686458324335211704640427\
38841569562249646813088908681955591725170064818290838846544188156447431058119\
42`120.27254203224093, -9.980052492732038019169110696343087739166481374460723\
02755681095691928949103721324195757616509035114051786372535255609282477618715\
8703553522`120.*^-16}, {21/100, 17/50, 2.693978452201973614256841081670203538\
06650648363995850507796366522937634068430312321297941595890902546783101190221\
4128236544580319339083`120.2723689472456, -1.60256440009075431398966778202788\
86004157137072105789539512941411702956185772469009447900325154120069535138378\
5204364705985889745678931277`120.*^-17}, {21/100, 7/20, 2.5716646706001458127\
57611671312451164400014375824228164157851240936514675247223624249630614396376\
342745171960183866278547128404642954783`120.2721923057351, 
   -2.05683994431202127054648180988138203551543895041766556872908973680830499\
978590040932904743353547250251288560864851547404541281155997323913`120.*^-17}\
, {21/100, 9/25, 2.4594916186497756718230042167219631803910454460068628325536\
4609068308759764344775137029523923702241532017904274929563730376152137887739`\
120.27201213497469, -7.828315950748766767653196687379189574924841933681440147\
69056595014890837554877524399391498790715775416680468293745875873732464879774\
7399`120.*^-17}, {21/100, 37/100, 2.35637901405687327636683154967285472810460\
55350534041318197601417816869747418757769936301624409417110845041877605780510\
75507225539689159`120.2718284584639, -3.3247798533721132393691440203839983447\
16525924153330760161779054747260668586046298160905012531575518357829375628254\
88275437859795631705969`120.*^-17}, {21/100, 19/50, 2.26138670933658199433595\
74694857515364560026023024475314646711543279851733377754875367421425179641729\
20101590724755674941082015674857681`120.27164129685603, 
   -4.10424086198820150746926856109250277108650442630066831557820285857687884\
7518152798510529948588773636500002961351815028327587572586084077264`120.*^-16}\
, {21/100, 39/100, 2.17369341349315704892564089975859262394559214357950905358\
66329536629795533688246217714670943676148245241377531317436783249319941303684\
7`120.27145066889324, -9.7495890150491462876944320186605009782822840804170471\
56878844172386238625175857225282892984057875200314036008212002625203224685002\
82052069`120.*^-17}, {21/100, 2/5, 2.0926306897866158404166599887335445874895\
42185399625173264524101951180525664604447044480732593039228946663735473436339\
203997198009163618`120.27124730278736, 1000000000000000}, 
  {21/100, 41/100, 2.01724733608611663462398330624948707402510718261723546877\
35964104514118306210700295765733697418474785622398245529633268163648306180814\
65`120.20693051899909, 1000000000000000}, {21/100, 21/50, 1.94746204016077939\
84623614706917413145221588555430605875852611551048189002018562180768793505094\
43171159458992081061773166655611880906732`120.2067901812496, 
   1000000000000000}}, {{11/50, 1/100, 2616.455880955126302825501010433077797\
23237069677474210462176926678029028535537304991900293763569967886837813320862\
3120670821940516134865988`120.20932727297274, -9.6376188199683034715911048137\
88141537235850677333647576555631126444935261317535157191653651723343659805404\
602672739705634821589813317664629`120.*^-16}, {11/50, 1/50, 654.4875214040786\
06879870550295241784710822174015771296419583495422621238852229637460060174767\
137472427685803752126679472263268569789133885`120.2744867113362, 
   -1.17163285399213874494730230001490968352500393924596016779246027995699611\
3814385828137725338175095249663828025117613778750508857191129870014`120.*^-16}\
, {11/50, 3/100, 291.16011334302372526769089400192433492311414656850875146023\
85503777493461345452236078468205418474213996076271340769736561475079637930996\
99`120.27446975760148, -2.922358900927496348920395526834210708908969384395259\
18227380929040727305036995339247508423457249379445839391695411800264339167233\
5778831156`120.*^-16}, {11/50, 1/25, 163.995598334126762596336955021253497725\
27569427730212086728269641648090909818142347898335613992956769029129217306834\
1710809114049149659224`120.27444606959301, -7.0570928059227669198709142819883\
99878328130424101008558440664807251865868259415576388668238248882346553960478\
98397268217049134116962852399`120.*^-17}, {11/50, 1/20, 105.13667951243779055\
02575039596213478629616036874567675323022293571455879938273161628195276209898\
51545596434307174623873767399544613476652`120.27441569388859, 
   -2.20235936596974476910708593458671994349859584083523040713986860406475207\
0051279596040301657872252495777228939243898291528302133500482720704`120.*^-16}\
, {11/50, 3/50, 73.1640238107392471560124779924077025001365542145607386414191\
42960301177893796669504322072640112409900958073703485931949397669929321364113`\
120.27437868946498, -2.988795158740718340048933223777565498627775647797598391\
72913339508177162627095714668159999587839938113340160455877820588082139892282\
3786785`120.*^-16}, {11/50, 7/100, 53.885614769228189366204211942638479255057\
12249882693617957715757355317245109709908624310103988235082477188260399761903\
7976796641594046588`120.27433512703897, -9.4908371139500533188553225691047513\
20974249211860283895269700461643450970600476668734308247999495495797841332386\
42575044536940062506492879`120.*^-17}, {11/50, 2/25, 41.373282416696061365289\
56777725960476761042701989226604737471843030049391027526211203366721146337535\
353579256112955641067980050086510993`120.2742850882722, 
   -4.06027485844829209319243173721644847543436164405320825561745453779895403\
2905233047088333694051413324323925866684012340381412805701106195707`120.*^-16}\
, {11/50, 9/100, 32.794967142740775062810014046907465849354124084990269943040\
25028381124614795001363498315692953165802735736301740524094343959016931383112\
2`120.27422866487505, -1.0840351852043669161900083156239445031818359423956956\
40111027070926259447562367300939729419652700090165949020295265646078606370339\
556535722`120.*^-16}, {11/50, 1/10, 26.65904880280987572710307394880834361067\
16424645415215196389242324451290447071855474330914455974967356934954338605714\
03511006676039081805`120.27416595759765, -6.886541812549273442270004775277377\
79463478184305758436718824620189585023599221295902012122103581452010641131652\
2526203339468932146265624238`120.*^-16}, {11/50, 11/100, 22.11926442910983218\
73699759743723395854439051925358592665544630268797194751707737924089210182136\
62640098577707873855360550097177455089027`120.27409707513775, 
   -4.11533632925490989705653141340155260666447214024789909340071678085566256\
5218404112521441687472552648364270532142395862394018529449607015936`120.*^-16}\
, {11/50, 3/25, 18.6664882421016703491685026395286186678948086737684762983249\
49324331544232226630403872953529309674612904477886509046074180550037320148888`\
120.27402213298163, -5.045581515992034645032835384737756844998426902166060696\
05276532783316005949883467998769383923215435375506551867707285883696348415520\
810806`120.*^-17}, {11/50, 13/100, 15.979519249771748527585130568685518478048\
37043698382978667034801258637081054768281279694944623112567831137567741629721\
8632402174473163135`120.27394125218696, -4.8574790215307221805164706276742522\
38161520675507033913444483021317164346679215825103298867161140219233835083540\
791637121492246738299374078`120.*^-16}, {11/50, 7/50, 13.84759482969418496219\
67860223461240971751538267258338748203705499083111931344518065269804905651145\
16937906683260153195241280495004030198`120.27385455813892, 
   -7.68337209694316036767163090294394991813734152128872093606421351884251042\
051607466556607624329315657407271617422119764972312635244730526426`120.*^-17}\
, {11/50, 3/20, 12.1277704997492268200305457595701453384469473158472478428876\
84122391924827770749791759455053347946990533829631182649819834876530811391174`\
120.27376217928236, -1.677086873321898541678179925520679821869966498567783852\
62374821277394596360934208697081483628068370910427801469758458236972410584122\
3219054`120.*^-16}, {11/50, 4/25, 10.7203239501957980639350262796067794731808\
32017504342036051531208025401409288884680781182281336273435769842263710016023\
471626489273369824`120.27366424586008, -1.99362092606473918427328160874359794\
17444545971940971122562943730603530479545376861738942207925286054482609850434\
05807508366475711099758544`120.*^-16}, {11/50, 17/100, 9.55397034489445990289\
66727806119864255164359441634338058674703105054882927344126384500998443240997\
74407569923969192625677519015716693214`120.27356088867501, 
   -5.50372262678109626394038594619819342197852107617189549061765646650738214\
5268613240552655297065152149229019486855114014353552853600771988639`120.*^-16}\
, {11/50, 9/50, 8.57665824263095913524163352911649641710857875269796797910972\
9472177031093815817086846517216229990272685846146855473230607236049355149206`\
120.27345223789115, -1.233862663492844580566744743416782265217039762050435670\
62752586948217834678856040580264608027460235293961393171674560925595963604710\
118566`120.*^-17}, {11/50, 19/100, 7.7496624175994135107876845852815253519836\
13266829910384739242874179071573050433539980638483891611010454123085494155791\
133273837351269297`120.27333842188874, -3.30764660883648946463917277162444456\
99054669797547385576249652220749764803065836989071388003342162085874853448176\
48406336392406263605398971`120.*^-16}, {11/50, 1/5, 7.04368987362743539611267\
07117071793356575128057079900013989529832331258025246445338054282846660146885\
12859832207730152539050597753022458`120.2732195661991, 
   -1.59734238296096343810834700178410142245689453475917280520622141112014952\
2810550937798530479127486780119919990171703301572108842405262996838`120.*^-16}\
, {11/50, 21/100, 6.436251466965548086457310943705149330040043053961166281580\
39686653228081673483496201799209861549844649051139540382159187135960884384831\
9`120.27309579252415, -4.9907266273520856234312343033363537491491736462019232\
52955894068710744141781706047632303067090161079953548568410267749356556110715\
904542684`120.*^-16}, {11/50, 11/50, 5.90984996249189259027113870707948532415\
80144999319854293685664001904584185210733753751631518205538086046052223602804\
88190917940124542405`120.27296721786466, -6.541669248794270811381112110819597\
68202475129294779830912319218262251271064000047945463311780922498454434136104\
9596889448187562802440227227`120.*^-16}, {11/50, 23/100, 5.450707047572471590\
61443852428450497810351702365555577652684428085398944517543243800507652423206\
2659211219625270118027666679079429296118`120.27283395375657, 
   -1.11223040781911061083254678532636547288280289729978362860131760581047031\
6141276672169422933633953597550191349504466550262663789108863417973`120.*^-16}\
, {11/50, 6/25, 5.04785358236217337451706675647394747382563985223588719596253\
3242151618424895709454478795612849734999290317336391622542785282443587443912`\
120.27269610563891, -4.397292973991382859631574717030581940815415175551018933\
81667312536912369483452647540315829361779878913010565805283043379635405216722\
1615485`120.*^-16}, {11/50, 1/4, 4.692469287078504283487799416877503907839863\
95018184748111034901057605308556174493776524176213520508736116349792469108943\
818516812552413`120.27255377235139, -6.23546222327008425987390431652395433569\
28321441013418259233421364330304874862434455219983242483265730536169079913032\
30741767238148303244593`120.*^-16}, {11/50, 13/50, 4.377396659897187387130876\
85340018199687452992600118369740533263497849936258514705309889284823992879365\
8957675514619008009346542720519791`120.27240704577366, 
   -2.64293471305263806756736581359604673848232975038528501748319425121542020\
2396060890798888507404426499835019749783541544294050443540677509488`120.*^-16}\
, {11/50, 27/100, 4.096778499404167640424001166042290254190764778892074950481\
45346707094014598841229269229864090098358691106041382340554645742533477410687\
8`120.27225601059722, -1.1693816179643626997288067454713100762186019131362913\
46146210359557111142930265835889971680784895668440503753045051512274236776414\
573895582`120.*^-16}, {11/50, 7/25, 3.845784373090314692355992202969694863197\
42189696954083846832662043547212480450979774248831264833070143495188327138351\
2047103321284194141`120.27210074425209, -7.5570995730504230479722215715780940\
15940668418242392384142813195189346868185142680068871561093022566939697698572\
125085084240285746596253823`120.*^-16}, {11/50, 29/100, 3.6204019351284343193\
09609711698387751211988599751544813795370012595549616779093554910498352547871\
436475702115766083897867469922657907169`120.27194131695845, 
   -4.68707552731984365583002157645997607864541607086623802539725684297421606\
602976912631787056467339098962523513677825073012812078180208460015`120.*^-16}\
, {11/50, 3/10, 3.41727609967310324698979675541875863363489946822760693694246\
3811732409118853046149638861357560182113590123533527439626882908251454021577`\
120.27177779192394, -4.564337193477376594564375851053730813737448104419159218\
49192875644314726248115012826962328158385738472570245880400450376333437323786\
613467`120.*^-17}, {11/50, 31/100, 3.2335839265002642987778144736833099145237\
53829495304431707639714464831779040003836357280299841014967237215597139734412\
839148991625615658`120.27161022566109, -1.52591080589336179666387298056823910\
56069552921317447558944379501200881485929506818152439694649634004338824331269\
2672239901898036042504938`120.*^-17}, {11/50, 8/25, 3.06693643543717842838237\
76475885585138377916189617524187556434191602922243602959758809849310862061403\
88800909422291897160405478655381321`120.271438668423, 
   -4.23876738599500830613279815366082430710258877672488555929135905213683093\
5419587082991749392696160666897301225017946788227529529789119184668`120.*^-16}\
, {11/50, 33/100, 2.915300923760790885543900153579258862750659766867829249334\
83578737622183932824034082378608268898169286201671222026814995423667626437813\
7`120.2712631647454, -4.73677878726566144903605683676943826177489204548953247\
84411497671738389776756990475795071643455537213996086847347950203993573265318\
4802568`120.*^-17}, {11/50, 17/50, 2.7769390356901120879583303042414079181784\
02525224692484158682328522219489293529376379859409003435261852961497915893658\
354416625787844386`120.27108375407606, -2.33331036507274007435495318097188541\
43871663483344418395671665909202782555045608935077139075515716504497048838048\
14501907640012731162647916`120.*^-16}, {11/50, 7/20, 2.6503570366311301558447\
05190513100520979609414513165562075830833458739083776854399542237381892539010\
240739333005102806078733456775077017`120.2709004714838, 
   -3.94617038715242627846389208781614637011838854308045727109008122219520123\
138768042413125556409982680298424781326830579562630644626817415398`120.*^-17}\
, {11/50, 9/25, 2.53426561889462920934175146536000641658066503294399397517031\
1908820384138505551293571149761091175476120848999800308851568694600500659325`\
120.27071334841727, -5.663413913742801125980225018565569633421538986776305720\
45599555939885098889711335014103823274503438577977418872657625971995762623980\
1117953`120.*^-16}, {11/50, 37/100, 2.427547206761718199622181244021902287616\
54028266864967803486462140673731650722003986340551947499207140212715482971202\
5393551076258110202`120.27052241350701, -9.0771531650220403685052078864712378\
08945267485011462466461524431071352779962635079079594466426663736059950811072\
334111737649349782570733469`120.*^-16}, {11/50, 19/50, 2.32922920351101907176\
80729764515146261639010569441255127159115229549021757982978971031263105760010\
79328170178780633387773338709339787665`120.2703276933859, 
   -8.29852125771895115115438421026676779984448187062755613217450456962153407\
4935417246583266181888993653798448733211537166570446094282212563509`120.*^-16}\
, {11/50, 39/100, 2.238514110277875140268955611965678572412543328036688466458\
20677212608601755427128887778200567133882726070196580085166340668856779527886\
6`120.27012048861725, 1000000000000000}, {11/50, 2/5, 2.154324422548138680721\
27017556543203700085399937573758331920325092965772549854593964969466311918497\
5049226759859525615829835424768460852`120.20613312565486, 1000000000000000}, 
  {11/50, 41/100, 2.076511404993764027559597865560113364880121656447500663981\
84858851843270076662601872820288452879412239428949978469211233502889825562811\
2`120.20598907109665, 1000000000000000}}, 
 {{23/100, 1/100, 2703.259988028553057882916236480532717776139442536886680205\
29961734439476854300345128406447121345480790273376060084236738461572095041053\
1043`120.20846576944169, -4.7337092085633654715481472167415361263994445780510\
89585126462156139330196793211734160452024004312032588966215789245834395328567\
12922710681`120.*^-17}, {23/100, 1/50, 676.1942769952266459010435207147599738\
91000795646717075554137412797673129239199409363438001245165886141177155894016\
660887172947220941740984`120.2732609375345, -8.559394644771677087071285202956\
68296316774024004884376603891861942110425735260629263175520776730993745841190\
528360447605061850996833835091`120.*^-17}, {23/100, 3/100, 300.81180305447660\
73073662007753348947618242559467839544673031469745570465892707477313563960999\
39061813892209661349182980521347115609055475`120.27324384159908, 
   -3.31422656252473012941733173836759049112247445021116776583220190640349810\
2325172782526922981399014869584567626543193960842056938755972722901`120.*^-16}\
, {23/100, 1/25, 169.42801405627650454433559738294903372156720552351814711601\
47716941070634039785800857046594401720884164291558647024081625979598480879606\
2`120.2732199495603, -1.72745804255611958201124769014895043786806400020530865\
22314767926136390703009208052066859018152358743493734327266769700106802315451\
56167771`120.*^-16}, {23/100, 1/20, 108.6161731124957740433844113619666245798\
34243150843818084571229368449916845295656549628354102601606681824864107100686\
851209479433033801225`120.27318930311434, -1.82224323709389149019157824710435\
37094565506127158836408923589252631080380555514080140386514402750693396072725\
50417311680329839953653448847`120.*^-16}, {23/100, 3/50, 75.58266975004852087\
92165050453972805181495511557807155341220539735745591020739642274574520544585\
59413588036253808101613166725383899017604`120.2731519550617, 
   -4.09876936986697219395159135602695135276329453593371373090635177831866340\
2470666869437932755685394769555538022206939231685688858289936391551`120.*^-16}\
, {23/100, 7/100, 55.66460191299057795467355661267939646189206371141502143648\
26150637707510489693934058179963669508504178257383861215608186149090804425095\
42`120.27310796871838, -2.978340145861829492580888127824812375847401768767698\
91020267745221249205561224491518273162031255853497294302172857256841690989563\
9329514113`120.*^-16}, {23/100, 2/25, 42.737105257709646944966366105722062832\
36287803113143438878026496923658909192604924449310666865178151907352956927375\
1766308714524941450503`120.2730574172109, -3.59874731562445609113848352286896\
24555365360532799714621172079658719726235296293863756060498743464693418072285\
0229119462369838276163364377`120.*^-16}, {23/100, 9/100, 33.87415354405216451\
67333499124218488092847265852877515346181738848312774480149664360756117664832\
38825936826940645751436106372524971845807`120.27300038267421, 
   -2.06245777378510766670928538969774427083949179598842841781921217107240667\
9920545543999781535073197744059121359807861788055062327640871899326`120.*^-16}\
, {23/100, 1/10, 27.534635260770499405425818575151733500617553249548795671356\
14916726409439382327967392863918382655109856287894500888627558579619872893315\
8`120.27293695535705, -4.2099141677729839076814596744133757178651182134436754\
91727460765992541422351419216602709071098987092994661303926209912199025162979\
1901739`120.*^-18}, {23/100, 11/100, 22.8442087755633016171545076889305453190\
54183526528447577505501702143807702953050136211985454779358962668579730244785\
025532712223094197194`120.27286723265104, -5.06763535823009729314221674159013\
50945050041767066374220996330379925691760968227878596867083138500260558123731\
04225886503890712034733032127`120.*^-16}, {23/100, 3/25, 19.27685572683900840\
63739459277437449315229145908321489854447158373744813147581559658513365720290\
4427357739429716563437895187847239407768`120.27279131806236, 
   -6.84521194604651865457222680566941177073014287007653156835090768648858216\
517427121992011032283424147728346992537847467779953131214066636634`120.*^-17}\
, {23/100, 13/100, 16.5007178133647782398374887253814534695656064897554480910\
85907613458676104567894651750321335859174425769065437461429925307891738190557\
892`120.27270932013082, -4.28160725603428461125914560783124724625932590325750\
44820395844111796546592879921862333854992967658139568128463023664718216087681\
1913497211`120.*^-17}, {23/100, 7/50, 14.298039407005215897044143295802936178\
47917346440201117263359533403489587742951334462975710783770606171629633593636\
699636589912672313805`120.27262135132862, -4.13016509529069133623272259701390\
28858325348237056374881108288334766142182162268591820494962268146367937594586\
44150618733604216315553911961`120.*^-16}, {23/100, 3/20, 12.52113320073730855\
56746831807086010785517225535012892983758831092071054192376224579756993220011\
02755085497273554066378322143181794428073`120.27252752693563, 
   -3.84929630676706991266951570775509237388351590794667379081468109885008706\
6288468433810913514559169045202053179953679500734913043812274271894`120.*^-16}\
, {23/100, 4/25, 11.066968156022128346426028288882141430450388791213604888910\
49397328139184148544053464299132924446402926217428678639239229479132472009460\
4`120.27242796393544, -1.6898086609894786302599535762523828349432571649484221\
73374657497512698230136364455105543813722486840210833099109980222042745802316\
664028275`120.*^-16}, {23/100, 17/100, 9.861894253432784850764124851703376553\
59166673359611713297284128139207023652922333796659101464675156309137252826675\
5908988672816072745873`120.27232277991166, -4.7406780017807343524985660746228\
99372420603314576136858530127539571069990308270756577017175808848053457915771\
715471475028964723229440932919`120.*^-16}, {23/100, 9/50, 8.85213302619386995\
03086039722652139377162400859292222689660448158060658269673132689166375644614\
49813022736221184073984166608069309256177`120.27221209200425, 
   -5.44056597612836396134138586132513487822715719916951812021266656348573025\
661139044267448670283854510693000088890144742177580428978066388138`120.*^-16}\
, {23/100, 19/100, 7.99767438271630527705441351219361563650133160076549578949\
34524331702488892436970648826331453524442211951445689620993938072826522924509\
46`120.27209601589922, -5.765546292877132331616393401365366475099221549991777\
50441984032086526194848004564230947256740247657210519601496791909521453773674\
2623241461`120.*^-16}, {23/100, 1/5, 7.26825341986209590638099789185119520030\
95091258421952470394642734966106975545219154166742210742262328712842935118139\
75629771590590518786`120.27197466490207, -5.455473763345360650921538506234213\
44442400914793620153624116849446224457095587334151622962275140680481981247758\
5841021736579592321030244747`120.*^-16}, {23/100, 21/100, 6.64063483717525034\
74801771332999942871029186262379642826345012127789541514912646768461138654617\
77913152319944169003123733648708673901865`120.27184814908706, 
   -3.51957872557659622414718823677015894053235019780244527258777820765604780\
585909725438666260648129063535158184659616010301540478277415681419`120.*^-17}\
, {23/100, 11/50, 6.096740873472822288056040642972024680688488290341016952101\
49929498153675927648801483637415258299829125108795089794575853502260990175277\
5`120.27171657453648, -1.2693021686713826951192325248907078340513208220328990\
09998585321228330223904747550889257853532028333928833781072126427210956668850\
897977217`120.*^-16}, {23/100, 23/100, 5.622336083498437979754025331285350563\
99010990397615609316684362098339498625561087978163867088571863265726309553536\
6614754839168313767096`120.27158004269494, -4.7362465263730801464202128849476\
29805963464246650444704592111875835019642712683110079500992428192348872514692\
597439560961876463461805778437`120.*^-16}, {23/100, 6/25, 5.20608740306201170\
26981461161598100301743148325688278136184294266442735354848304418460276861082\
71366996744753431230338043489417363101238`120.27143864982551, 
   -2.32026932459712380067673043330595679816066119217237305142146965886257437\
1694583557449639970133604382064886254936792402414349488737568518248`120.*^-16}\
, {23/100, 1/4, 4.83888192737556923173694228895179014368923026299021053705469\
0512935059100852022505215883141856107561587504473881308199608768392833759864`\
120.27129248659693, -8.287058332313721861943835575061019671935277887484216410\
80716794519464692625058005626543573979356877138108766518226901216019789750355\
716977`120.*^-16}, {23/100, 13/50, 4.5133247009169727871429458970092801549879\
49710148890687380213122536428285548683836523850530251706588082698960414863211\
803393286425791644`120.27114163778484, -9.75027341299996567411759338360061333\
87011123498611560399936178124069825995492614951647162775519696935139898615985\
42606199468462731151211978`120.*^-16}, {23/100, 27/100, 4.2233642130030329044\
06251492412510091693078045358562539556893098209404820122122755803994009060010\
169593879558951051081839736695728092846`120.27098618210647, 
   -5.19282625908435758833134310755393025021937182370904551903798221529029757\
5027808478888387788193604717004031937856883572680137693207170234658`120.*^-16}\
, {23/100, 7/25, 3.9640097906023806144175930329261850355730115335824417545021\
16674195358941227033138997226197037535889532962976401556306332811857380293488`\
120.27082619217839, -8.501332588008035213493025580464891933721889490238103662\
31448526451669421763378292470925412572540284540568214143334963231900130444604\
6019764`120.*^-16}, {23/100, 29/100, 3.73111599210662457270517032574639627660\
84267655394974864975160639462209755475766509285805116210714271694551731211431\
69986175829853744432`120.27066173460064, -5.712941373079154160983621608634041\
50292347230927973471948620339516733375546155572365434978077057136786771290828\
1941228444869167878109393148`120.*^-16}, {23/100, 3/10, 3.5212164444539776692\
48841347267264128207610840120549546927547674887585837232102247273788257281390\
170549132155147579186400426423577960477`120.27049287015174, 
   -9.41040749287619272780227270982432820703097976186304637667928716005624421\
3081278323300628160383807376159692688594909979610709442409343249834`120.*^-16}\
, {23/100, 31/100, 3.33139457751613277386930550386976583154551949042574016262\
42653002049553822497587759098299627281331103724092865107777390148602677532298\
34`120.27031965410734, -3.762457709338675361209486433808774416271164191357169\
47999072670215896907679308655125755099903458849423724228285118225091726898124\
150249197`120.*^-17}, {23/100, 8/25, 3.15918218076408421560410083921804070225\
70696105723987095349957117939726875704849605799971116440363188828673307553553\
6815644743499659708`120.27014213664624, -4.7498935596655782844391059786896626\
63803179438451307412830644000740217639862439381229817516713431094988855236805\
802703325650622478719645301`120.*^-16}, {23/100, 33/100, 3.002479143184436689\
98916189934789203057265283111561486891906515039414812539995372674011277911299\
8453337270155104108197067637964268591434`120.26996036335797, 
   -3.48052010095795101308281603399401494204888721971373138545459716777648212\
586022853151056592609229674071838610218908920595287443915042663772`120.*^-17}\
, {23/100, 17/50, 2.859489467939284615675661427846983087881561062672703805397\
30007709684382173602726310677932897985087227403122597029055740987704172508449\
9`120.26977437581863, -2.6778963320849114854421523059792187754341229434541532\
52426887013167693176519437468373775381959559129875183620718627306942650329171\
504041946`120.*^-16}, {23/100, 7/20, 2.72866989672829124302539066254393115651\
53050190923791628809576608018144337044133325543804328859275622977083729730094\
11382359173326062753`120.26958421223509, -7.570168972704031478528484454047562\
36264119647946090442351930758054989330655749261508031082091304997222312215957\
79901817459744653036884181`120.*^-17}, {23/100, 9/25, 2.608688381874349857194\
38525172668565197853929738429546340801223518313889009790048354917867535482677\
1477075404552697360568702300069884432`120.26938990812273, 
   -6.52725766971926950536415609493497754190854157726382435815597706739326192\
936185439190089789001103788887309851643778955620161114297291102745`120.*^-17}\
, {23/100, 37/100, 2.49839030658174670941031244523759121991448854831876186412\
83441522529087246611231788002256629729616502793660702180107444687917684082353\
69`120.26919149702681, -1.187720309338323404529738163542984708490007963088652\
92128753077468672049878695028330482071341098711459813671074511304897084843655\
3100110577`120.*^-16}, {23/100, 19/50, 2.396822808753275439920178870677444670\
90688862522452329879700882348472290634377240652931971229241363169045099198218\
5134686466372597598068`120.2689809348874, 1000000000000000}, 
  {23/100, 39/100, 2.30299135194980878432759421433903963621562756821331844244\
13859951039392645883643455996651356292303488763479281186752733563907960769346\
17`120.2053001509157, 1000000000000000}, {23/100, 2/5, 2.21619394665509860429\
65944573774096922592446131123345764846779112730353625402680366938029848293930\
58206924122254181102005185185313721016`120.20515266223484, 
   1000000000000000}}, {{6/25, 1/100, 2789.5467394487171019159264383560841786\
17160010540721177155052895453588391927410683782492329031353067525732621928319\
347557563024234319480098`120.20759207476728, -8.86923616550053286210569193265\
51042472200583061953183454487431139326255465372173649365596562930284915372857\
04876747302245977001402292977709`120.*^-16}, {6/25, 1/50, 697.771752962384422\
53062282047485406405781656229216459971847763138016620873250817154657440721856\
8321808460894136049031279687124627579978443`120.27201882917544, 
   -7.17987515323561672232834882430456525019281520388459567216841870111200634\
369365280992147450715716275096558987908705017208174650721112680179`120.*^-17}\
, {6/25, 3/100, 310.406079208847328853107274916307909678172910905503901586856\
81938415848799570160399600845274449281321551290548345079098824995269757074013\
1`120.2720015286213, -3.17790456073680824856653718544493693321655930506403914\
36156934026694681962768713937445745286513947278173218958103350975528705152305\
67183021`120.*^-16}, {6/25, 1/25, 174.828169504549764749837343114033289508585\
66852925577038553667630357468929809823918622097901560675524646703488909790701\
4907064404344465092`120.27197734576373, -2.9543484099045613877636466086402502\
80811414935564077439412010536217964073753201472914149016148515694292196808885\
20391065301584093016945394`120.*^-16}, {6/25, 1/20, 112.075048990257472201153\
45932115094943075297113047754615671812826832248048345405881529990571149357437\
9480668805544545336490621130434579093`120.27194631800951, 
   -4.22361392950866374416741328030466060897181002280121932048983594972722473\
2914634196503781649080969074306946687745677895347013331384659660317`120.*^-16}\
, {6/25, 3/50, 77.98702250078496692748627030518628403281433386656809956781468\
5424559846018252238600957521395707070753494625707850738234026041431493437275`\
120.27190849273144, -1.584022418653714419433961680588498243532997185976442501\
57326605113522826349151994702815129725688472697685723276486375284830612169012\
5524064`120.*^-16}, {6/25, 7/100, 57.4331095540875361373536281919692813156570\
52999155270290186094811483308040974979713598279192793572732178521920623075870\
88686764840644619`120.27186392674275, -4.081969618201625717589377937895844926\
42919629059088773040985782099166923328952355495365614191565120718830294843495\
8860395039476825873389665`120.*^-16}, {6/25, 2/25, 44.09292402119764733741714\
39127971911526634534695463086439422210992496768048448189046669402180862912475\
36084899545222048966847426141545186`120.2718126856702, 
   -1.83913643518669293250398978395674558717807536566894102918743905770667935\
6093322569170167968971310613260458050253960054897804207364053709586`120.*^-16}\
, {6/25, 9/100, 34.9470332107525739142893972040676194566598248588416997394346\
05805338312536803398617351406715074473875919537006868536026349963703685930571`\
120.27175484323891, -3.627396472186219052893598606894978597203040229665498088\
55380270121526728516222361564183061798074102524921448390252909581687463582168\
7174961`120.*^-16}, {6/25, 1/10, 28.40512928528551314523558441200390071069011\
28320317672551670518247343416739999915889614702225807534128820969268851262390\
83035831301465851`120.2716904804756, -3.7856901946944529077558962050984661944\
64418759641359217874888784743022258875857708664189612842503823373377775040062\
441053036327864518709945`120.*^-16}, {6/25, 11/100, 23.5649593371745053441539\
09782544514800737579356941924099922290441065787441183456249961071472167961624\
603918068414216018828394949417867226`120.27161968484921, 
   -2.17578392697872690604202681148141949793370580913269718254480027513561206\
3546077881326542696013927816034806845205020510348318025801579345297`120.*^-16}\
, {6/25, 3/25, 19.88371312636705350804216911768457022855991197181401565292894\
6970132388782103014383134908131669440307760300743200057773439769270813005091`\
120.27154254935307, -6.417288386150681439564892261327313909277729720588023342\
80479896087828967721583178029266829062652189664868428599875411371382995942380\
521883`120.*^-17}, {6/25, 13/100, 17.0189385745143459860786418185563486010584\
34339912295267469392079191490252427395408912358617307752746004994115655711777\
01434610479106068`120.2714591715488, -4.8578053053496236447613132970174370150\
25929746990044804205680303328982107877862855132512366780977683774384094750694\
345300788433578370806855`120.*^-16}, {6/25, 7/50, 14.745928735145953490979561\
98143093582122455772017739932739743518613903061458631191032427122126240047932\
44594191109578897543662633111482`120.27136965259021, 
   -2.31183587672963275237765935409180808485096456564079573242783311965665458\
7357398357907286227604361672894307679234009558627551091087011195368`120.*^-16}\
, {6/25, 3/20, 12.91228174923432373591947508530873824851055896893065929529237\
6482788714930652391413057589800024309190359931495751700193922937444274602682`\
120.27127409623243, -2.957370891536538058072537709444083147000874106075802085\
40230335707557437280219298463740567634132254264983527844624750813899900080300\
076347`120.*^-16}, {6/25, 4/25, 11.411677572933076905989507518379469418120102\
71882141457401589398450187716068108980475339543543945997033648091054251645856\
0143250703459885`120.2711726078496, -3.82296916881544600575192340468052491779\
47691394124164624497127706382203652081642272107397099561999201741854450160773\
27733971687110951387083`120.*^-16}, {6/25, 17/100, 10.16811510201581925298325\
33787759340449333779756538140321831260427263725197697561718522690983148803639\
82331957137815697262359202990211682`120.2710652934749, 
   -7.01665058428835749188973772352765044302173893480463197544747153145764747\
567303759231123178252322185885597875051975373082725532314806525158`120.*^-16}\
, {6/25, 9/50, 9.126099138195159002989305208894995654051988797671657290351958\
831772760158338301733363731155870995236032609875195523852507634095433775112`1\
20.27095225887402, -6.7951230827081016280725067602320181354480435861694716702\
49526768682239597460378697624883442700775031229717217587443975882318491740457\
664139`120.*^-16}, {6/25, 19/100, 8.24434238214909464696549772826557420479803\
71810724344748185442018991032045773514652724473254040872890098393458766726223\
05089834609767203`120.270833608668, -5.69150443914753704164835671264880355627\
94757640178130226365202577580367547285538091297439395530082610372622319718866\
32730345738078027357941`120.*^-16}, {6/25, 1/5, 7.491613816057529717567193783\
15393070338863726284279949021064622472078577046863915946046521429975847632325\
8080930224798752353313323013581`120.27070944552725, 
   -4.38826439245816769110915761044211454093496045455315515934254362233735640\
807534212174626157086621905462260363428594676379049994144892521194`120.*^-17}\
, {6/25, 21/100, 6.8439364291709304314958126528542006279315337982661307096309\
39263401262005932542511985567886724216784926439325651728298177566763078921258`\
120.27057986942691, -8.109408634932618735917821172143276847022701910706998457\
83792300906103811638061320424954301129527538990497353931888850550703640364099\
6869053`120.*^-16}, {6/25, 11/50, 6.28265539319459892272682718825553927332731\
59714447075097588142420721176749646436247983559328791224887599556257965289333\
91447649008493053`120.27044497700392, -8.777339784272127869594196744190841821\
55925852118455924032491558081029879047870037358970071879711437577874105372380\
8872341234029360208443694`120.*^-16}, {6/25, 23/100, 5.7930808535375859286198\
58864434481894253834885048867300253862719886742437776868595100386744970861426\
817854139121037455782154771744220612`120.2703048609946, 
   -1.20357541942111449601315096322017617855355464503656631452584801274599201\
1258891829736013232920489864756570396389050337081754185065584698096`120.*^-16}\
, {6/25, 6/25, 5.363517989245967285197047536875789092505090101344752036231646\
225652639171718410930653296791112769610516415533833062613900174279667997425`1\
20.27015960978896, -7.8919030933057807056652994545716664106473258307154901256\
58091594588530806214876226378307244591380370544243801597564382668098695625138\
717752`120.*^-16}, {6/25, 1/4, 4.98456301301787642273842156044280303233891331\
98501427753958785857656810226557240351264731215349988139506243647022218686981\
97684697044808`120.27000930708239, -4.928626952952115601408625846488437949347\
07587714526821228260323517342498535217197770422030222612706168004785900325776\
5783184374479757851873`120.*^-16}, {6/25, 13/50, 4.64858492919050575449027288\
35310369003158277905778709449939997701872469691893610937527331599379958039043\
731160482972444437620648047037`120.26985403164498, 
   -9.36879339418399197522583263009179791815421804871768813257309046974825323\
5411957202838132386084563329118413063002322734375359551430516213771`120.*^-16}\
, {6/25, 27/100, 4.3493390741413188493445473076690342413443269092514486441597\
80533127719578425797404303488595128656849928180826612329929586538209333707023`\
120.26969385720037, -3.906510431420722243917161540372598668122027810614867774\
61045992109899835663353873435484272158751771544366427117486782811007632203099\
465391`120.*^-17}, {6/25, 7/25, 4.0816754875333602049050920504361586677326516\
66083189202418325921109671455527409218916692971612756399097658617184090258278\
977949145441841`120.26952885242231, -3.67486540396770252015212844255350975033\
64882320904150830730076472058381837904436343128180426307209726467125417660861\
67130462413222285005312`120.*^-16}, {6/25, 29/100, 3.841316423368411120721885\
80918924002386170200485260545367355702980847911831719555252077363047568805967\
1591681250405304482494912432092994`120.26935908103081, 
   -4.34093091547785969678767103861845466607162780802532367261851742991798311\
745317463119657770935361751233441922352628720312335298267309573379`120.*^-17}\
, {6/25, 3/10, 3.624684882757172151067742007775244794568813149383656134794421\
334391832562272894138072510749346892450334576395098576546656313128417081452`1\
20.26918460200626, -6.7907816127968374372959569961237852693541440255977861058\
73368891475128199004461574753404661715455641977735163921301899861927669488126\
92884`120.*^-16}, {6/25, 31/100, 3.428771221812961534564730388793694392534311\
53621548041825335643741732660060499756323791444474584620056340066306085793270\
157439816252772`120.26900546988726, -6.91782510501435500581134120833724913417\
27057852680702222773729265981087536968734690090054213972013948853603087447687\
4033992057934901431251`120.*^-17}, {6/25, 8/25, 3.251028469987038839821487905\
98304189876783057622270298627319962445038905119253315147721091623744652781790\
8593265355042856526325081522132`120.268821735162, 
   -5.74683234290850840905333844658714371223753878060646857870588276090925893\
44230011235037002006147482542488711962145926516928178946076354239`120.*^-17}, 
  {6/25, 33/100, 3.0892895078815119740611558358298067032464243170722323631464\
0071326060841926207115432448873089023753011003824521273562418882317692521605`\
120.26863344473645, -3.385563685626297210351459531469931497051114165387028220\
89854213447862227523340219625693774556794730731514667972399471647659625513879\
0045225`120.*^-16}, {6/25, 17/50, 2.94170103933999523950292169972112380994459\
67913366462060987430091980656932139987700635519968474166709891128031059068040\
62822585785942815`120.26844064246153, -6.882392378208529547061951635226271292\
42702205932826590123988425600502026939816586788560505093272999993439873595589\
6025535076762050309447085`120.*^-16}, {6/25, 7/20, 2.806670575776276161739321\
03521568245790648806104104262987978433054987057752269970650970585915133637652\
2165723880108485950781821161007629`120.2682433697167, 
   -1.30485869479235393621339445149563589478723560638379290377300873966686986\
05709996957207082194982524193829378637137582356709155051460531555`120.*^-18}, 
  {6/25, 9/25, 2.682823528945031668561959954321990746204415304960793436001736\
230396466116226988636711630892793899823181913985018509040018422952853653153`1\
20.26804167342985, 1000000000000000}, {6/25, 37/100, 2.5687628393241831591379\
38488362591314170686389365340500295110253118717267192964598372321660708027499\
427320693877154921381300819643645045`120.20465746196555, 1000000000000000}, 
  {6/25, 19/50, 2.46410734223776405918063143752729018650881126931299182912314\
066150058964544097933692595952050795700495598471693249413146118493362289567`1\
20.20448389689703, 1000000000000000}}, 
 {{1/4, 1/100, 2875.389041996561016365312946941372454735844995810335791452110\
34993118687644275262329037224585108714236964507824707683063905992253333801845\
4`120.20670555090867, -4.7659725434651185588242602933920473276075339266141572\
33486992277348899103042608677235488022523021772110542256954695957473875567408\
6942471`120.*^-18}, {1/4, 1/50, 719.23818054783202998126787449014710742655127\
24453597609438253693479928087431602374479606368802338767647497502536941284271\
69371366015995844`120.27075952441307, -3.940736071456855625845158055382990095\
12194631277211134054619015832688067050233863140073224721994886285833681880781\
3301423218254492486640505`120.*^-16}, {1/4, 3/100, 319.9510479370501298347871\
42870728271683406926525267201473173796505867003958989598278774066120239198728\
052454961424671737647986772880720983`120.270741963135, 
   -3.13134272648919655149015096727600627096577951475388791568306913291726176\
8656107642514370017366766633829286304083533463567834830330685868993`120.*^-16}\
, {1/4, 1/25, 180.20062700719267746760552628919604463096028470210040753400131\
1880643889276349701669242848227080827029162763207280355742288316828982096335`\
120.27071741143187, -2.754025831859463119815589793920802178180004156599818011\
97415504914003773582546072171040475527357425307837456387027279504097650211308\
3201325`120.*^-16}, {1/4, 1/20, 115.51622918461498990471723033772714798076946\
29160151824732690246375683081693604706170219798618939568248006077837624279299\
46399983578421087`120.27068590293275, -2.948863700649796784757492623561344762\
63320154088967660409697325292554739683920632473831684405273744970739243409796\
0534496381782826375839447`120.*^-16}, {1/4, 3/50, 80.379113064633823944715952\
41857192623657798027998899438016848864140492083615554849733637141469257584694\
5318133258442491727909466742415484`120.27064748023201, 
   -1.08239320604194009183809894548046214544470368929948113772075218501223143\
2516298905997889659585432643616658888225146675101668795699721497041`120.*^-16}\
, {1/4, 7/100, 59.19263141045495127636677570861961324784226081805809733029055\
2593999052824697329382590228009653914540938057997702530014249614872372661254`\
120.27060219441853, -2.213503060348720905426382143461133915431103704451273656\
11429022338155933150115574998655426162023279207958182346145836039313912790220\
9846286`120.*^-16}, {1/4, 2/25, 45.441883690451012274398618292566596837283832\
28550304806418258959920392781004666575084206475056214632271862018332195642353\
0370896552555434`120.27055010451993, -2.1478958222979483880773603897683011722\
45519882279842866065703672771455624032213391833355072949848027285432131116658\
583284417271157025222411`120.*^-16}, {1/4, 9/100, 36.014512017698236149920977\
79890088779754914996575507399404356512350640177006763276260632157822191159346\
9718538261051102060982978387717234`120.27049127686523, 
   -2.73863165818977619681299426116582649619827063344171210989636287137637671\
5138743119653191549658360660952946064151162541071741961670002304708`120.*^-16}\
, {1/4, 1/10, 29.271265701056073834105521579179630897382049211812532374122679\
94741883886345763318998890441633099617865990194695395928238431537955062126`12\
0.27042578437434, -1.11445041763492829147908087381307402610564656164731666153\
80627419965159322840325155139925707147654198060260072654449756908647514630820\
40438`120.*^-16}, {1/4, 11/100, 24.282124363463315985389028713322445981989039\
98317874239560292909670221363879349143062936044060935624762321347646194108753\
8498394408217696`120.27035370579394, -5.4562324213094620800629656204013708886\
86026317587444074405949073212785611025604823312362144019601230268759015815464\
007118071542638808042475`120.*^-16}, {1/4, 3/25, 20.4875724019375646118262341\
15456516717411386100684221191928640647108687072154400646761004000718517193162\
984421987321246966489081966344692`120.27027512488729, 
   -6.31340154745068163648080358408057958438353431848937084957192265090301546\
0413859522572213830026068934459737768798642383142364821694640918843`120.*^-16}\
, {1/4, 13/100, 17.5346185420968415867590952181749725374906606303000332124755\
93331422632122395003965070579807185836741584406591426549756176892443095180704`\
120.27019012958178, -2.261530160815189804363415376015165748449080011576477637\
99548488351489477811190753770152153798360016882878847951887979478759564796328\
348826`120.*^-16}, {1/4, 7/50, 15.1916403331624971264595217950324341751872615\
66640464065777554037216979538651866429560665287600570675447696204827658925071\
051471410224744`120.2700988111091, -1.379983541427385109600167903028611889176\
27394644760365571401999227704059769471609613924417015421453942500801863609713\
7572196727375171879332`120.*^-16}, {1/4, 3/20, 13.301544206973905058017605703\
08275499338046455061977410125592097614833288601279173667736830041077879485911\
402406563043026424226569246424`120.27000130384631, 1000000000000000}, 
  {1/4, 4/25, 11.754742398853811690003997364332743825997943405928872124997460\
175825498318845877843555191091595428271792880328987153755894622751288833165`1\
20.20609081466387, -1.5829337196330814804494866214752844294482003201768472010\
75793621896972117105522931822098614431976397370176849673861903735955063537905\
67537`120.*^-17}, {1/4, 17/100, 10.472890491997362538000164092640237181825306\
32888637307449513919703663440599522384877685434737451017313086051238481216259\
6096719008430636`120.26978786024571, -1.3660242498950643169581669599038181096\
15391699502870158014181004442156615936539315874034513189772636956689731601329\
236357916788931671673196`120.*^-16}, {1/4, 9/50, 9.39878684688950599855406148\
91701786669369061382839178460927696167454785884413959086747891781534561224001\
11487801870109752770600143903683`120.26967219713578, 
   -4.33906569794850994310225282667314378990417501349686325278673140359254903\
018557298997051594301387434675483306696543527427870714761274395206`120.*^-16}\
, {1/4, 19/100, 8.48987353551794879912035043314023333451302740943621374550457\
927395625797890527513698985842295034740023555768564763510823790950432999801`1\
20.26955068652458, -5.3231711572497272095396546289976270492889795134617944092\
13434959185879978906133042815680393417567872550869964911746577509046090788235\
114221`120.*^-16}, {1/4, 1/5, 7.713958401522580360532424716438209423163072680\
13441425819440721285075416783374662688706341643177766118356228608681344621341\
6818401274255`120.26942342184833, -2.9861270066719848826459615091049885611150\
22686740773106932249198719033470217299571350696310580029176265915931763151963\
484771560481895665519`120.*^-16}, {1/4, 21/100, 7.046326543751589283370674053\
08878199927657382245602417026836761476803653011229771912719964875642643716109\
6798995167130540392429155052804`120.2692904943497, 
   -5.29237540787730765731450661357138879865066886969812651406646825946158559\
680938864965461214831944896352148684037485633731180024141519303843`120.*^-16}\
, {1/4, 11/50, 6.467749038351476786029403818815704831091098183435744572907886\
291097883165804817301779256271028092791859743064294261307234903191978123568`1\
20.26915199252154, -7.8844587795919810135356682885693445518232392653609855252\
70364982884057821949163137582217006180182508221990854093023599432969392811253\
655609`120.*^-16}, {1/4, 23/100, 5.963083960938579606212554736613374255168464\
95472335801449527338938111363491470788160985180049979469162428853300301761912\
5366306160682296`120.26900800163743, -6.9808625439824183210601464303234209839\
59433547851343684919235162395089041061028234740993064767221125551700727952371\
946376024245553096639723`120.*^-16}, {1/4, 6/25, 5.52027659592846183164473627\
03970293212907477746305621611834808412707822835096378344197767777621971770786\
80960111747444439408692709457174`120.26885860337595, 
   -3.80731466833486597483908278822744113208724164492288140385392107486079847\
1087396838055474173876025098148424674965614306243749019768111045`120.*^-17}, 
  {1/4, 1/4, 5.12963377044618533166743385442648796507976637373519132564818384\
052509037196419225500190627460586855074274193097897347266319710408352403`120.\
26870387554364, -4.2675995429875552033983928546697119322103750035842009772536\
77060244632930878679376409820420011019487243431084286922145818408670329825558\
99`120.*^-17}, {1/4, 13/50, 4.78328966304603771360886188426571007050627582358\
74143296642521816973247617986155644630973138891277501854187594706322635548434\
51563285866`120.26854389189324, -4.072538093242544949179120900720497958304890\
58274465971358799871739192097156000009483896426600106336584346733165372723346\
93781557247833489`120.*^-17}, {1/4, 27/100, 4.4748074505466860264073067457893\
78290391761009007325756629271247485674087990589561522300875207288269225839455\
475203063240005661002129207`120.26837872205225, -4.71898382802967460153388322\
39449190378935089620862362641465064628940033300115799112528026260364070866420\
95078039690100129023132675719466564`120.*^-16}, 
  {1/4, 7/25, 4.1988787042007204871320274856174531815039312804952769691612926\
53060453424608981965373859080050935791284099870077770514338278856687767193`12\
0.26820843154039, -2.77652542481706347789911759619792419838783440153390435370\
51383354228430625116901029802464866939318854447527052187802082894363934824593\
17345`120.*^-16}, {1/4, 29/100, 3.9510940535023341885072928875245574773706340\
16193733901439094431291511472068126094887233696461975058450828770663624636518\
582474166357277`120.2680330818951, -2.072741489005309836729901499903390607684\
39148269196412495828840331693648521489928312571385214063915700833296274338500\
876113132605651277327`120.*^-16}, {1/4, 3/10, 3.72776644194504524227162805424\
27303815366676007755060621407150797165272697003959478632085767257238258512894\
1402890331960537262780814799`120.26785273087293, -5.9805560830202409188120009\
21040881384026481736857670685531661077440818271289606066618793396158583960351\
53449913808052177760139622200169599`120.*^-17}, 
  {1/4, 31/100, 3.52579362969510345371440564636861965113359609155539080596891\
5974299055226597903785661533040104927426125008910434938292290202456373938605`\
120.26766743275239, -7.415606209693626245608901825930749520402246792898265491\
15841715257186193045455856945077234558436425543383441291008352717232444028902\
99349`120.*^-17}, {1/4, 8/25, 3.342550290293614098152192140516164611699207502\
40091453244644257158140166204207052542156310712237608322493950706063927877277\
5453583748351`120.2674772386955, -8.67115501957954479825322027594298830136153\
00879432214900229055280580743048231260353172650799813835550188512023763968932\
3275191045850108647`120.*^-17}, {1/4, 33/100, 3.17580263957958535742494589092\
01248635235605662093491177333854620251092682122888719388951515074960997037517\
9557155164341587983626599151`120.26728219718059, -7.6530082775706551794453641\
30300185644297121027051693190038869200182462936614351355572073381443487864749\
078513676392418496850419047349988245`120.*^-16}, 
  {1/4, 17/50, 3.023640375748327516246246588889578893834318020049378257013185\
676364482203837186918746802218314264241520329223463140340029443450218123557`1\
20.26708235448824, -3.4200165397644754160773596543309513285786182084449564380\
82480119757626241557813367973378645298805962246431624068258006931070083821003\
868648`120.*^-16}, {1/4, 7/20, 2.88448712630601568657867928777022651312939094\
63276204141525422161946777318937352428205784060780276320830012572227706505294\
08307148262225`120.26686943695411, 1000000000000000}, 
  {1/4, 9/25, 2.7565047671542310411313387388574893738281811414263946004896333\
04903199559299867812108303610955176669665711614637940678746580712059695901`12\
0.20383379666978, 1000000000000000}, {1/4, 37/100, 2.639112077698629899907224\
86624332045969788298164853469076909913065361970492007406638132144316511568986\
401778478860544116525593119515873`120.20368362115211, 1000000000000000}}, 
 {{13/50, 1/100, 2960.8549265568119333989544495451239900718333833240148660108\
85190793529682258239217436462253028138626172198075894878699144203946310816294\
848`120.20580560180609, -5.09729307108387113563015269592470161932885205167579\
33294616127820958603479061156035317300793678693567130967573901965595454918498\
6602150894`120.*^-17}, {13/50, 1/50, 740.610571953557678403882876452869817368\
85683001241896404990953799342517226816761939704756960829089644541643532052039\
5585861026954564870026`120.2694822238264, -5.36243861481411342184180185425063\
02773426825071384525503602819561845568742472189773960215832338866313547006363\
82827307219201537814679605`120.*^-19}, {13/50, 3/100, 329.4542735267730934611\
25800085896167358080846011557987852847933096107232354350265947962829878181072\
241523925426616366028159895152558052152`120.26946435107774, 
   -2.83489928420792883055124715402841171275009570316545847850554853676937874\
0988241366930607684183049520023618068788079350506613381800375295631`120.*^-16}\
, {13/50, 1/25, 185.549644069994359047678598999226095365154059399283548619094\
45822412156177290815561833716050898179920929316868309357452186949795412731358\
6`120.26943935993715, -7.9530016710130491118310619276901853943697139951219137\
26833938880674019687570282504363351248828617061041932217884712792379486684939\
70158578`120.*^-17}, {13/50, 1/20, 118.94244062072320265772794567108299628523\
07423856035997206752337084558670314624663726893122073293876955709574577776761\
92311211020406193729`120.26940728070429, -4.703416740632419139752561669040210\
16765883532729470247952713088144048592978236320182262992114398497802249733653\
0888665018328819642927897664`120.*^-16}, {13/50, 3/50, 82.7608369264774476405\
49364977160839005356681658425682569842495774677491526197114549612008203513050\
675050571805423312231696891818244266469`120.26936815176171, 
   -3.80270918735520863608190248749157015576694888882213267960880896699349452\
3912367396338590182923638888563542942845622781471810200654242705256`120.*^-16}\
, {13/50, 7/100, 60.944561620446991418536490988212433929299553030610421085629\
07228476944768632229780878837678377063449409605326882191662409881116766605632\
2`120.26932201915812, -1.3635371475638669975035056778708119671943907106417540\
46280317487129033474891429618426376373305469614609648440617252555948577662809\
973595796`120.*^-16}, {13/50, 2/25, 46.78505299601879513030942053627782111173\
51509495208725034743442219826491121688092532607815033591561628362464462102147\
80670259904606259702`120.26926893611156, -3.144097147786684664565196047324531\
28654783349243853241110010710612166707712238154589662341641246881798407754209\
8566811327767609723762193857`120.*^-16}, {13/50, 9/100, 37.077435582043994410\
77563401923181493016531952243524681787875372280353550187870325041342142908611\
0759224866011581199821869259984251121119`120.26920896243804, 
   -2.52284202745263770971086096279168125877221495288441258620852493079033837\
1034258014863093921196907752176986080646316893228809372467374550257`120.*^-16}\
, {13/50, 1/10, 30.1337305184984515878296741202934259229801742347218937612048\
07335633341239651209277527512388366873396696096597509523739087803782131927828`\
120.26914216392993, -6.706430191677881259557433705741020308379914184904098521\
36666350119021353349718596854381783551223336625943934569270775281525375769899\
284022`120.*^-17}, {13/50, 11/100, 24.996271758769194019974264797090196835533\
36769528034518324759066830799474042847152912814258780324231547012641233466436\
8695013424150671023`120.26906861166906, -6.1676464641916216494787038006982974\
47669842737787714017903072891505027097561299448858175180427395098426382693904\
524078876538355838988982088`120.*^-16}, {13/50, 3/25, 21.08891161334515258736\
13217213332003369626003653324367041658451692502352374454652085998754200030393\
74215276328362794628340480273143778626`120.26898838131177, 
   -1.46072252286851150455283665624375084955946067342779515506502464921993175\
8975985831986794248292376562770792238780886257477207023025508345909`120.*^-16}\
, {13/50, 13/100, 18.04816584053586247592950370484716375576055858719500249863\
68713271568288757706218583733379438016265185316145258721324799031827720487512\
91`120.26890155233507, -5.469041996371020321964891318251229553734536148393090\
51819713863605316876589362360968011504587227829456602261539960408359243665001\
0319806839`120.*^-16}, {13/50, 7/50, 15.6355268187521011864255194070092458829\
53288111003865423230107142546869916510123577658153630559123903365944403621220\
252159144142400716665`120.26880820727636, -2.64300464387164769904188290172708\
30924121078393111107502122860173422929946492475044181623560037197513943391605\
91875588684639651769125358045`120.*^-16}, {13/50, 3/20, 13.689232736458268703\
07973985400333929165663952031046904197707222255796998295986322325385120357184\
4852869711563586021204130199463900805818`120.26870843096104, 
   -4.09117034114633659131082319984866803935096852971478148927642650376890802\
1109105855302404543911591809338367785219411383369819554932955727288`120.*^-16}\
, {13/50, 4/25, 12.0964337799594118360697897176988197318510141936779538089841\
27994381625644748806531426870119131912834121679269623516138923934508006312946`\
120.26860230974104, -3.749381416922377180550574307425576052238306401333687474\
38305876581888148480543616015594996125050787351526264860768684358209163614386\
8426757`120.*^-16}, {13/50, 17/100, 10.77646115817543523205015320811840594873\
08505117821351271896327413376342795318517395531867061699514568636326317904954\
51949431938238465969`120.2684899307603, -3.6221161189888373236783340077743935\
18785355221116368809313420260456226911450062187604693878110272782867003481827\
895383431036399744724565489`120.*^-16}, {13/50, 9/50, 9.670411387380878590713\
68785797484562502213328999697690653998317420127153704553451538894347469257308\
616193445764960951121886212634540732`120.26837138124282, 
   -6.31228153800286633373135268287323501148603704011075924203669034936870754\
516501245144054534540672464111303282695690685028287145017332113349`120.*^-17}\
, {13/50, 19/100, 8.734461483067575560462677503760550738666804277597614626544\
87173847318242056833558983346624638742860726823295140343486669940067262637860\
8`120.26824674783303, -6.0173159693601717582354657378814739952264368922988102\
89825237010900397323475366693685270593748275984728689957304030203865261480601\
918288913`120.*^-16}, {13/50, 1/5, 7.9354623649146203199149332997572723387298\
60489701878109367723866688865766649538983501260257687171198857067504588382089\
790330824647255863`120.26811611598734, -7.41864300624516082808544004216728987\
07111594547703169393949518222108046589121112473042483095059764181836549043560\
09773561623625436644550978`120.*^-16}, {13/50, 21/100, 7.24796447663422099257\
32432613710390617139529194109922049800572179196746510225797569853755875378990\
44795631050612651161760073371631928485`120.26797956942815, 
   -7.74918015857381716932923731036283998307182119861956010927578600596213545\
0742932861076174631612666713124515126848462322559829662658413688746`120.*^-16}\
, {13/50, 11/50, 6.6521673155629203882003183753011841779045442825240325563042\
69272235402466981769131308056000699496516124434115189269465993393860636619339`\
120.26783718967509, -8.497620149767073060738617014667648701329005912356532707\
18707678865370180949943192308253000067641025229307191818952373572010135343884\
3024707`120.*^-16}, {13/50, 23/100, 6.132478868980878749355151117534982733349\
69891668700237235841370264684795386503374912483433633420148201944467597668120\
4136185707920216104`120.26768905565054, -8.7544080787415890878866688470583761\
48028777166709992835518577534097228543649570539840225740188758036340414626200\
832601351407730932798499059`120.*^-16}, {13/50, 6/25, 5.676486103783395190405\
44242500832709685444732442918820102693722757322046762593980243800912189742447\
5831700432322427337750884497828472422`120.26753524337211, 
   -8.40313396348564198186766193242102110487786371886838807913697271648672646\
8620154066389692386710763839629420091921963945026312957410240610116`120.*^-16}\
, {13/50, 1/4, 5.274207729332209803967671222800627732989827125740214024389706\
714842866788002010944558164884786615569742625842534188052543601068657150782`1\
20.26737582573153, -4.6541696213301316925495417273889728542704091596181013348\
07169149362724011253604303494830852609157033143058271647351163460520669089563\
117956`120.*^-16}, {13/50, 13/50, 4.91754412687781435012228849236738817768239\
28123313795079578116646377291613732605273681712000506854574897782911033659300\
4686262947050639`120.2672108723671, -4.15750202219880674239714833707267658448\
35703008825407527977610341416565625904939963254182661959840884074402629410379\
2955117116426289989586`120.*^-17}, {13/50, 27/100, 4.599867155008949489434140\
85197032765138773633570701650310717461013086421038674654081581154048460455032\
5941617613046434344709148798418835`120.2670404496211, 
   -6.50375262133738684126706089127178420467149663371232377502956380755875793\
0557375142023069912497925467897834823706880526349597005578245831393`120.*^-16}\
, {13/50, 7/25, 4.31571061012562423498770795129192576094128522348959916192039\
325696595543943464503466773165686067396494988231560375808942507583229097633`1\
20.2668646205881, -6.54207848631053832788191968518295910183563425765156989681\
59964701545686357323732102559520207566962125176446437206999200773977105126304\
2819`120.*^-17}, {13/50, 29/100, 4.060534073047545999966482897134619462585218\
07953411460573852099456834996980131711437265354078619101885672584989905822768\
2477486307451976`120.26668344524711, -7.2508691635201074098998784683781422101\
44768626713418264864681522139625549637117356379944511972874948411649434937256\
36270167390375066048988`120.*^-17}, {13/50, 3/10, 3.8305409109183983000541109\
23096310747683764638471163804257336351192416563679238108050415772192482069753\
765037791714550485130355815501013`120.26649698067484, 
   -9.87848201575969552522941780008437940091281963586888644838605689558492276\
2158232224149762219751178519537906223395627024330401132798500105805`120.*^-16}\
, {13/50, 31/100, 3.622536692678408150203572790041172772394686935912394797029\
72036605227268506974922398934299718588568023083904318539949655027910527221549\
1`120.26630528132327, -4.8279743977203591395884389305973596714231909767414205\
05860807391106697586416426553354350196355464047148226924181819903984936813978\
43679369`120.*^-17}, {13/50, 8/25, 3.4338180782772345126523796311415978604771\
50693153467829473507395353987529569519649057221223033655019712049420319187985\
013021253532869365`120.26610839936973, -1.59784112932945173192528062948466283\
39038105944210655932420136023448718159711941665478963160990284820852389661409\
9705429420920657967449848`120.*^-17}, {13/50, 33/100, 3.262165945703400496501\
54107088441379070369552057184228520197834198014914214858168227502303017521746\
7591455293248316673663918654006755527`120.26589727316804, 1000000000000000}, 
  {13/50, 17/50, 3.1051220266674294895739981987356351221568273121474982839869\
29945053893834791869708364949134774413964761697181980847232939047317290430893`\
120.20314839466307, 1000000000000000}, {13/50, 7/20, 2.9620310842996029567707\
50896949469153515772526300771760871873092089144105965131314796024295240367191\
024958378266748819370697603735114054`120.20297359905818, 1000000000000000}}, 
 {{27/100, 1/100, 3046.007929338061282397317123368611193322626286643596709051\
61212924868598232947408626472003218719536675655435644235533588835381710595201\
6746`120.20489169386671, 1000000000000000}, {27/100, 1/50, 761.90489780048610\
43620075176270734548784451311948090262906882848754934905581069418917711566901\
41131571841450502126192735085722285806405219`120.20488394196443, 
   -1.66609486601938283216794338711046819401669885150854392095896410580750578\
994354805028440003580288991180368996357972087354148396677083843054`120.*^-17}\
, {27/100, 3/100, 338.9228573036878033822630416961049620877919218643390235237\
74000305733509159501364289118528948587871466512490827024778702766725196316894\
95`120.26816794895711, -1.709489328010371164076225566372307853566167326685978\
30213430726898737952669989364800268872508455883566565608370103605747795753762\
6793441257`120.*^-16}, {27/100, 1/25, 190.87921775487174995549495516403030007\
12874954743005369883314252298923753929287935628111353851460587451353091200589\
65330017716336941713262`120.26814245414806, -1.711287762363855713614151064737\
09165028723482746563324414902544107972689605932022153709613922357218877687543\
2752556623549767299642078379101`120.*^-16}, {27/100, 1/20, 122.35624351845103\
08419864439501726421182992116553913310152204352299532028622820047051550681580\
5864559371222013066768866582659324228286994`120.26810972227885, 
   -2.96522003878413593473389336914973444535604458446213669756810718259587617\
1125090554534598549865815585968584923574738758833225812828377016941`120.*^-16}\
, {27/100, 3/50, 85.133973787346569648257825904189113859369967033953509579104\
14887206775095223210303280471633210998144336051870095879248929372818044490360\
2`120.26806978802118, -5.6234304123056987491377247076573907540210214688863129\
51172978459222436689820201539650799794823392149123279044121454242504367272666\
907235106`120.*^-16}, {27/100, 7/100, 62.690209244356796523303747916198320357\
79876341093927325176384857154492660453269313044678877375738157500704297520290\
8763180548391419741695`120.26802269298389, -4.7605640904384354311252966340081\
69495455496797627415114189642208188972910575647948732415947900922972066765749\
181424022097806994414863609207`120.*^-16}, {27/100, 2/25, 48.1234355214440671\
40320366514308160671427842350895337758476287373786081294103399778158290970307\
90746119830274715919142233774155011719049`120.26796848526847, 
   -4.66178517174022040428237708605751821961010956735241309984365474448934544\
685626900681856583184723381311120304504179379812149425497698956315`120.*^-16}\
, {27/100, 9/100, 38.13659804045108985345226211497364430538411732730445482704\
54742857620026312907850814855200258572937081178907758377867972275682672192837\
01`120.26790721896674, -6.204345236796537731214322165942397525345428147737535\
16468218832940397455290205094925636748916683406316958360244958524702826614781\
3341684785`120.*^-16}, {27/100, 1/10, 30.993168044978534925945995491571475345\
98796429916290185601306379659252002436754124048367882606697661605908755179510\
785557328537843197353`120.26783895360232, -5.68824630781879428128679574793884\
98714386077646832000049598578534989984828363076679886830905123136565649883331\
03322280862936837592759247027`120.*^-16}, {27/100, 11/100, 25.707934960463625\
27390206630958926936946713269833809283891146588823520495334327677608801799864\
0646860858496142872086105365829779177275528`120.26776375352615, 
   -3.92578393639750078735869782411304947877574598936445569604547255765975707\
5666269145706850514770775358580463579689509238450525291375648171439`120.*^-16}\
, {27/100, 3/25, 21.688179858937416572458517855581673354575394171376534786390\
85766396046404773368123645751166824901860497038030819575860104418787839891938\
1`120.26768168728495, -1.7621680201276859120089606740401234226923059939118178\
28402541946928216853360351943762820538580625672904567518563015283080433909710\
748761386`120.*^-16}, {27/100, 13/100, 18.55996391928636334522945902742208212\
51877654816706207557164531464417529224779314285200485551667141087498984403625\
51109173720347738866765`120.26759282695208, -5.504487966120691388066513996495\
78649957884349440185559132265169424948031105779365051411553902114800479760302\
6693697339175338876527639107`120.*^-16}, {27/100, 7/50, 16.077919537718643869\
24536016870520205363701826526390900701184386374066823742396587356649325901283\
9832708798455555717448216272184662649021`120.26749724745895, 
   -4.16062860343569947684724605892203174059845218900991815917167013123544824\
3354317250217283008636042861037545127858998495149812872032071079164`120.*^-16}\
, {27/100, 3/20, 14.075632295852731279110426852302835582701166729226839629142\
71089375980638425616462054654151753395502568233323929540035375700582408975110\
9`120.26739502591911, -6.7076312354526468390598891405434015295427569711460608\
54057820850895893825536223814917841543407482375158933353939157303789951206147\
81436261`120.*^-17}, {27/100, 4/25, 12.43700658817925878058403535601616066708\
60247990196211813583384069847816744230005869529830934246494390205245968668957\
53384637051880592067`120.26728624095772, -7.014557461409239900692274023080371\
48859191457834327769533849032458479885809940023681388000675966866646501944109\
8854346079765943484294351346`120.*^-16}, {27/100, 17/100, 11.0790534279885584\
75141435035754610645782247821769547302932602538110088922762302425094001790243\
352434167073255390567407983969765093330927`120.26717097207141, 
   -6.83526230123383164222486340274194804006759770470970683469434128224279314\
7169550783844383604129506022741786240655159966361043340808682381388`120.*^-16}\
, {27/100, 9/50, 9.9411751537279460194593267645881024265913325877421518475894\
47853004012978841030113213856854780754451721758349375527952162857993396416874`\
120.26704929901102, -7.369260954255761747509866234639396654796465638111012204\
31399792306863010985105146564205136936801407071332327956413813149397560262484\
5022074`120.*^-16}, {27/100, 19/100, 8.97828835139894801727787660922050308680\
50303635046801696049666158542439300222869672164715361487958001642241075291791\
22053706946290359718`120.2669213012123, -5.5217403785443256210786962105613541\
43939463049282564621854143362390111245164935887227716261312117878144161597395\
552681243957165082586072115`120.*^-16}, {27/100, 1/5, 8.156290516374188597714\
71185503277222457345772187209999586222519099257191467262085040272397874500754\
5560311375110471483889746130918313593`120.26678705726907, 
   -6.14115168218150135779538899944260406129917025641351876806840331517056401\
76158780923556557735036830218080113645626212279701724688181453063`120.*^-18}, 
  {27/100, 21/100, 7.44900012367373769852788441562413332834235439252110745191\
45685351222493153591021806227405854072696872940107656328329692200765767175001\
05`120.26664664447551, -3.600039472045927745755900797488383123960260947993249\
73460770288499530566117514149733697076872112947822909249259609404777600435625\
778057279`120.*^-16}, {27/100, 11/50, 6.8360471816216754953006290616433360045\
88115745479959647259542800556407101135884914460547708925108073066308822800735\
687729247569243528186`120.26650013842836, -5.84197734913521968163230680719185\
67967470738037834157433767428487671305108197051613694855996308297785918931131\
192723298033153977609737223`120.*^-18}, {27/100, 23/100, 6.301391234463599511\
72156697650597495410629403449146749859261753008097105923711783605492695605360\
282012253793787879977308397131182327663`120.26634761270026, 
   -8.30849406975069869583305710035315102375995413983818059952790876567162868\
3291296136228831641834477954419514106704303186003826200248921386808`120.*^-16}\
, {27/100, 6/25, 5.8322622411186622721328927429990869414529689232253766071469\
26180752027801062022399715036034207573202973891475556302302966566370719931968`\
120.26618913859393, -3.753170683902656727350340230712645143211784247594344998\
32743591063926597305599659001526906942922278809401253772118792727490665787022\
796499`120.*^-17}, {27/100, 1/4, 5.418391845899126828869689570279791369767638\
54994308518054123573561657425603234875305422471893938858659599738587505546170\
8696853547617854`120.26602478497217, -1.1940480285295113808204840719808526603\
38788433001647204391037933133096687889157412001101572377104798320144062430730\
37799587734414566124765`120.*^-17}, {27/100, 13/50, 5.05144748673970181828758\
43619891182594655549893753486751920450154126017706378269918652415081790611134\
05366858879601286350824839959552199`120.26585461817079, 
   -6.53703566313806827614018689538295885968061620338581066184522727490369269\
4866490469660783794271232286036255378466240836097794154617427797023`120.*^-16}\
, {27/100, 27/100, 4.72461040259366304331488062885675831272301502936089401383\
23662589597953006184868721068309425025864771723565794032134746486530527044568\
18`120.26567870198546, -9.615187552571374234234082271675108614318920744791925\
27213826051381409969865371292669507791490275241638364935730202825609153137031\
0973014649`120.*^-16}, {27/100, 7/25, 4.4322571909116825790422776286146142634\
07276977184566146745310992843100100035613776422399837455502783303755437399823\
937244376415814355518`120.26549709774422, -3.87228845563903062902297648418608\
06179332921074491559071533719088260415044267973480868558013545834298507455907\
046468348460970102685372031`120.*^-17}, {27/100, 29/100, 4.169716862003284349\
88798272851333705110267886614161390927612815781092658047245009976856210879796\
7902869808178120177143086417360440156783`120.26530986444739, 
   -4.40891975653799220058471118583820745808293783622494767316505569485047915\
7229112213565660787060985236415167769598912647192506760917349219712`120.*^-16}\
, {27/100, 3/10, 3.9330836063208310771914845809604712088871839185409328127286\
44944642510341346638229702801416470106417486568456821116999292688916453089021`\
120.26511705897462, -3.569613242069561213638959595654894206034958345630758946\
86284699652260516044666786437775058836637526876858458291108302241624104292879\
315535`120.*^-17}, {27/100, 31/100, 3.719071137696468526730938739400852285126\
01181903636104122600692302460212735162405811668300697731511454982231936779958\
2185202651978862655`120.26491873635376, -1.1720330871747415869016918278270210\
79195781645064682403432933303346241785732717740460945719219167191380875258700\
653309079264763836229699526`120.*^-16}, {27/100, 8/25, 3.52497523776170311390\
16150346442199300945604478502466258373321427141031540763834640929106233987388\
28662295680332093911859169552400093648`120.26470700081069, 1000000000000000}, 
  {27/100, 33/100, 3.34825820440643550070487249623751825418899690666388081874\
85119953199121437579461037271921101025654300764245023897678970953941169459511\
26`120.20227922775892, 1000000000000000}, {27/100, 17/50, 3.18667586682779378\
95444596164227279993861803442649296637716550400651492249992365802830053427017\
3022480757390298549235978568638197511016`120.2021541058782, 
   1000000000000000}}, {{7/25, 1/100, 3130.9092189844113441096245123428895101\
38380085598487878088070606911003996872476269693898582120834781068755485467974\
60317395559401739893551`120.2039632181478, 1000000000000000}, 
  {7/25, 1/50, 783.1362369738834057949969826956160407938839769344250798512537\
22113509889080951618143669427614118101766350661096132906475889706263695248492`\
120.20395530913991, -4.337184950814730920557534458219352900681943360885182293\
49124823532978358573393468464776406001376275508291845432825915844963389856922\
8647813`120.*^-16}, {7/25, 3/100, 348.363504238324400260652693986671505526665\
08083921058918390368875857710132766249784730267580835773528215366242645936395\
2881550855895308816`120.26685205519529, -2.3767691433672966808415795836845369\
54062563723625343694970626769022229547199565935322702118295819934387046247125\
432212986533722392446160006`120.*^-16}, {7/25, 1/25, 196.19312215301516827293\
44791064600327084516828826851672561475473316870625472640981445784483340971438\
81492936912475708965064355184273738113`120.2668259979708, 
   -2.72406130396559183864551374249712728648438824533285130905771659770624197\
8544133951586259235747451717766939854152164339774012248464613528521`120.*^-16}\
, {7/25, 1/20, 125.7600553805060737366081841637503119907645297119594237908785\
31139602029919335564457282388884339791001394256240598492108500888167827285847`\
120.26679253853554, -3.373343788136972139740544402066168859236474911384140572\
64452659607786626589767719793570448001201308509995382471335817130196386382499\
2909475`120.*^-16}, {7/25, 3/50, 87.50020422706831125771407011165946975483644\
67070640324842625200073690478351108553325273273993507812272776803633499616511\
20374569240361554`120.26675170829724, -5.291091096146752115399505016253895277\
53839087022035519051899609478778715916415535144795190774613405973328976114482\
5206525138407710817642337`120.*^-16}, {7/25, 7/100, 64.4308105097442202028700\
52133835881463758100305214901123701994991830620793909780324031940245435732343\
752784618927287100930572617564152612`120.26670354495533, 
   -4.01240735687319753449881068535607553481763592637575347948291431105957091\
5822924733550701687686129183954484828115021660134754215622757671649`120.*^-16}\
, {7/25, 2/25, 49.45797908128667078173842997566251886148155098618090082349832\
5252402274983936716002342509087120620804473611768149568375305023289652548529`\
120.26664809211461, -2.779002257744884154022497578258158177714668264115768804\
35096239442399464415126476091481185451231411459085051599392626710744504834548\
177861`120.*^-17}, {7/25, 9/100, 39.19274946099811336314057990564257462391845\
75360480376175698303151432741906398587130856617263463322955985822280286516857\
39922313426551378`120.26658539883655, -5.524276704586033082857223190008203733\
29905447872781245955357222196507835213557728855210511547117485869399118819275\
2961910793067631667553016`120.*^-16}, {7/25, 1/10, 31.85018689007698291108191\
60232693883454114609966776779021153223046997335191077008942350465289643906090\
22106741739546659715585459980602296`120.26651551914429, 
   -5.37891238998104902271575311011988308258896931272599677189176560861639002\
4114057235266415279420148579109729848395842908268614640284137371451`120.*^-16}\
, {7/25, 11/100, 26.417617903159907507972084328585108426580184913846394639612\
73556118285127780597550395205463248033474866111980339739022669412935152876901\
6`120.26643851148938, -5.3852546113604210700486180561219024798033165104222431\
42060849265965424810728383496424918609766867018065515884626222584600949836452\
877776175`120.*^-16}, {7/25, 3/25, 22.285801447722674021993877776863293776012\
54657644320364970661061348315923889605903098219149253216038780454461718141832\
7843419088304999887`120.26635443819325, -5.2360425184251677527844815932713434\
49924338517778142873261305113436899265753945568332450269736088434568321596213\
473410773027729414325544323`120.*^-16}, {7/25, 13/100, 19.0703751082104079052\
83813508712487048672358310182110547884185867390601790899586098876186684280883\
530745005073010299455284415869171378774`120.26626336486092, 
   -1.71091255170098755234917603061206311966612677487351596371213719493446981\
8087506526381394949084925228509512697432802652008129237944025183099`120.*^-16}\
, {7/25, 7/50, 16.51913162970500627460417161593018621553817699043412325436222\
0379452875878333818176934683997680176453509115522359275763343753506983925647`\
120.26616535979083, -9.606514064904076656428635732419665505671012017533565888\
39733476485081136753625296756028106141211614980094580049676087079680398803911\
2895425`120.*^-16}, {7/25, 3/20, 14.46100665575427608208776914305042051160076\
80460045785101224752329159983174817434424273513415458026072856945036203334194\
35014878640601109`120.2660607756657, 1000000000000000}, 
  {7/25, 4/25, 12.77670176783499097676574915576483095914133014664539576488096\
6836171191375758135233798403908272973029364058779561725987679652618090996322`\
120.20330406604006, -8.773130882399603140718732014678527812254267212239139673\
66125687884991003697286768891058485239122405556171885049843957760949512315657\
2424461`120.*^-16}, {7/25, 17/100, 11.380881299535045899970588090280205337984\
86391678323955712892780648641409311564264637264871040719021446282020371007117\
3171731819677427108`120.26583046519781, -7.1607648038811102034315129190538864\
43145640641389914523711198322921659724386553873244433870073087028563219599945\
648020955720525259442991225`120.*^-16}, {7/25, 9/50, 10.211269551602249926225\
24719570712162684114204454136868320754640254354814700426460336857374917880149\
0875946326279708973489762553475181104`120.26570544961187, 
   -6.17184283271220423816099950322194624989528604981309466624395353217910503\
1436533656967450566153690314800249095766459813450370952365098600977`120.*^-16}\
, {7/25, 19/100, 9.2215264151577882054765087981393650123062471862599403833649\
52827782109297277152287555833366646401094615963575082322957384170082103767782`\
120.26557386404784, -2.581467765625075519579072888745618629768352739654363939\
08525354676377930449858375945125639232984817172423319497365796015678572455117\
9781958`120.*^-16}, {7/25, 1/5, 8.3765987859303254660717821143585744089601157\
14122696694979152499687245043623271782036992530448014660118208055004298088035\
654827745011361`120.26543578124769, -8.26561597806721353305574479765604177104\
33981360071947988577203973988625854977134882485599368081420322448983064742395\
74590815035481159187291`120.*^-16}, {7/25, 21/100, 7.649575338525831027115914\
45604383296172697577638988682536924988906241231071060572425135328821084405483\
251972631673127544932543652331701`120.26529127305699, 
   -9.11609576463168389701823458640434752269518894660639023920221264340150178\
7711989147781467937312131569955840499414988348841383442351736208381`120.*^-16}\
, {7/25, 11/50, 7.01951827895286437454134138041536324705931503072234730795167\
4648206599650312038493954844793802669114649308766497761747975249638783073521`\
120.2651404100947, -3.5302560484395020184691007521574128942656142971149287159\
46132026465092118227055634074379923172291517122783646923751249850073279983613\
160863`120.*^-16}, {7/25, 23/100, 6.46994003634980742320956000806756341554823\
97573832454214418408700445725688019919055622417170143317524002963957170664484\
29146868195087804`120.2649832614894, -4.5151877896050564237360540523042921785\
05528214031709996535317892718394226140161292876259260367090042566770488658953\
6974309595928641218277`120.*^-18}, {7/25, 6/25, 5.987714618588633106526095562\
75171470402786769233286010119626951266063604661984534053365353531669872040645\
7084072596387809628713293401677`120.26481989468431, 
   -2.45065568355498965098978638598674635492105561750842504365383244445612369\
04258811446156414602465102421793242816223940147306287935712417914`120.*^-18}, 
  {7/25, 1/4, 5.5622874545717098365662881338283131433603088343439469544352665\
16022618693257170685628077783576712293121519123549379215572781010116058562`12\
0.2646503753116, -7.638090753502433585431682453886452714648889628091222880272\
58783637988946824705823402433873455868861640609413517532642686904152638542364\
8553`120.*^-16}, {7/25, 13/50, 5.18509372816996119610585725418789960546255701\
36401807549633468847647190884135196681299229234979729093355302953641360324468\
10955762485939`120.26447476713895, -4.948085692969271399230270135791517587252\
39688832386274793332543254414156662222984687444945343470301502028098537870323\
900181399507559278817`120.*^-17}, {7/25, 27/100, 4.84912462254399293958995619\
15673479847296263539545862310701056861516450864667214088250700241288262234418\
54182052274180121146883497492693`120.26429313208682, 
   -5.18713343521174575033944659874161387046492559557946355754728099840275509\
887888047815768633699720864748965367115476648976135399214358870166`120.*^-17}\
, {7/25, 7/25, 4.548600001027078518478765835525177486322227342712947484540708\
242402447019590817700415098427285776973859453766432581767865375187049105134`1\
20.26410553031259, -6.4084965404434778260871542066909530757717922627864168000\
61479709211437220191569960267661032856120990965495922015733537473454775211618\
2638`120.*^-17}, {7/25, 29/100, 4.2787186893824324682825464184938544777771411\
65441127015170001280987866498813322947281633190368251538083496749569454385645\
070774930266963`120.26391202035231, -3.60540664950273630758053625021191056450\
69839478464042282338854508939567267068795722370544953999700971419218921158898\
7530247700740796797947`120.*^-17}, {7/25, 3/10, 4.035457879960124342835274084\
55716637157296570513942416772871616330268058384107624348184434752337862687621\
3038610435936714128974104620211`120.26371339145572, 1000000000000000}, 
  {7/25, 31/100, 3.8151545525209436838170659619678157669660451780909292502017\
07382637588590190420953909390671092078851090577308463020453060515585677106721`\
120.20159823312683, 1000000000000000}, {7/25, 8/25, 3.61590973945261867508145\
65904842826329306109133114372209061066744068614035904989383090017807366115129\
94949304442668028455779262027759492`120.2014242078065, 1000000000000000}}, 
 {{29/100, 1/100, 3215.606425731301719379814357975245338378922998419663844795\
29373072508554147307321476721332425671393372262482074782691737321357551407606\
1052`120.20302044198995, 1000000000000000}, {29/100, 1/50, 804.31890407972253\
33461732448249122202747984663775282951699629715752623073699283547092439136140\
27142461215702406118635236871573603818022365`120.20301162785972, 
   -3.21962034458067776011177380101004274707683771477545717646104576571050613\
924084942636564573399331056332472196153984995374331822565975779844`120.*^-17}\
, {29/100, 3/100, 357.7825796012548208135995561090635754891536594105118906276\
13854939093354324638112947300168603834317574452079622331010458583699382018168\
465`120.26551600320394, -6.21209698152009920864141635539998088936352908773254\
39503153667455230064499850797837590769778958525088290812629681419526815686720\
35213393813`120.*^-16}, {29/100, 1/25, 201.4949402594737069041304672722086561\
01349193545153181904703645769895851060162174243632258193204471286861649858284\
201388074675981814484646`120.26548932958046, -2.54574734101347297902769886934\
23757154996617371603218899791709864352565907368628012204667053278225797329248\
64499895250367890044075858466066`120.*^-16}, {29/100, 1/20, 129.1561713969428\
29986685267701441315137002903948419842484340139625205043692680726872550241133\
998348636202805883384314589211513541293867434`120.26545507371152, 
   -2.16289839266676737701524522594665657091087307510380038453519475228462211\
073246116246378943861897038395929645296725822351146237748769426236`120.*^-17}\
, {29/100, 3/50, 89.861123877904530825191805091596342681850069239721047500726\
32701818220372891548039199495896175433264335455586888354399481388717371078092\
9`120.26541326413378, -5.3669046746182400313150592956782946371956151027660551\
08139889707124234556513952331315657040231326510706501005602819563739907573969\
764697238`120.*^-16}, {29/100, 7/100, 66.167539227839229527410155288310531492\
84177973970241586581396305529792614768937974283740082466398254002017556450173\
1678666498702474040976`120.26536393511792, -3.0668875411485408651276228804134\
22912765683676681690459376215231191451569669488527888348198979858461262833811\
044654948774776405605024378177`120.*^-16}, {29/100, 2/25, 50.7895836987161729\
91986551589287311368573677428620550566597370091397430930352500598988014865574\
705382749867902518115863334887113878858379`120.26530712632166, 
   -6.49781382741978158409206157895297841570331170478085745280690122047685851\
7864581355460184021241784589388153141022767909759720206714724538107`120.*^-16}\
, {29/100, 9/100, 40.24660214851162797461417887389959454818116654118032978938\
87145643377796100813008046376671367658239254225499522943354710173085347900214\
24`120.26524288239771, -6.229799463367945186558502403704864887913373421412792\
38045234093229462338764604478669348912383030567199982636393940641553819216608\
348523245`120.*^-16}, {29/100, 1/10, 32.7053650745386971836251161831045829445\
30286661467027007603091553362767822479714102489720842923231830178983358622242\
553364745223293272613`120.26517125255654, -1.13195074639830012174683625414193\
87836261057425625366025474706431290711534156739385380986927385037085040296768\
28559449631237415706417248409`120.*^-16}, {29/100, 11/100, 27.125799242255668\
35704387700057259350267370283933400394985136099446508416263589085713061362624\
5295229302191269300693389822830719596220516`120.26509229009285, 
   -7.25215931061775774397971111971572150786813057641923092603534258665838230\
6889451416655141520649635446692930429946567767188457898993515858432`120.*^-16}\
, {29/100, 3/25, 22.882179449270385564722223916083932625430685446711499575208\
86047580767121923712198205299810881727147322851131648554467407071237183581853\
2`120.26500605189811, -8.7083938618695495027644649636865949101835974909594681\
57674606652810211433769091040884449561728385450461650209988121935017642948897\
687962352`120.*^-16}, {29/100, 13/100, 19.57974364301190605672508301465262507\
46133078200849041199443048324813150097780063206106248612303936602925008116533\
54515982905684841932867`120.26491259794474, -6.038136332312680426241367935254\
55396348648050690952349794840477072166595266001664909711957600739419805765667\
6510294882857117302521966392981`120.*^-16}, {29/100, 7/50, 16.959460637271304\
69654757070350791276142007728111854890125836569334949606485773801843749715986\
9550906804491001996410880332807380556696515`120.26481199076963, 
   -5.39690130407701827758973239118287947991171969979799711868074030930594733\
885254190727798855096105219252401932848371379355366311777542954309`120.*^-17}\
, {29/100, 3/20, 14.845649038627279979880892811840608955223908552452624509952\
31137122198991764625258626405398414869417555020579529078600923147415747924040\
2`120.26470429496115, -8.0424341206458037895180969125991081236522917301523316\
58415251386516746079073331110818398624611875438819512214275370433984579595620\
8434935`120.*^-16}, {29/100, 4/25, 13.115748333350887073383391555274648876763\
34816516255001380911512555224152100968795078652998982869084557132927782001975\
3639699704872569427`120.26458957665035, -2.6760545104717050329558302754111967\
79171252488966235548590954991558926862414792866785377446467576080841808226306\
52920048082603135075331231`120.*^-17}, {29/100, 17/100, 11.682148210957062578\
28608380208559630332966872823872075545734218553209608778901621302959340520207\
8827260878108642627547075517297488266637`120.26446790303012, 
   -3.19953727073146783138779983826214630891690863267836144914540947274948156\
503574860282187470432506435394142503288407880835775783697982107294`120.*^-17}\
, {29/100, 9/50, 10.480876576150490842537174675084322216657843915000679730440\
77991477837093722862394903046990151604003888141536708000458906877139394791717\
7`120.26433934189917, -1.1592031711188400464961882918717569092241587487826989\
55699550904346554500833630977107564653086556360554016545039435847318544433746\
04282503`120.*^-17}, {29/100, 19/100, 9.4643395126384168441031339703671683211\
00585406456208666502349862478167456302880139659307259316765266544435937143970\
396930609018109430409`120.26420396124118, -4.43701988771533672855683177676641\
91173449980141749700431621334120184758098733647637991553403733383300272801029\
9972101495781048343870778582`120.*^-17}, {29/100, 1/5, 8.59653550040638236496\
72057181615787305446293196500752413511638115405071185940319975063164139846187\
32208224395834254913532109742715259878`120.2640618288536, 
   -1.04057823071679576646774297619137580413933741474301090666110008357483601\
3111445956272389269421901983359470197373479576113829555940714094549`120.*^-16}\
, {29/100, 21/100, 7.84982509003826777880570704213061764995883681085543503804\
43914697163220542370552711206540952199265425570132035075643850747176493429552\
64`120.2639130120169, -3.7665790144503937687766437075378156440879126149900928\
40470839623441322393360355323215766972278465933994282221629804739119702925731\
456602257`120.*^-16}, {29/100, 11/50, 7.2027039892703713560817748833479122059\
48503058724335787563155190593154439230785847251930250001261378887824315221701\
489496170367405839995`120.26375757722671, -2.56736523149050565752320332156911\
60637028453007482859772008479091092456480454574914200839886477152012921424650\
59907046188551163292224592`120.*^-17}, {29/100, 23/100, 6.6382385387885286156\
80593813026966535196012811883689856133517992965172868014781124047862296131526\
245114294640086999467213010090723705837`120.26359558998442, 
   -3.96621551938657862148378898306054954401735798646948243454891478222771138\
097383548138295782547383707925405762145634297053178112696910382838`120.*^-17}\
, {29/100, 6/25, 6.1429476125507902456898809529662510071604447002818439551937\
24925748210083145897644780631901076962828765383180864259043710337873578041134`\
120.26342711464541, -6.435519109130812785610731551148963761950608280371729118\
97875435676153403350881949175870898029538263299305032306053583617948292073826\
0067009`120.*^-16}, {29/100, 1/4, 5.70599108092387229381335000194329222883932\
46756644801159213197419233179657781698304902494393740824915362583909667014906\
43754294123537723`120.26325221433143, -6.610886553061552357233305797142040472\
65348469915263287694773272849581993429195784389278138222980529408576924023555\
999364696107952133643589`120.*^-17}, {29/100, 13/50, 5.3185724065972978303067\
88599985590099959176068988026671025795541838001908356871294565742450401717144\
614527295148180458546163662283635058`120.263070950906, 
   -5.19046924092780674983701215871878865184972917183292213869092606251652790\
991194531676616205353169182055311277722919995797315363289453860485`120.*^-17}\
, {29/100, 27/100, 4.97349315287753550889302190557863533310684536900786151175\
09970862995745451138135804356254850025366982420782743469222387840282495223611\
71`120.26288338501479, -4.458229094598826299490663133365668710693161360495584\
05175236801304084366348886896541371989359359300117957633523910642913230134328\
626576799`120.*^-17}, {29/100, 7/25, 4.66492675218856232823518906809011666650\
89740180850592693225172505739335596137734827639376000277907025526801420480652\
21473468984811928635`120.26268107048132, 1000000000000000}, 
  {29/100, 29/100, 4.38725945733960606399994231574254907191810976449514938306\
25389699005598159595926353406873800098657632851794103185537285757532020832578\
52`120.20087718756652, 1000000000000000}, {29/100, 3/10, 4.137409137551460855\
66058371426542573258233200248390053303158261664963121402116165927669689409421\
8899027764866562266119863767412858692177`120.20073205366518, 
   1000000000000000}}, {{3/10, 1/100, 3300.1810311606274753836889931817872906\
49670092704487733550129062012437862968147430433816793481842034685870015211970\
631843511312904314051051`120.2020607108834, 1000000000000000}, 
  {3/10, 1/50, 825.4665586197796807343536576388836253025310822970156484411272\
887554783071014452619477077882336393498345326530989156854755539767882572304`1\
20.20205240778938, -1.2150240422763269867987902264263010915877134899733695235\
56166578564811723694984519530803573560137919452155079211134524178416295375775\
890433`120.*^-16}, {3/10, 3/100, 367.1861574927556697437751304789037376332671\
97819553630487676419024079044764359618103677284603150423929040294026450094902\
393013474937720216`120.26415915581562, -6.07910462166037039464038565339996734\
63761272384968749797477680088678070745891360482751858436466453234615907909676\
3386664218044267848352616`120.*^-16}, {3/10, 1/25, 206.7880912767823244393739\
17416901011539551517594115599973458489317407230319050805537182918599094158134\
243235108381225391305154301096197096`120.26413181597805, 
   -1.82815962744988328067125268394468074700532291867029232417799543199401856\
0608219980731626134330401411469510198614823760665457039778558753449`120.*^-16}\
, {3/10, 1/20, 132.5467819240217844924448509713827664030719603637948055478372\
65694882509446853989077662122136705799453039497777361722039401500592879270033`\
120.26409670010989, -2.481281466894338482243397481023964904819874828784735015\
36921958375148602600188889684890884228590122791413508610614105041911760169787\
9264526`120.*^-16}, {3/10, 3/50, 92.21825556634711948737406933552209642485439\
42033370946572591353070559754516115459838900526704432927136501891966367884395\
30303124433511313`120.26405383423261, -4.043542366799956014755312677345791762\
17872564403976854633106386498146879476661232857250848524027535304720494931143\
006963594474014081161801`120.*^-17}, {3/10, 7/100, 67.90151571709922359641952\
22592989516338229354305251892267823841774435748983614023714431624823452660739\
36993601981392645003613288089239499`120.26400324961588, 
   -1.53972530603181541538849323997879837187674061947893811891009818634738873\
66557211885988156691920395925962777693032318131382267036525753352`120.*^-17}, 
  {3/10, 2/25, 52.11910844015016036384862903533709815647935971011970079461044\
0262925943870331254341903485773100249219439497122878451671076575097696074444`\
120.26394498246863, -1.494142324044623927830565357477792017878199055416414638\
83980185211662648844889809406745359880939083373295573327449141537032620964876\
3103371`120.*^-16}, {3/10, 9/100, 41.2988360468893145314861805581157225198151\
24182378254073357246969352093589088971413906530440918280065834313901952458446\
413487807428032428`120.26387907359336, -3.51074777680105073281972405804749595\
94542694498862935881444111121453719280534607748203597373402634384973122826014\
6403293698797762248297196`120.*^-17}, {3/10, 1/10, 33.55925440791117369149394\
01139151465480822686917329797882927517253585618453600415251018498405467500552\
30912511435750240452023461842318436`120.26380556800221, 
   -8.63397406929833585856272032759950289186444484566477431927862170062725481\
0765650120254221135266593839520404186152295641444713873246450526692`120.*^-16}\
, {3/10, 11/100, 27.832935973264209858132973344673402556267585435545412639366\
0884979113980457520963907955818163388769701077258154659386884524925816490598`\
120.26372451450601, -9.380167763306992649997734047138106403767294172376754185\
70833294847822989852852717489522913018205316357054756197108306959896287813370\
3342953`120.*^-16}, {3/10, 3/25, 23.47769873613469459404706651252272983217232\
03857522852763131229421089989271128050643749344266108458747798058732569701344\
55268568202844266`120.26363596527918, -1.197794549761720257631178593926851555\
35227117197738948186744757795950263518293227650462605628754217829074365513709\
328073964874517774653532`120.*^-17}, {3/10, 13/100, 20.0883982585409555561197\
18148703912926505065044731601204313239960543269255025814696461061654631115422\
363359804721412231658085202498403668`120.26353997541523, 
   -1.28758413142069111257048811190363588331543060939657900418858421992023171\
1017753814455587626986360837620654676151149261140129610968940293118`120.*^-16}\
, {3/10, 7/50, 17.39919074269227897125907267686928609508741160300047277492048\
6779353101260234834104380753034759541243727662731001903130081682295668085028`\
120.26343660247711, -3.908963355439204954539485688742521184417750535776398779\
48786049814732507618917286156812648128774748015284556792720785754171834871406\
525658`120.*^-17}, {3/10, 3/20, 15.229774315311568107016434215494178570415639\
71423441970093972213206852801250873589104786859979891403033733465963377147122\
8926149983693281`120.26332590604788, -7.8380262426186286675157003729116241319\
90298283950194109645603928547251445456081899321990870737652669218733345392480\
74841243249505790969877`120.*^-17}, {3/10, 4/25, 13.4543650826642116715552187\
20956111845190648262353982997603511040316022083567327558060825830903385298452\
445753435829989464654005416372877`120.2632079473007, 
   -9.93329277319857703945264230721557474693863074352899189206496889709676570\
5282837847423354739030434022561178013462966949890770417705946318166`120.*^-16}\
, {3/10, 17/100, 11.983048558434962381705895364081882448697243283499451626777\
15859827532719119144252478223214087942915137833300645658108222684810874098520\
1`120.2630827885753, -9.42224759941295579142242094359535339724599761268176511\
40632833874840594629487490858725310947676559181364855416492604758345855063530\
87901789`120.*^-16}, {3/10, 9/50, 10.7501701661091168258840385724277046367281\
47227108803617697540717405515370420479945995667020037731378769214313295912060\
493232481533656027`120.26295049299803, -4.22093036516632598897146490605541393\
44006617198020199711734286585858346016988747371922587429959892533136650592354\
22085964518438540506607085`120.*^-16}, {3/10, 19/100, 9.706884261095502885209\
10698846307477538414203470091643515087679394737520123303077679388852634017722\
0109980382188179175557827305663498745`120.26281112412234, 
   -9.27816663546271103444634820715766727302475505803697988086731377942939881\
3775395977983863928225392348190433738507730962117715015539359253689`120.*^-16}\
, {3/10, 1/5, 8.8162424801210637221288162327406993268401840885106004395639694\
95319266516509056469832272575758429409864775123111465583683998809446106467`12\
0.26266474561876, -6.65708396391323290334938379636649258957139985481697930348\
29986359927606317776424337490377495908703552677954835357647656127664321565035\
4828`120.*^-17}, {3/10, 21/100, 8.0498784567844019020455539877324941160808557\
71138793532541073241342987907222480909418901388175245188495313192486856040646\
542988103379295`120.26251142100239, -2.01488444292117993714602956320076833183\
58733383524094897506567672109112252947294647799950909669825142019115244310744\
4914202808400132116446`120.*^-17}, {3/10, 11/50, 7.38572233947039860698303872\
28024571506479594181217790689826497881464659843155050426418032446540640573989\
62087403854259611378636697517772`120.26235121341911, 
   -5.75832540945523769675302756019693023176566631407710555727152773014550999\
849122391271005972634844770318430345676385856261231660604115276916`120.*^-17}\
, {3/10, 23/100, 6.8063951196011459930382055478301336145649465455068228672823\
4487407358632598123886588584884082006597312747329493909278980138457843955099`\
120.26218418547785, -5.951865099031717123954424616029984229842005401738727403\
40945624567295620219456781496116482992170800020330310940101832032795996265951\
7925768`120.*^-16}, {3/10, 6/25, 6.298061125551914134295560553598916169578017\
01457306622788829275602966469231069884413361852845585048729487283006562637922\
479744037618363`120.26201039913846, -5.62185917344422250817122762584150277213\
92515918959527518175598064890172128818190818578462518573717934131142088813345\
7443236857742154700156`120.*^-17}, {3/10, 1/4, 5.8495951421043997092574206426\
22547087779242972499544868428802922305644798875052280398841673658406675359713\
413866351432520388189942934672`120.2618299156605, 
   -5.29761898939738682750563249239324286701284085129830905540791174046884820\
1090514380824677910059618230257610687697188553225662715961698250098`120.*^-16}\
, {3/10, 13/50, 5.45196121671182961100496228792237883206711633048124244980504\
3745093833107914690942274266578012364839826977431523628862139200245074013666`\
120.2616433274812, 1000000000000000}, {3/10, 27/100, 5.0978966031358739447655\
87397737935326568957759504390882373727445744561152125056633192199911784391120\
860682642779989687041251899982912213`120.20011436787225, 1000000000000000}, 
  {3/10, 7/25, 4.780582575418797083404069938886282516463620371248983813348776\
774297477956830845904818440393743507162711906266285882466680019977876351456`1\
20.19999869664932, 1000000000000000}}}


==> anc/Complete_Publication_Data/temp_Data_Onset_k_plus_Corrected_v1_2.dat <==
{{{1/100, 1/100, 309.71002104405095303241410512106537722381836022399708636400\
77455066899246898610975505599403648157409724656756163552950442983737283252511\
26`120.23037018778955, -4.043891133924984064669013559820750361128341076072360\
96616229927736646777344447877321489416344360543846515887022543471151643396043\
130836153`120.*^-17}, {1/100, 1/50, 77.17317505418497343292665144269540181196\
74274990108173841331006190873802684976774051846987101188167325735720074915640\
27723259508147031014`120.29160221304055, -8.215043792571657717047106850735557\
58033434549670422099820777157371645337531001533395598672880323855852615631372\
358596368003637595436606836`120.*^-16}, {1/100, 3/100, 34.1112126689067133071\
61598789888943184352707844123315908459298322582922832495465257826484411660730\
931580096656261512072764018428095531653`120.2918659868426, 
   -1.53154617607561561925691121290804755205604742586327680639283589812247098\
7479961633167174190504200461230049776410262662118028695378575259045`120.*^-16}\
, {1/100, 1/25, 19.0400203792772106267251014437400835731818932401555403713810\
98993571502719228466112356997645723959407420279495604715372649076647467882435`\
120.29224431279374, -3.200553447432023843688768748023574046614274036197227594\
26540581514633743647872196881649038115648554954696324643644598475991498776868\
3459075`120.*^-16}, {1/100, 1/20, 12.0647578797071364899177113791806067655399\
01565049362127003938702745260827068287349877975854596149981628631359345227801\
297401142401540536`120.28836997110055, -8.61097544938962855907490047770846690\
79103174250343064566575570461391259213202282081421209274026097873836717609445\
76015916606165690471145599`120.*^-16}, {1/100, 3/50, 8.2763115468775227866900\
92953114492210103000452642854426739871573609171382615557800310298298264303897\
710865481086717775798816914197188258`120.2889959251342, 
   -7.03709286578108728721572613144871598521546684323383396014378854477055586\
2028194180682687858873888707458115473327812938897301015526827478485`120.*^-16}\
, {1/100, 7/100, 5.9926143495512279591933466694373411207404287812090835388347\
72291337040022273429787108208749867884210786851695382047230664336181170900527`\
120.28977190244638, -2.663826333551778288146231775823341441630743635963198038\
24523969338785147068736143549454553860828093693037656447174406762202742846663\
21739`120.*^-18}, {1/100, 2/25, 4.5110505928990051910754764251325609837495718\
60014823724712443509698285086017677689544915329233521388025267300923279060927\
546397331933876`120.29071828764731, -2.32068334647493715458565136732600844694\
11053176975995193582900047450251709161619905933420721100008017033548288187624\
50600728096222622456814`120.*^-16}, {1/100, 9/100, 3.495963609698363787908724\
21700034259740600394548011552564752213151104801154041613624372805444956311121\
8742896086703557954688602896544907`120.2918604779847, 
   -3.48574379293431838460084921805146672399371946657961183197624943873851383\
172900946551875665685835800108416491898804043827735644006839516761`120.*^-17}\
, {1/100, 1/10, 2.77056946426522363637221175630948004953623831599265311297038\
9770419417939470126520095355744970952479283915760380699449837803857818462205`\
120.28879683980888, -3.979886820565139497842482578704266299133265422187448949\
56349195741950209314990254823265716312926340894267135898519131792138503038146\
022025`120.*^-17}, {1/100, 11/100, 2.2345741046186917274043916163445640599005\
53945526917312280427006493202430467778603942288265432053729530532265138265427\
207183466658979846`120.29039785414244, -8.60083874771618377832421914400842137\
26679281152018704984554520826256824760403573138702609505822524155046172900329\
12061982885786935790287629`120.*^-16}, {1/100, 3/25, 1.8276423257446594754391\
09171966334504851385396624184324622640843371087813215536969078245326332729101\
428632179679936511285162743593487106`120.29230465852696, 
   -4.84516834303247617767994426088007954552703478241883719440335063071643449\
86974267509885300974586792856407490855244786799892990045515190131`120.*^-17}, 
  {1/100, 13/100, 1.511712659461805551579193327994043580767122433113799273470\
09617146101483943557676415432802362675194562511470808646458076467026811938719\
2`120.2900644135535, -3.36606438412235963646206431954852122996894135465242670\
61918038198318094586291034906513471488336067518583428920001845197666608411307\
09215375`120.*^-16}, {1/100, 7/50, 1.2618133620588126370504560024003156252218\
16183577773844490065418578296916780793773998748162466248642387267363807728921\
232319827447737937`120.29270482694037, -7.55296811962343312204222758774823804\
85125030963610966286821889971270578159374954381356761964413616569728281040988\
31278993249425457698698721`120.*^-16}, {1/100, 3/20, 1.0610107822106361866410\
01192049593508139723162478864118341594459777497396308381670128405820266541095\
441068155688740653962172986872704159`120.2912600148424, 
   -6.81891492825031750913487770310183480903749776993436670573710491219523543\
7993353483641700363191428002627971737342680251225048852783134837067`120.*^-16}\
, {1/100, 4/25, 0.89749395619915147265302013304617344446221651673890942525267\
1895699389090308669007493234465852822873702787545717979521834505924273830183`\
120.29491424380085, -4.191116831654030322411011456459808754331165046372174159\
55054972319290387419655749208437143744728743725940921248280695749408906520707\
885549`120.*^-17}, {1/100, 17/100, 0.7628219995850828485568700359049235180040\
13881230620633509573628592935156462227813057081536889312597610577800034841658\
106390033801597056`120.29455322037444, -5.22627605112717611412347487871861469\
59779455154327960837226358409927744122436775284368317697716143554278913369117\
9478808913319914189444054`120.*^-17}, {1/100, 9/50, 0.65083286260527592967221\
25902034365357153285210320262729556623514127590604592304446919052331327064431\
60462553293529860241743006512687327`120.29484556557544, 
   -5.41887519098997516625446796644187930598324367647792978164488842074454547\
960402248538072223780029230898684683617327425733298575066746242474`120.*^-17}\
, {1/100, 19/100, 0.556942773995851160454374528984603441672633907525159709695\
60402167720079678331677705828629198008016639917972629870903294106128034858244\
8`120.29588758762577, -8.9140310622402683147723673413451758840518691619528758\
30410436922541229857227207289715927426352725725165849101169691113756766652535\
005608848`120.*^-16}, {1/100, 1/5, 0.4776842270072411485618161919929466412314\
58775422192084935122911779487879839914452662008563511768334193989048531898662\
988366731295080806`120.29778818896091, -8.86573777596025560976013753300401777\
13154813821850973265455820450189893587548161736350971315478419303581953282574\
47174379295449363429541188`120.*^-16}, {1/100, 21/100, 0.41039391079666351994\
18124022462924668833312955805696871666798232609503007457281174006042695204867\
44121458163136812912960476117532918285`120.29565693406909, 
   -1.35955000956207301637549823458755747075946372385169315803655197310483700\
0883179525150860472749317455100059236064637082279685967220992933552`120.*^-16}\
, {1/100, 11/50, 0.3529973682410435712422176783827753425293058668380785266252\
83715293145051005904845472389203297982202982375352068142532640458867150907856`\
120.29950279632621, -4.752977259698667988256830133732612743700992557157558307\
74661282276307492419263321778621341261281332766151099552679167372703776906835\
74218`120.*^-17}, {1/100, 23/100, 0.30385752303496946377512336186401517172263\
36920039675281027648839200752156567073239050171227862854663429817289865597522\
8035285638987801`120.29929486845684, -7.5288530510565676156417754489880668791\
47047612960017689032950389095583893610186071618323884926297192067885894250094\
174187475023276730177649`120.*^-16}, {1/100, 6/25, 0.261666291592589751915626\
30697428680662051305014575689684974452023410642949596030014460846200832226766\
2558023819784479676619029568542761`120.30010361097122, 
   -2.90992856483377976815591025095591009165438937763547712398982404106205438\
423932187196184895039769976203478655943452323810529751506871572557`120.*^-17}\
, {1/100, 1/4, 0.225365845665426256910951560481767286862411071730342241193993\
563583568945136527144510818951850514653024991537204134315176223406797075395`1\
20.28552107792886, -8.9464157588502406137365837288913694734525894112358741416\
02615464756282348054979988255016018593203310780250143815406708518574676693832\
4504`120.*^-18}, {1/100, 13/50, 0.1940906729658836204336263828425289291694718\
03751518529065735194638008483091183221176366575974805483313880737646891576970\
536752970876872`120.29919666985211, -8.54689692772946039110272927905973720319\
78274432064928842353893634691139442176960022271683861683426208464819389083892\
0474462424908104224914`120.*^-17}, {1/100, 27/100, 0.167124496339040839400743\
14092948891548305635654389178452223147253040423671072093316323813195767495229\
2968042329279823131529239200707352`120.2854257326138, 
   -4.04542324591290694912221219242508774456563588671173753244389000449388792\
6221183517189118965316172371755038912902212596913154682596240516308`120.*^-16}\
, {1/100, 7/25, 0.14386799444765054364822520889056499558623505308487880205974\
0260536331211745464042020558387050385852657326018546214017666990797648080048`\
120.27175356817101, -2.041724268278666004644787109741040319258632025141296049\
27618471611245817996687747073956111216380119867032398990661032050424463013081\
5231426`120.*^-16}, {1/100, 29/100, 0.123814497536501144955909688716375087853\
22763423807711911644923448455553130547358521863676232589995822901316607952732\
8316470702518771378`120.28831332023258, -2.6678492009642525978627512474698021\
24053535953917908116901829814438262339216334798814355543272548516033363194535\
030916347659586835755889026`120.*^-16}, {1/100, 3/10, 0.106531642985825751545\
96794941214717631706195189580063986210237828411046068308625923009579022415311\
5192300387314530958641032311893021238`120.30074125838638, 
   -1.53603546922357489883843219675281712744713661215999763648841959203991925\
7501912072241301029773458598949293716594765444799522898288704900233`120.*^-16}\
, {1/100, 31/100, 0.117596027872386018148731656221155882316584622975079432049\
68252375050716070227683170481939801978488828647647400753814939602272025528131\
6`120.28285641681829, -6.7674275863619195137540139334461024071130166553908892\
90692529706390404970754691481055728260415844734717352107855616731527753288960\
575474188`120.*^-16}, {1/100, 8/25, 0.103095419294529572163800657901143431150\
28716067895289998322101216664042849433356982339748521126388067629605008261725\
4024273325462575162`120.29568958725274, -8.7776017807634173743786212665247944\
22633688878439246243660702485433352243642312604765444229855810916694048153153\
689290632648712387273283771`120.*^-16}, {1/100, 33/100, 0.0904117735030995869\
50750286978832434864247473642050722915780617618182179939200153851000289341017\
078831207655987470669842430012743436447`120.29832671423807, 
   -3.88001589751201129619133899576772847776595602649999030244311705946801703\
209499188299002253970214953797954915775355628338874104700199261292`120.*^-17}\
, {1/100, 17/50, 0.0793140697912875429066018647192657288630259899415018705588\
1229268658053640491988780495426993986960397045449360783827112088491637580369`\
120.29539867376667, -5.230314068670943836176508781515698568147779561294370642\
81984943794334170981962706133654737496406208318137967243140202590547903849694\
88437`120.*^-16}, {1/100, 7/20, 0.0696019894743164529524433701122538627031022\
52457913124416793040470463174000098792513413483775451449184677260297388232660\
504930158463694`120.29874698503039, -3.14991947677571170894142980927939970327\
24344582515445806392379436689864858547361035467768884859107490768639757305478\
1709140752292387273939`120.*^-17}, {1/100, 9/25, 0.07248840233428103229337355\
06556272417170052214843576080174532650486267799507863226821542167518531363376\
86158818370432723141032545568782`120.28442938673817, 
   -2.17719537274760435215895380120219134940191873186607814658601157728487207\
7291215611830427892121252688805104607405431143392084897815833423497`120.*^-16}\
, {1/100, 37/100, 0.064409837181625172461259240909260145649709355061865180193\
64663892997122198060879964092097162354133604848303712077234278534468904419083\
4`120.29608422521035, -2.4288988904436667612924312273441226819368409447165545\
08571502448681822143967771287515533552408309819072407970352129820756410096101\
128068984`120.*^-16}, {1/100, 19/50, 0.05725190705344126760331829198700624240\
09919028787754946564809793977875350444737624317853538471769282197658823599743\
66298724932226033616`120.29719430795792, -2.376962790791125609916101104201026\
72128171054287252583555055944591180019963150974809971064490193847454981396782\
8884710370257504936128219096`120.*^-16}, {1/100, 39/100, 0.050906121706705415\
39028757699259397206827031750169979361268698019200710554579096966366660398391\
0653685365484488758313910684461853410561`120.29856333048701, 
   -9.65068754305145982323598409641398259046022846934502597776374502188402333\
008181833150391020258262536036929933242351348536006352371970321323`120.*^-17}\
, {1/100, 2/5, 0.045277586138736552521302295373513886134740176636927573513817\
989030848744744871296906112910174771976393051729444628549648575349041061441`1\
20.30014551400637, -5.5411491710058567219991260594703180055945369152910130241\
96395515253147749530289031906302869561562997855113588776756137652557906921408\
153178`120.*^-16}, {1/100, 41/100, 0.0461584750408608170053366682990116906773\
93600003144720873356528728045755160873423379152784805571637148184334067114152\
992950682182325739`120.29194253516688, -2.71422894312120842473893517310722864\
18950452378227395754611421556479592055722532948933020225575113915697513762342\
4180985852497142105012955`120.*^-17}, {1/100, 21/50, 0.0414048686804100566056\
54143479979046016683231367720292315311487824809857477472499506071368138570814\
109024030002375830600307461404947443`120.29751373856227, 
   -8.65321596302155894486100229049277039465551712533102090951909777293081609\
070115771625342658907929449067897722926547157953933286303149498343`120.*^-17}\
, {1/100, 43/100, 0.037145880776429635046827478779496782941609005274230933743\
83250764613889745533813569696237907995509403478790601001748999556354025584139\
5`120.29768787924557, -1.7383250466064336578464540122493155939844952962860229\
09827390638722650312975504554813444818209964872957016778642579081179719163479\
828271255`120.*^-16}, {1/100, 11/25, 0.03332983197568186343399992018443580331\
81752151998644255354266679997626520073695913394081993169074824785532182671500\
08740041876924330398`120.29799601522319, -8.916818218918201984270258741521311\
96495404620814838429939558428538175947423057494285444509971000973366810948105\
134812873488508283496309327`120.*^-17}, {1/100, 9/20, 0.029912076741461796937\
42633701163014324049690579054563864861303960099901036665414275543359484537870\
0337326828606933430891936127303500365`120.29835898138843, 
   -1.22242425366014924624316981825406304959618663102475574780778504709416786\
3088145988579328208853945583633581035960305979734221049337301543423`120.*^-16}\
, {1/100, 23/50, 0.0268470392020602761916415231117622971925159773832738516958\
98157872368754359177826514918508223907949432176009647760811853078399083979042`\
120.29877826014813, -1.741255758717763895798052904423678491168539263526337027\
71601839253525408228947783925153286952214751995025292936330357712363913433701\
0768425`120.*^-16}, {1/100, 47/100, 0.024086927681596581647533117198127422584\
24218188354407714701879503596419210899352372111176615131571593690772338601536\
4492364402295462337`120.29940012762957, -4.9942169379331101671285533779709671\
75864484435873104491453694537132463777965610650287499986433485788096339491663\
21362594306372013599893354`120.*^-17}, {1/100, 12/25, 0.021600397414611840413\
13688877176830453028193120918640975688980791871206367992930820634131417946074\
9365415169166326508109466662515388642`120.30021105339283, 
   -2.22135218339617065304896213319612038439694274913468709845534595785209656\
8628012755207512985949074426420663765698903145025768255663096780442`120.*^-16}\
, {1/100, 49/100, 0.019383242271379163249182551924086960285118657396086516004\
08342226724757361122061136812355239033259470437369533651145162114313630358150\
7`120.30066767191371, -9.8514299613967829211637758889190823639605598543445729\
85532528789437457958983428940881533603250129970660787317887867464940865647401\
02449158`120.*^-17}, {1/100, 1/2, 0.01742644414045736594997256648905301224412\
75723890370533785415864321855865615231391420545272709733126272469736452461080\
41963305273757687`120.30017732029287, -2.048534379318128779518637613928716121\
36828554041750960762689189062963369515461960660599889770604235034148092758161\
3292902514994658445264494`120.*^-16}, {1/100, 51/100, 0.015671784756401212084\
26947861533476393951755899428316436593427733070532888375162436571487142438410\
420060243934187468783449917393668428`120.29936999670304, 
   -8.52427195307046845460557824886379886945241067352593044795185853972704498\
30532616038009555797267109754749752301912353219354164388815797595`120.*^-17}, 
  {1/100, 13/25, 0.0140073924391491771523508045455695107830355445390535716181\
01217582544322591526865349348291517201539479005300612877318786072301123510791`\
120.30096544343688, -1.414922657628163610714200950890662992955610883199604008\
28497207041455922861232096708991278172729359976317086091081789747882173506995\
7536251`120.*^-16}, {1/100, 53/100, 0.017249240673643166446661235179443221299\
33905700820641087198810793293908127444064445780797839702778194456517488672966\
0835456257889236974`120.29234074811419, -1.8233254820661784502260783408243718\
56301309218353005781576582807209787602387681730192921972379120700720870315051\
335535195365463621538591972`120.*^-16}, {1/100, 27/50, 0.01609751449844793458\
92343110145410003917750861613890272422111235122287479612693764960453338390630\
14331943159415458261831248451426287608`120.28564309857123, 
   -7.02950316823314572717601423053355329200516676245049479974660359343442907\
8360290316899296140560721620345052756780184498674275438047189342184`120.*^-16}\
, {1/100, 11/20, 0.0150508633267254900828704854097368213281981079767542593868\
58967435000921156341048087141142567966792904022209879127409292548353316087684`\
120.28431751132484, -7.643978789957214332945388981906514682659461641795504827\
38722429317900476883337990716194823137506863063914043755100961288594329029587\
5013074`120.*^-16}, {1/100, 14/25, 0.0140951007046845312712747663395296511743\
94187029134071705438055494899450564431787844042517649765463572999417052672582\
609164228991617559`120.28253415903137, -8.64980647218672211655457473619217131\
91901888762888492303843746878515978983613035064630139841741226898680498203229\
2331482885693806717977956`120.*^-16}, {1/100, 57/100, 0.013218732001305643004\
62623644041839891259380985181919630624390392518224997863323393998071562773301\
3977398375024075105059420164010983986`120.28611054679646, 
   -6.68833506533708199057715821448193188770670342730608994558517873520957685\
3753411710202139292473405072662997979564433668514129313110907500339`120.*^-16}\
, {1/100, 29/50, 0.0123320054406089081646224333039295861936341131261775022978\
33054600091395208187350227199313914972761367016367030614757226181786658462371`\
120.28615183035632, -1.117883817459733960563097222911035537160709653294233029\
87453528171743910454173511698783074952036099890209713712307026965836324275376\
163408`120.*^-17}, {1/100, 59/100, 0.0130938263760655727197125937769291583106\
35358614708369641778939305744918823682487747547580950138378847918263546140464\
141862544300096103`120.26318117209019, -9.41271284290906180300074573556962613\
11527735149057673898417212553279629029566051036751434624384219337289277484865\
09987879198653823690263`120.*^-18}, {1/100, 3/5, 0.01232172538396681134647116\
12524431366151117688100154836924285597767575214225890085966466803408416248114\
23883138933821932922217734403833`120.28473256738242, 
   -2.38471227196462129281962971005169368041129401691535666429941372991941478\
900840002032513860773532177423167776169168687027887219376713460891`120.*^-17}}\
, {{1/50, 1/100, 496.14521542068409053516840530260743578729994625802298448344\
09375841106497591977976110848391439299695297841112304802466773026049408297806\
21`120.22771563686575, -2.031078783722052121442089401763025821896632368831415\
92834502749165195650267397487940488306146091077965796589383502952137483396776\
3413346461`120.*^-16}, {1/50, 1/50, 123.7751724354114636134256442341021242031\
46508995363109677288001613339078013409299190986651722859277563037461328468558\
734755328555883349631`120.2879026690567, -1.441170325397570944168561159052753\
17307700059620377130725706603752733607736003160374848071862696988295348265323\
0556733320144734055258013386`120.*^-16}, {1/50, 3/100, 54.8180206483757507153\
92974866100285726031755634035966047963329252285159744554970493807662689673414\
384838704493899917112235618561374488374`120.28803817532797, 
   -6.90241726227180301272586280235673247338543981686327297806041699682097184\
8779968474147654069343910183233353794866500841327641124159518863782`120.*^-16}\
, {1/50, 1/25, 30.68332992062441716767169733297334103615186136336897541674985\
8855245510024960890586735438159352970792042073557616986733812560954250147476`\
120.28823104584266, -1.470850494988736220308895956532315174143054426734276558\
43674047181593760326092284313228605462655749567522361828265180670224959671368\
8995071`120.*^-16}, {1/50, 1/20, 19.51276027338995904661657474149649162160030\
51460065182437152771235989280834439025141378100686358074191725411678941050164\
61340138104786453`120.28848453668503, -1.685861134499540226391076732717440648\
96852531745792336711904876870531395447171773538114961333121104658862030292838\
700976566762333754497382`120.*^-16}, {1/50, 3/50, 13.445164035474331383331455\
55470979478895864257880654975067384663678178860728521107280957029003041563456\
6418813796698700074961074866816512`120.28880297188239, 
   -1.76564553441884322354223034560705669987084069445882420911211151393216436\
235060002888167800065222194812866035202836361473210210384306827733`120.*^-17}\
, {1/50, 7/100, 9.78698058553306385923896700047592644453617301648928053453185\
4981192025092596098725446908900026931170394278059466989117090725185270603995`\
120.2891918516689, -4.0110630277058706182268313799006139770662336982940552597\
56466292830172513357576920793825140087609057177688241099799815228125977631529\
84858`120.*^-16}, {1/50, 2/25, 7.41307973993678841659375876658357684813075678\
51678061789415723039746938299849835056009075660452546140829375041143434672284\
57842144545403`120.28965799046796, -3.900202175768804863842543220379955570553\
65086489933594152831718788382887832799673596831425327197555521936195916230967\
5472540846418177524531`120.*^-16}, {1/50, 9/100, 5.78595541362500586435143071\
54615946958096467467865281591134112372016719026133660407155426611164103398556\
37502884826530411328613188229766`120.29020968806402, 
   -5.61827896258636034072477454437713322289278778103274845324066652928819849\
4754771288629894653179382210206216688142762409333389122362950759325`120.*^-16}\
, {1/50, 1/10, 4.622509465027061427984797604028168003565952634873888632106153\
445284094853003396114305440619604504685945382683948644742551731289370195`120.\
29085693812297, -1.9644965684140314075449736104407589043974680106521540782225\
11526970410661503475279042387602040072526368550912660184932772228352101168872\
071`120.*^-16}, {1/50, 11/100, 3.76212910298736152827608639350734326626889348\
00275432261687710155031731691945818245038901809432988829764618517736034546527\
9799775998039`120.29161167888559, -9.0089835281250497257761092681001758981721\
91682418147224954188662822361930177620628294462130808427556992346220627828633\
8211230580972234012`120.*^-18}, {1/50, 3/25, 3.108188510935755628728530917158\
82777281236573201200609166103784886112473396839292752284048376505851267204570\
7632680660082607810890256084`120.28811671718456, -1.5668695175673603826200025\
62895476996749884697219944259944884979656051184717809524259988824086086096533\
250957452038304877604926742943736232`120.*^-16}, 
  {1/50, 13/100, 2.5997291848922749345698091672638363287576709884733883696570\
48300317125804630125571142551931901050098295866522278189835932869678434439086`\
120.28911081430019, -4.014953465108960207919417887479858335122048655248943948\
55843853193891552293489381985627946814171709857147684235290662561631784041677\
622241`120.*^-17}, {1/50, 7/50, 2.1967534420646584391805925771095522196951821\
39544756150415896796375894226858831022641131810010998035631661669582756367679\
743848759811755`120.2902598455987, -9.115281373014982726365749995308787416065\
16070313300008480556969903050668611068453805476545215363667959059660659217693\
926796824084991308376`120.*^-17}, {1/50, 3/20, 1.8721353238108950709060485624\
77119487445474071206695324172502329211890436950197646987622900024141271829219\
437851976492421938215745125036`120.29158657465794, 
   -5.16231872613161971029155010546989201706083372014049447919478677436901068\
71784244073140704663758321315902475502613948657364261400949216965`120.*^-17}, 
  {1/50, 4/25, 1.606952391565587726120792919387247385255602351798938492750994\
108123442681159049018424396696027839600123189341497114375190068878325077086`1\
20.28868705577617, -7.5056862767265425104122590766992915256580334958845997943\
35325554663180541999190224674722520402309576425985992726591851006893158076658\
29851`120.*^-17}, {1/50, 17/100, 1.387679635990012178391241917064485449688714\
91902202501518690094277237173266212088456409635366457755121530546082134451461\
5935314294065692`120.29041725504709, -2.7259640211802603757301600605025111138\
76124124775223468065261210517472147677838647462210324741122937541541498331135\
179779164196172660614533`120.*^-16}, {1/50, 9/50, 1.2044425450909029515798323\
64039206747207135383581377092987631751814164240779626304110471587446699152158\
352873098394415138046653080885068`120.29241383692737, 
   -1.17510133961311047139241378148612991783729637195246802298175594979681115\
5393289125561711568904197754058426322171660893449361853240546962942`120.*^-16}\
, {1/50, 19/100, 1.0498958926079892213347764808638532174293662816439914961722\
34114492342562431251305840775369646158005914773903749459972625144220181977851`\
120.29020684160632, -1.916267998518330305003727940904275073144507478922447833\
74948380682548004390494420370261841086763043126347524343640150701653110274110\
082276`120.*^-16}, {1/50, 1/5, 0.91848460507327668841113701162942687146675194\
01419097274439552710800063322358239489537256987048098164535859315611146607453\
01827084882817`120.29281177963286, -6.366380520730018740459457329560959630483\
39324792581704613536548519728434633187204042087503195528264126431520028723068\
936279141360217772288`120.*^-17}, {1/50, 21/100, 0.80594481851218181014265302\
57160785471519729431721659229042679152257042883459340319938170056185177933601\
05562428461937312921219253524685`120.29123630469091, 
   -1.69550469005836984695430231744400584058285388680696058138783876241173650\
5708935728834802587044873357978984134868845983474050219743642730644`120.*^-16}\
, {1/50, 11/50, 0.70895987244497631571325970066069056862337940316082152702728\
7587862268845121461783773534165461431819751436384130870952292535914627189137`\
120.29463699892199, -3.423945182444858838521164283745377350286339159473671000\
48173276999706354313865846145904698109220814543023246441031914436659650929028\
6592136`120.*^-16}, {1/50, 23/100, 0.6249185767813616463500499871380402430370\
83831834309721089058415837383795101236108677805971711227060992721405347830070\
301001681721250531`120.29387195392039, -3.31873903277618460519137781929591057\
26776603855365448486417698614859728826037401407543739528349308408108190682737\
3703004663871209287502967`120.*^-16}, {1/50, 6/25, 0.551742400254123122561012\
45902009802139989919101341860258943960564229962801461907678961765651915196826\
7506889591418432911398764656100188`120.29357097386995, 
   -3.66990096356043756246848975324714397430254824370597705399013141618837990\
8914692723650026706424416369604195780940994402383927660637167687012`120.*^-16}\
, {1/50, 1/4, 0.4877599823536976123186198443208099224927810277396870437357981\
63275463691698577924982897855906944833977410524409281871557429945152459543`12\
0.29378451925928, -6.85193139718799614580164499902332260039522020007012390480\
53038899196902294138793573647314642759497290833012322392554591819077562393114\
0346`120.*^-17}, {1/50, 13/50, 0.43161469674040986230554566594191275420448455\
57605746253504982475035990224640629274394139455928144823793817599335216687678\
48346900174043`120.29456746267321, -1.354557366329421664635835472602983893869\
15538580812902590864320603423631575837316808362981915268064147948022226684544\
9028160424582365570062`120.*^-16}, {1/50, 27/100, 0.3821956609246723936948719\
34715507748412756410187065916337049889480965161731337898859252992979033875530\
526889022872273095105611752831388`120.29597908978532, 
   -4.68031314147937235795408290000882605790918670601906661752829579722127993\
7511642424802240513613428712446889626438535119070844811903731599375`120.*^-16}\
, {1/50, 7/25, 0.338585619496917476751654899576962527508091379298547001618137\
874298751999708092404903163724337325294202663837298355872101813546665501624`1\
20.2930718962151, -1.18503054238420395872931292494112244834641629192700968583\
07679471378064407045908367776810321454282340741467042926354476495336607354551\
73528`120.*^-16}, {1/50, 29/100, 0.300021134925485266287614585989584422640918\
89676232783707050168563015276043979952673639911021883344104738146725078753556\
7391506711582235`120.29581006473418, -3.5929136964068797465477184288193700264\
47000151521152076166284104587111532876747093360588015757447365954156740655558\
99494710063022970106473`120.*^-16}, {1/50, 3/10, 0.26586187028984498881972953\
98183409477646374964768488219079047340815192881458907852270993720595612046317\
34820850078216895181512525737625`120.2941343210652, 
   -6.80442406158857813531670083729618754066815525959913026827133259723596992\
1273717614998667889809373635543579832811940266299199768751579710306`120.*^-16}\
, {1/50, 31/100, 0.2355666709741841812991778280677010967278461972803963933222\
88428334406049825076524637457308778505693102015680361696922238850785857202691`\
120.29839515705686, -7.556198288503444204676506949914458091207368422444865711\
70049794445738517493366593039598324705262125914614555956761934264696703465776\
3471802`120.*^-16}, {1/50, 8/25, 0.208674791499752451120792213860023324268098\
33336421672035900142175761198942463657332935517821899748719124873231524497348\
6512655981101259`120.29806420466448, -5.0391519741500909787511954761795362901\
48672131046834671086559315224175114658006639562947061817217867805065773035114\
617901543826276880987122`120.*^-16}, {1/50, 33/100, 0.18479106175551248564447\
68096052332712815348867118716788675133429275639437290927225610477605918632088\
78645401338158207096987014613774875`120.29836631407986, 
   -1.07329591936073303607147635974088322269044545968873225187840338533880049\
7712077789304410422907467680995513556953810426503565397833541400244`120.*^-16}\
, {1/50, 17/50, 0.16357410409406788788359123482661640296832990934030366778022\
4322118102368240514945112050697117001872416600745496172622073764376075825007`\
120.29929643693602, -9.086307430572420518973446952454879874409853108838290353\
43748799206204145602078563130261869653953880111799397752030318296752162716371\
063682`120.*^-17}, {1/50, 7/20, 0.1447269389385312664125478159092210669800812\
04656173407400380436266070479853794710555696497215633997152457265382614069032\
523151317158297`120.288953917233, -9.4307381314777416593822042336137432361745\
00782050412915063937274869354377716090960783535058645603685562388641635312708\
54301117863799887338`120.*^-17}, {1/50, 9/25, 0.12798947855760861810293759927\
08383836264480426261245105922559310635197627717328736457075291040265015549741\
66584379079469033920207768318`120.29677189531574, 
   -6.15101618595501765234001791532167837383761414243161989304688087350160806\
8686680836629086546825429407366902201903453577696581290984552083458`120.*^-16}\
, {1/50, 37/100, 0.1131325250286061413552249638651948760531823171468791899095\
42473860817224533585308802170760452439212040186185659961629608851932129051861`\
120.29922697281764, -1.998949497612017344842023564002683444984860167526501554\
05756244362487738876144908243226466950604841115551112670647449450076875911346\
640944`120.*^-17}, {1/50, 19/50, 0.099952972230544350728303517382263214367240\
64171019309171526643451776602372666859077846087876195640211457987248380956533\
9078992649439267`120.26983616287474, -6.8915740503269211516225281231173847290\
96497078331374624074817796302473672369505370178064620745470943126100597687619\
059700554533619776991381`120.*^-16}, {1/50, 39/100, 0.08826997252793905500364\
95520586447294566621008965197821281193819985417801761628342678420227654835503\
30760282706126649318215961160359933`120.298620570771, 
   -1.50668563900405993551114397558717696346219625126530941703218287916944097\
9525112863661021711818788237239095644287406491535092842083140624192`120.*^-16}\
, {1/50, 2/5, 0.1039815050927769902035315333827030156539014542628138034006182\
54150408146911930200036634703640809980697806521316506214450123935049539511`12\
0.2753177240535, -1.199703919530075144577746620361844494379063981444348480318\
47467460407619285770163304171124175446201857870056567260016339307076896852358\
7997`120.*^-16}, {1/50, 41/100, 0.0934257249114881500401413933151376651654621\
28346184767991291607044420328719532962203255202756259188165624241570266993392\
915002414206546`120.29582218272246, -1.27371529358716742693164246047462033430\
50813705916572578137230113303806728989136447380275368082029849879690542550178\
45130504427549368415087`120.*^-16}, {1/50, 21/50, 0.0839294585325276679513177\
57772519263270764488875326653346018981962425769644209457481954427569319203461\
861737134989672202977567730833212`120.29563797761057, 
   -7.30089263637641244657202330228924190080107227282893475532605081316254942\
665386905011466556016625282953825764002362798562564472265843239244`120.*^-17}\
, {1/50, 43/100, 0.0753855887798059799012040097138409997252382812068798352786\
20603995383048433951995379461437382852392754280880518342471740347743896583886`\
120.29573232024232, -1.118180688232940842100202792714682444410559514838609549\
40690741598691142133240746565819987506685310078793588022983553973629823961980\
9206593`120.*^-16}, {1/50, 11/25, 0.06769847865584187358570429401700085471088\
53324738780547890938701985145553476030435221739223904252313755799723736038984\
96591331433989007`120.29607119506487, -1.903667375379149813811400573340940276\
85333383245094111484523948527159228887041621356930294640012097356342811468719\
1594147025707723405004887`120.*^-16}, {1/50, 9/20, 0.060782537903463359927315\
20164518705513662658510923358247282429597862861972632909297635187011510284291\
9909045070115439559567820543282981`120.29661814174332, 
   -1.78227714140875794327640944122650821112216697987985441761699821712020095\
3642537421177115205319817300504006982325037533019865761161562242249`120.*^-16}\
, {1/50, 23/50, 0.05456100869513985566406484193999730587115089733383980071160\
7141373085273081328084165293504039388820894459313257664270244853953303891579`\
120.29733408988515, -6.185460744890775064910071510776228093542500994424520847\
29121961066287017413817664349091503204434649514280116286698458030976212697379\
724929`120.*^-17}, {1/50, 47/100, 0.04896493254729630444900978841252219457347\
18463068911647073141416041827981085967140620747309974207499263385240574827322\
59891002457938414`120.29817718129893, -1.994618281029121655014840421933192536\
78947314944209016304239021064755707958556824948615942610535726704390877131443\
1976795864376108691206544`120.*^-16}, {1/50, 12/25, 0.04393226733306852054468\
91850391090399037326867131516493203686980994382086786205323079178074229298837\
30057701164733512206280308860373705`120.2991025907398, 
   -5.06677043594547475791892706591322686466955188319327621423172517274683419\
975742387468825638425032432518414788538853146797414923800141487833`120.*^-17}\
, {1/50, 49/100, 0.0394071287478413671447619072224745170318943669299440324114\
16937298462041643199770458369525686263459671279222763948371016961601173030406`\
120.3000623555019, -2.6964812020149314719790413597861945147725240151015513449\
30559236756351723133976752345504861011936953108834123287441330313074913534492\
293272`120.*^-16}, {1/50, 1/2, 0.04415145267819041963048590662072613877379890\
15761851410771181841395023702929341464491627312766207914519288347868065163030\
10362313338109`120.27966756917712, -2.492169267426876491559754498675752478660\
32172835445348849856455700381677866907707890502235251317664074187873906607005\
5197630168184664437941`120.*^-16}, {1/50, 51/100, 0.0399955324087988708275101\
51755549841599820628532601520579997379963300732866373931760482427092023345290\
80874651148854912225734496426333`120.29612695536304, 
   -1.34826977161162530805290873470289189350296776545401174127106672640035275\
960635432409641207260439084400428666108047671732490068893841840477`120.*^-17}\
, {1/50, 13/25, 0.03621498106525812088094726792573175032629353358469086352175\
2443111055911916489993359409939129886835742877441087392596867355914832413528`\
120.29555622360047, -4.273310307636803516548351869404018953784446873223210705\
51127285209188516275805707755177091428296872720118007948424666626444496539465\
2641236`120.*^-16}, {1/50, 53/100, 0.0327761089597950551431835814388274914561\
43799683897265060561345322014215277837553570031782564901643476183243646784976\
028384032671290329`120.29508892396638, -6.29543519242547863526875282376216716\
00413851494810817203559557453623620796948188970151086095717223979931106781723\
46865872246124388703065247`120.*^-16}, {1/50, 27/50, 0.0296483993272018127381\
00127847511043102956806584735416946737957325035196967891604199889636907358719\
966767076471709566402484476363804126`120.29469666358183, 
   -5.79818655492327550879395822190655022228352807074826033546227139891168455\
056516758274108914435246070587273619980677827836688550625144853888`120.*^-17}\
, {1/50, 11/20, 0.02680416936116271580363684931630264126887354258944357453220\
7564542773851979000843070967980185900274921859612560685065610437566551557358`\
120.29434935932132, -1.237681789370680033393565505384996388692822565275123200\
95223219258822607369582160708224613091421888904388736161428366831135976238923\
0129956`120.*^-16}, {1/50, 14/25, 0.02421831635195136436239130223127051031100\
45094896012153184510782515321947046981252635605647343224194675289401806401093\
44263117351608492`120.29401428435881, -1.012113410970021762028070565355209810\
50176748638135801051717550918894620767409284100148247887840417607544763060605\
4497121338386548189667636`120.*^-16}, {1/50, 57/100, 0.0218681183658632323088\
54263352930304958873604312049449406153810434078179335198761219928672164952991\
472340969737353079692813308063493343`120.29365431162702, 
   -7.05323999880223017838047826173803005137843564325512347956611508754930847\
667122111459286511701693888082227487421696654264255017238161563811`120.*^-17}\
, {1/50, 29/50, 0.01973293771729507841395596911326641472965014361911492637647\
9096507694387174159350880457927927134530578826871314735194668980613481066805`\
120.30063879871912, -2.110483643385205687364861749839362298701851905681924059\
27681405424237761128849454000646196655981716481223647356191416796047593743560\
7370767`120.*^-16}, {1/50, 59/100, 0.0177937162988423867341338015195698630257\
40393918744480495344948281588150648952111631299605785020211887063114991788972\
087871180528612752`120.30035931771933, -6.94178520339733640769207204828541072\
76015974914936582810037750404741720125260094428586963437888757802995637939422\
3666035098210640610471995`120.*^-17}, {1/50, 3/5, 0.0160325432060191579267886\
09925844515871364259976549239346646225294760406834316594659779733793100360301\
075527355268575157818491222970428`120.29996013373251, 
   -4.67793869134565720721690985165361226828273677448210604131361317802011694\
697598866650613060191023491660366457566712097582256235572211518768`120.*^-17}}\
, {{3/100, 1/100, 653.9402555762670072213569433404214104919751061240559548662\
62450537750139251407089194687139944786925059522900693627428664961559890712380\
175`120.2260154356263, -8.426290312422870444367802208224754520298077936632529\
33820156613867948192251004255936623054047085486564143848070379147437563154561\
033304707`120.*^-17}, {3/100, 1/50, 163.2175785585761770708524074639055579939\
58647078906238588900484391826713417264543352088783198203212495833879655618860\
357084405943912446753`120.28983104546211, -6.97178851409509747016202159887444\
16147037267363519671031381662332509346025615453692573355435890320115402358429\
76395932801051976308925607277`120.*^-16}, {3/100, 3/100, 72.34321110507266329\
17817328133194521849649164611736500154956727894908801610207323192469807442298\
92403009548531934123315106614831291517031`120.28992256933239, 
   -5.08385414555310770402100726161102110646501046906554260226600142027734020\
221344804147518489080137112092788221832227085979771594967601122471`120.*^-17}\
, {3/100, 1/25, 40.5374221665928133132488113146909391523020452736376610948644\
34639519131806277174827518681656397828323639518547328943105571541839763348436`\
120.29005242733955, -1.790014756608299758602946350904425913494795383516851426\
44192267200991447040716529164572506158664498799468119313515987414455618337085\
84348`120.*^-18}, {3/100, 1/20, 25.816149487998448966561659119619064480398212\
15215793695026565426271911776287617991942629750263769407897390108040087924492\
8946567841881643`120.29022238601517, -1.6908379110163269553388781283093079615\
97196767806915263639411801338812593644797617381473830157308704448262162288171\
914703504982476409840258`120.*^-16}, {3/100, 3/50, 17.81969009104688594310978\
44983658418684645460642778261917334618560946886993190495644746723968267222756\
95970512447416531470668466050065275`120.29043477758248, 
   -2.22762538137936602943736072052340644126343929180986951925529242127001406\
1704829775921695508615328439586924416394160697714309282892583700738`120.*^-16}\
, {3/100, 7/100, 12.998372068391004634806518227494217093503302092044985840107\
51510618429516779571975154845990269247443742848118638782224226298528306282418\
8`120.29069254753534, -5.0889199360208425254988892450825101457534262150740567\
62357961589729255359182532588673226222747291913055054809046902020058775798744\
96383157`120.*^-17}, {3/100, 2/25, 9.8694570954652461453816093495872366720782\
54863499355320085135166303883627137602260150925584637880055340321990538065056\
577002651805421123`120.29099931487868, -8.11768480589768890817597769202428412\
66616984920690505896425376411630877086853006713333148906106869649049389136577\
0415014379365407356977493`120.*^-17}, {3/100, 9/100, 7.7245987119088762798148\
03421844729195546143739887377129517902112523411097913287605790230531834818156\
52899524979405047738580013024317387`120.2913594463148, 
   -1.36403669724356110004676886377893714004097577307747253790628488133431191\
928055515240061551344691856046064703213260143454555004487893938829`120.*^-17}\
, {3/100, 1/10, 6.19071814332382228107058012568521130894486115791549724032023\
9714721797009678766556458028485294676606282726630902750729068124152337555584`\
120.28746642796648, -8.004812600336855681460053413845755509278548919126912314\
21799028251420938889698928524858190977099048636757969683308446000940354912563\
854406`120.*^-16}, {3/100, 11/100, 5.0561519908979962390370471049500487700301\
83696305952535966836594199900977380297063386511380476366243766491431056687675\
873293707783419922`120.28794007735837, -1.14399319570801623268094722354302122\
00700723515686380836204158420415133873203807464836516083930282435841121017933\
3651650708103156485795025`120.*^-16}, {3/100, 3/25, 4.19356098733124816412358\
91601561404223247156720369321880186134456132151394567158103002981508640901781\
96294969567643284206941220175773097`120.28848419599818, 
   -7.03672965909008213268380810353127105402541849545581775042279047128446916\
226647955828071220054560723407009875624950448917952701149724683496`120.*^-17}\
, {3/100, 13/100, 3.522609346644077886584008150133386802873988832200844641826\
80663492894813436788105226145681881348357071999624967804219994788294466351213\
4`120.28910704537856, -7.4256323954374289725094214592432109603111865421549690\
64693147429103799151872840184016274786103365294793018932339187611320952382831\
647069264`120.*^-16}, {3/100, 7/50, 2.990584042675872423987563475918116692005\
10316156429508536607877218248019250559476684018621358352190966633434436954256\
1792425686755415079`120.28981824821179, -1.2321093613911483286152510838429664\
93382326423642838604498677284425370565427949703795026404723138029598386404017\
63446622908567943504255602`120.*^-17}, {3/100, 3/20, 2.5617347329577735271304\
61017909736775603927815552785731826577655436616433469363671144906898362574427\
098364754965798359038134799293582773`120.29062898336957, 
   -6.59461403847803125904160351564117906017837783894155159837761488912375875\
20417741936342805965733734507053817555061661350168945230474391758`120.*^-17}, 
  {3/100, 4/25, 2.21112186524578217978729177339006397668760137655249307075968\
1276319147690935888520832129566256603517341000424895555098176874011717338597`\
120.29155221017535, -4.088851108215112737610881637499410989384401838611619320\
27868413797092622384413756205712912424912672873405956366117133100796261795557\
77635`120.*^-18}, {3/100, 17/100, 1.92091875241153463793212880968485644421941\
44088258712832788881697525805816277828691090762092108019691438573172022705835\
69324997329790053`120.28822920371528, -7.842314451880779743788503410938741162\
63009836018457303394389454038377103365354492985900859708096133132611298950216\
877047782241603673457975`120.*^-17}, {3/100, 9/50, 1.678109455407805616943836\
38966024502919878611284160137962184958625230559710828521172117937012376503138\
0487087770867964325354393615302685`120.28940026117776, 
   -2.66276047607687754914968454364573866005381094416433228484702397865425955\
542316825387672383842066804439927045966668030403791199623570555498`120.*^-17}\
, {3/100, 19/100, 1.473011274934305698525384121598232864453308452063668608025\
62594565294164122570364948438149295482140845570343072004249831235810070026752\
3`120.29073266355336, -3.1533929156645933578807001660215565601012729029198754\
34929193253612786281862800869620377074648067977051236006039329550281094942948\
3298625`120.*^-18}, {3/100, 1/5, 1.298300773844224659924925108275454531108758\
47996778606304578748279146952600227064138229358051665964138565022320736143425\
6288924443001682`120.29224892050641, -7.9002688544894115389068700614705446071\
77966140374645021532658657085377593182194400513962775609001909580676850726937\
240652516356758635771247`120.*^-16}, {3/100, 21/100, 1.1483563453824117498823\
84644611638540418992354678811028515906792899923058782170698084839617221956477\
295102853778408894302156861789257169`120.28952650693009, 
   -3.72911664914086264352214097352254963345263008305627454389227614948473530\
1639706738922253133042290983681551932445520006750216182799742767437`120.*^-16}\
, {3/100, 11/50, 1.0188049799037666422489428243255901663772484308509771203338\
41717184521644615660895799558109245478391573602673755050273886984319410488207`\
120.29145109069884, -9.475931460193871163749136276284629502646631443976485318\
50258287988955804681348299751887508235155450881589245455688395775560300452119\
2099402`120.*^-16}, {3/100, 23/100, 0.906203827739113476906721359331859062087\
79969717272048441867880083823273446851752224334216322605373675966417721785017\
8772474527776858544`120.28915414220567, -1.2564038394770967646753835617781670\
62869271998040546280068416008559899002956974966166735451857216433253723957828\
658912646366323717158757281`120.*^-16}, {3/100, 6/25, 0.807812606489824604746\
95217482058380723481617391304378078797335549631675783936069210498989904970124\
5161950261299570825437816477889693598`120.29159927357493, 
   -2.80752799184096847270581544906943974058707120401581544170538105188485526\
611668632900389535880692463526983764774072008221692157720665959403`120.*^-17}\
, {3/100, 1/4, 0.721428388806755619843079768139321406260234342062112141729946\
845492182663858884489994429169547424214677617448996295343736639289045022419`1\
20.28983213162678, -1.3004500155703165214624079398405823317771616859389918328\
61360850778607810717463812550187784870673678613105344640417972502153135992985\
061344`120.*^-16}, {3/100, 13/50, 0.64526395964136401865162684324333277175611\
65492599595210030165561523219242588055817686893909444663347653208154301824779\
94738690753010485`120.29293978664192, -9.697011155950221533330864495272076603\
65709007917396137970631032600428338492828634388967448435492661335707165980603\
092225693690734426579087`120.*^-17}, {3/100, 27/100, 0.5778570801084497660486\
15801895903735455086683473617822730320722846142534620548468053466932002168250\
855278328800117279360588362231071764`120.29183283997436, 
   -2.33248826420880595393188095584003835956004091096401423703886393405750182\
859341554159937998611546637719218080560425901874691635796198353963`120.*^-17}\
, {3/100, 7/25, 0.51800198914725773675385855962749261486707350439274219828166\
7564549590357984902958616884907710055713483104832694970377663595433568541182`\
120.29109607607289, -2.972770323070404965433160486112405008543515496994897532\
07390382554024740021769959052851459447761395943496347586470218735468544636517\
871315`120.*^-17}, {3/100, 29/100, 0.4646971162372686208583644197360386752521\
39078959592303225921733410280804352427528725328200198375188407188941377252275\
692744445701245549`120.29076344236705, -4.48137175423112261484495016132790842\
67052526194579349902962925542750659218586737634311739979652999620106074096170\
5894956164737153435254566`120.*^-17}, {3/100, 3/10, 0.41710475551898864973786\
83406867915008554056673778825096998445750467929781465787489350425394188482216\
70577544966435243563421299652915532`120.29087130969259, 
   -4.86565160358441732373249578693342736170152539141884482390222296980115423\
331292188689151780176466195536248455634208145317528192814203553157`120.*^-17}\
, {3/100, 31/100, 0.374519665516284270436497025253114652284335576932978970051\
32195493765954590036906159800662128844917501945816989267064665539708247993094\
1`120.29145843358752, -9.5041880094195079028000833001094000118885164932850643\
29680713528366515795299088800754870247071149142288327019043757402864493558207\
6675918`120.*^-17}, {3/100, 8/25, 0.33634439970719295443804675207711264936995\
54702692586463134006426968107126748097984155682739186224382303382132233093191\
69778456879333054`120.29256592556806, -1.273329552255056506558009708070108021\
43685674336990506046939426309946431212487777413334307705896924080594434035599\
2176993140838171342845368`120.*^-16}, {3/100, 33/100, 0.302069763736294335150\
89370737081789678951911671106064549932065085204491557417384154368286407520908\
7587697818109628150430544635336755936`120.29423725614762, 
   -1.49540212071768719546902821366932262553191480675299788367386918481859877\
0212481160521387657412642395622315893482680252565799573283650409559`120.*^-16}\
, {3/100, 17/50, 0.2712592148762901883831702644044431528266635128368960280691\
98893594269488399093895567372045249276905203791464154899746139878851238195016`\
120.29651831414922, -8.753648314128852214508264058973121684845182591159856608\
44112673597197608968595640566867705733129970944374903397463826784710373636640\
563364`120.*^-17}, {3/100, 7/20, 0.243536321224836054934816098542818171766811\
78872904415270935783686608266547865382152179784669123181148909530013078631134\
245631789579169`120.29423113140084, -1.17362686511743507346162490879648995443\
84399804523471219972163562581955790559514873037670171421239612977020787480645\
3574299366685525530306`120.*^-16}, {3/100, 9/25, 0.21857461747266559074830707\
29462728698074927184355150740010548338194019455059120039467388973323755635507\
83175107506905284387618809291354`120.29772662277114, 
   -2.00709163112219896839204051584344419152415341495729235906364375770070300\
446936789362401352149738759452140816701597794080769407367896153097`120.*^-16}\
, {3/100, 37/100, 0.196089354939075348046095877403452003265412692614068780335\
90845025696354535035234431627309873224735736984026532606570878745908326711375\
7`120.29647610745968, -1.9048793878343340250937706436043253812543277920914711\
29102561596484317807910689388937174147092060836825717799574910440771282028083\
249348509`120.*^-16}, {3/100, 19/50, 0.17583076244991725850196340769487860537\
70582698122930661141746021552270414612548390071058830855675696992198545125725\
17738483057018355073`120.29569796622738, -1.590776961388042003145636810463317\
55627768956408282437639785473499232094138934026755616513753764321385408869280\
8627478318902649025898821311`120.*^-16}, {3/100, 39/100, 0.157578523001470138\
59473748111417474184786862384838193825531834958003711429136140230945684929635\
2382146852850424050462529475950132967161`120.29537997747744, 
   -5.78374099725037226122159494325606908361237842223875952793777242649226001\
418279697579305437806794260939867451383443312646136695991698769476`120.*^-17}\
, {3/100, 2/5, 0.141137237083279670374918596537556184920223469232026735727105\
731147935611578766840786877003136503461714902075710648130323600856825758298`1\
20.29550537596755, -2.2286065192656095125192659407042749592469586338052898397\
99445391767413591958268966924105963273776542832721043399403031414357659065388\
356683`120.*^-16}, {3/100, 41/100, 0.1263326927957594592265985431009041819675\
57527902232425352702321549067580776259026263736199932827668816056391503000759\
573701320870649807`120.2960524912487, -3.533753578354067519308765695962820964\
09396495331093076453244364194202904602902437485468073145396040279259737518714\
3580143046169383277731464`120.*^-16}, {3/100, 21/50, 0.1130087997043574494681\
37139859060648004121757196676280323668780259056988967598145956313283152617525\
496354783550638325753425552141677689`120.29699437527276, 
   -2.34261881437656770384595175561215756830280288392931864093456883909044254\
849685908883044659742897841541411149320337261166094172556423592658`120.*^-17}\
, {3/100, 43/100, 0.101025070868621124973609283347703386336026761509134785213\
28506744632488376420363194668419622519602848559614603053934988530923836184774`\
120.29829841556375, -5.841854933738721645945735883788919121770367560282267094\
04626103751023184789840137689330851841044644551227100568126254337470338571953\
9724642`120.*^-16}, {3/100, 11/25, 0.0902545580847919483160414128247671951426\
47761184403932184432406573789663196965174460372228803810198858272655382201267\
583128552733152371`120.29992593447307, -6.31621178962554322867568411260462815\
36584354636903764356807570133374346637106520513860427322054982984715157208296\
7318944780943729994632455`120.*^-17}, {3/100, 9/20, 0.10792724744933494055844\
71606347177474147512499912685908705949684083983313106115856586797332307588774\
27055684204652898055072325004451349`120.26155729522625, 
   -5.19322014753703185729895987611908867339864537950220679814298812695208573\
116328515992636517163926832371925682199837276623445942384268924162`120.*^-17}\
, {3/100, 23/50, 0.0980011315304341792888228964017085914451361256441315993079\
08197634104330228140325278782859343886048303489045107543230645365734720055721`\
120.29450003043408, -1.795131249146177689377295395256938645148499303006223042\
94554086723375458684591355806313550278194795944004295013168082927378338333640\
578583`120.*^-17}, {3/100, 47/100, 0.0889547335023767785545949571398980709663\
70014774694995954411561269975594550349160750857037266172353942662878714869327\
687009195602185687`120.29825893860041, -1.96745809449365570364057545477282879\
20883120679216500876151629290284135883689988617506455197290303844286481993952\
653410898524368855817711`120.*^-18}, {3/100, 12/25, 0.08070967308075972123013\
39839928769774051397526738978921056610641634002551457807086073365803137095455\
63488698677498101823555604776889844`120.29698445354902, 
   -8.34668528153981931676887649197676115045706790299028052919291134067702657\
9171308274954552528876468913961709863202151006867348186691757878327`120.*^-16}\
, {3/100, 49/100, 0.073195188588216917583904359792614405267119898667689486422\
20943564734436170174662082027949703602501501459530202399887593131216319389776\
3`120.29595324829229, -1.7362548686723950694632980491303358816743260790690945\
47635561581037508096916263862492888111370667862452603702886327125166405249556\
401728169`120.*^-16}, {3/100, 1/2, 0.0663472508899483761459475125841411487614\
90972337166357842063241617962645218282702286351030693530298195881859092160289\
257169073366548319`120.29514192517638, -5.00189094174387762880031500313271176\
32477147398633547189533078189727094150455427915292552674995617276248297554384\
56945539529995761656764966`120.*^-16}, {3/100, 51/100, 0.06010779931361204393\
10753603194812629128754247451336928548434758223774493706304060114288322045494\
61454241670891945758681412066776224652`120.29452573446046, 
   -9.10065772017636090181600467890059538797113612651143064142123250166528978\
067212586531258620919078130884478431550356271506363862509870644754`120.*^-17}\
, {3/100, 13/25, 0.0544240814678064277581516883335325131354426385297120375320\
79490718278222848948905033085275911208964481939361982127763563009478631738083`\
120.30021582029981, -2.365200708222611284465151958612243061649348345605945643\
98526140199083345408271225429796011163435616970758934764374835538486599579681\
283827`120.*^-17}, {3/100, 53/100, 0.0492480817380651922719644328255429496165\
12006086102264362478688733686550356952702609398394836316082041653427897529370\
402859133138309739`120.30008489384865, -6.33162903787003360798336867590385372\
92852414281729169968163232098928174629848925144717327518262297792802928828027\
5382076238669917082623183`120.*^-17}, {3/100, 27/50, 0.0445360255646297399219\
04774973410714094215954509992321563008523478727937336689616972920947516167615\
735254038401222158041484154214550714`120.30007946864887, 
   -8.21613017406760972210794625952153240755580968081880572501751407040855133\
970974467944570327058388871377504362448300714132084146017790518039`120.*^-16}\
, {3/100, 11/20, 0.0402479485090540264152780684731034434148243743528801327701\
4119873615558474661213331552134637932229455490144361050723080698608267569011`\
120.3001681273444, -6.6676381623747697613459330538004780693805123282757045384\
59011793831956476141952871072095477035754480933730723557238990536550861518341\
6207`120.*^-18}, {3/100, 14/25, 0.0363473206884910389531439363284566546641319\
31134787998451035698798783383238155996980666234113910047883943579220643566022\
289930880072054`120.300317222209, -6.6229370696006742833320927385000188482055\
28170162940902294579284247607039580804561471733516314055963333695695679436348\
24289543143848611636`120.*^-17}, {3/100, 57/100, 0.03280071847192597136919628\
18947436952983001929795220976059685603357551766903685581337192357035025323845\
44990713154152404538583505840404`120.30049067756552, 
   -1.51575794385098240152221195134118824908799159351118382114205378627322637\
1722000212779424584799600104623887171069269695200093900840964627488`120.*^-16}\
, {3/100, 29/50, 0.0295775364566135077348536094949758887883348759072090370413\
70167504169713848356234195620406861900126062953025050187013844583436056129875`\
120.30064979400461, -1.044731060396463724217009393659058883904169561952633415\
03032148123261083175407490776992991749682258260184135126075206128789507682498\
8638014`120.*^-16}, {3/100, 59/100, 0.026649733734610014627455550818340139452\
36079388133973943683193718042729611915810552244128815671476800767516363134257\
3449603079964526749`120.30075305789146, -1.6201047242501537103093448013075695\
61406922680805944023852988417701859805509846337718111135288988650981228046683\
7883684542384188585882694`120.*^-17}, {3/100, 3/5, 0.023991609362461504119376\
19775025672837619185614872027194979509984298012707956243947901244828510396248\
344847268648028625516420778857042`120.30075595912045, 
   -1.21032286894350577285167394971738921668578706082101612311522688663801648\
8873990233818496608335566007299038127443804632262178291567043541428`120.*^-16}\
}, {{1/25, 1/100, 795.7901647138036070046770261744028422558688197018083162101\
33339853348338183148047869046209992898974809928624604283411298156766691690754\
963`120.22469702640865, 1000000000000000}, {1/25, 1/50, 198.67464867157974325\
24840237426653158242440229029409722579139349308886653441514429707191060852859\
1237723047488428780705675511255058964344`120.22472499379342, 
   -5.56207334145661630319764067889056301654039899170963813542688451946934724\
77829785127184912265387563103586712894877943711345677153412982028`120.*^-18}, 
  {1/25, 3/100, 88.0973736063641340318109161485061829465828745374465366474137\
79652721421318782587072059940582848120764046053069034323215711804591043892295`\
120.28805175285723, -1.322724902828140674321452333631377795055607592690981434\
05443893633863610374094838415541289389818564146865079441299825312928790593433\
153447`120.*^-17}, {1/25, 1/25, 49.395526381973626303865503251475406677439724\
35108666377942245235406136137746459333206092464420218876493502828210881224763\
5451751697867981`120.28814736624976, -1.3365106688845646808647800251879530834\
60917318043251674912435865023270990416494093249276549915656202015066544034466\
34439631553142958149194`120.*^-17}, {1/25, 1/20, 31.4823190139041635016232078\
13591869108495026759420338309875167566334525834408327721469902079235223793216\
882990978557806792425091396075331`120.28827219972598, 
   -8.18085495492268618308632093845696991113082274096663877795454004684602465\
8055812187002280951702518014144335552311654419295130817733234149129`120.*^-16}\
, {1/25, 3/50, 21.75192118951017359794695893666077148366069288570170085896269\
7670183694981186437879942679935496139192993389807511838863345502505734586689`\
120.28842772606939, -7.696158350443571634985777580777477424103664630113689729\
66079118372358050205037970223673074620342325382631838753207935172000950451937\
715476`120.*^-17}, {1/25, 7/100, 15.88504249608565043447182568049677786232928\
68343957487925980018227291236101583464763463089833297450757331091514629400139\
29687243649710036`120.28861579792935, -7.236091566850175183525680926693749114\
49718574773371834230534819538336023760798375664440198886143181918689679481126\
5964974333799510467415`120.*^-19}, {1/25, 2/25, 12.07746579521919877386764185\
35116121777350159017461168736960866823837599906039810232963494359806420214303\
28961013801613621441160182539521`120.28883868095912, 
   -3.05745554857939562255885800621731464524695401038259872890389259262466985\
041521769453232668052083758953396129713762281396766171103109102846`120.*^-17}\
, {1/25, 9/100, 9.46726458303274540141159773318867993958188416915170608489718\
1844324309144394154003478825896148268064631544805471427715326403388641329635`\
120.28909909446377, -6.471121497829985853855376269800066225414352042355118370\
38086981590674572742662891759661298451098973505903790812594876258007273462216\
3845475`120.*^-16}, {1/25, 1/10, 7.600470617673578821410813418835218143950395\
68240226206534367678233364471902331486204715319301502927293115622137948779776\
2778403114186416`120.28940026030673, -9.6018761324313844955008834160108273839\
94449537292671870825666649742006919613904733779456733140403466950902650369915\
498197862211043566773104`120.*^-16}, {1/25, 11/100, 6.21952802520044843294593\
45461275009840529436791532271572017213281917191241187322194003930665940579144\
52882693270253743695481144874908896`120.28974596098548, 
   -2.57144382984710002080506285927980873644345749120761651934393507697726085\
4777497781839290073127750467466794548831365111656036496460295608204`120.*^-16}\
, {1/25, 3/25, 5.169487609992231143537546164674539431372519038502024738259797\
945306197444908304586499247520287801610381097613122951641357222065976363901`1\
20.29014060791648, -1.8900685939313256351079433625071825937536669571057165126\
18521258283454815878937917459755631773741703052802198913205077057758866484896\
180254`120.*^-16}, {1/25, 13/100, 4.35259457479776489295719406939069851002884\
51062006070412424556934386127600261185823077176670944267072534477924463517640\
53218163263202164`120.29058932110892, -5.218661782574296562544878496412686356\
09551179793440264590309307785157359584722503373033509343158023924978887416998\
805622355276665864510039`120.*^-17}, {1/25, 7/50, 3.7047057953162837976385178\
44392874032682097237647026512931941922883566706182745838185563366711122755728\
428435607342372836417576096507437`120.28680002665564, 
   -3.14903914268081455763121901455945041995074264834356692453743241466585053\
8452794510129082238179780524615283693441718414862163902142884824842`120.*^-16}\
, {1/25, 3/20, 3.182318498137506792057688001806219994683085359004626792128883\
844568047002012085954719951309376906404579335065649999280338003869203789186`1\
20.28736393200448, -4.2337893484129998115412345762790597666423478875185296186\
13361850937566387865517489076108283335057944533703138283736816368395333483248\
484`120.*^-18}, {1/25, 4/25, 2.7550845594704721165783830174465849911390092611\
12334929881975005014696162342225354021045650062619027283343759886421280448024\
988827469959`120.28800098706851, -9.74216430910081970016902582605122739231398\
89658121278936527685231911829810597602517675844201704227044363604088224256454\
41747683311597351981`120.*^-16}, {1/25, 17/100, 2.401310828654418978708289024\
91502395391744869939542398695937852861469210081486218197602084478442504529025\
5561531629803256108919210253177`120.28872003074738, 
   -3.48101270744262580450091951386000752954087165040599544296084155135682561\
79574165865554531149962524494734986409408065255546531568110642503`120.*^-17}, 
  {1/25, 9/50, 2.105157892799273983894746916784587522700072833441620677206687\
118080834737915051446632493373861509880297297088107520779027166891106744026`1\
20.28953120189922, -5.2834950511669041495261564705727422539892696360413408501\
61915627367043001423633355718180805583126521835622407546018319649872041786502\
30398`120.*^-17}, {1/25, 19/100, 1.854842239717337380246445868853496635190996\
86433680196396634213333691776193916055422625164075190406553042912011720964749\
3363917445969688`120.29044611537351, -1.2502520492697040028328894526651978372\
97746505761254951629467866008538031455167442269390815958526273641538141068901\
67062150802799094386209`120.*^-17}, {1/25, 1/5, 1.641451127545606360826943371\
58341499495868788548764371043351768977844232828178521337032004440855409792714\
1607415584143061989693992789852`120.2914780604559, 
   -3.90679225433606119675658584957604287728325276469764021336620991558067405\
4078375580526179847438800672382225615247486677959365874782242882453`120.*^-16}\
, {1/25, 21/100, 1.4581426357681147146256865148659352331186844244184116472997\
71102257534068870876111883891617891402001750299008036805960714862402586108199`\
120.28826769880503, -3.404087378629718411934102589882137085198377514620726168\
15754414571831586901285247854801800882331916494554528913942087960190179159994\
632163`120.*^-17}, {1/25, 11/50, 1.299594192376186274053466804675025475623186\
92538535220280851895905065266091601258762356143876241500149838943987252918747\
0631925463451463`120.28955451560051, -5.4902547824547508303227127495419557122\
44601866284124407326536882939614143919960311946097046004835690707217444049855\
518961287602983141064813`120.*^-16}, {1/25, 23/100, 1.16161512798960159875239\
19461743448875853644032131214848957798934972183607588896003331726496847373797\
98439440992644492748189248093775707`120.29100707353622, 
   -4.82577781464677104202886424608429564821178055634650355397042732524582540\
628033535206629346945495003215136222647044948846865909833819556862`120.*^-17}\
, {1/25, 6/25, 1.040869776379351549302469142615288233286714555231397206744466\
732865595076870802106054990191210569042849195997845759321506647512241971308`1\
20.28822642129315, -6.6413213608142511099013533242511746267696769861672065353\
35446281479200872256284894588311696452431776722235339676050866024554201405647\
66502`120.*^-17}, {1/25, 1/4, 0.934676486483140331070147331081640457680927471\
03812308698734222123256345394999707550186220628755232504967299587935129377967\
3899543970445`120.29004103135011, -4.9179764719465778639447640880146276312509\
49456001744264461274859614670189399635369037951802981466022811956921349275675\
2204732716413370629`120.*^-17}, {1/25, 13/50, 0.84085965667883619003851078841\
94535660983855800109580792712601754070154521769712245218058420358425134882535\
48745202969738494942191170002`120.29209146122778, 
   -5.41122100946824588079365174809547597613422312052366447878274501094207133\
8306014614440444027360796364131456998531564214211750440148146569329`120.*^-16}\
, {1/25, 27/100, 0.7576393830143890964155983650291255598229833033280881355719\
5565186629733866478885509039414816265266173217117064638866429504946229401714`\
120.2899039362349, -7.5091275928527062035419697341637465548069083139800317314\
40966079193255382335357582886734062565112569711246762552614157892654873459492\
30367`120.*^-17}, {1/25, 7/25, 0.68354817279249737738038839722794105647808579\
79351011804175979086806963064348178365216460137646587735469137400719982822641\
32115923127951`120.29246888721028, -4.631698304466901869524133913361170090453\
34028937174674212105741044150430051021457484391401208713327731521468757765316\
7301429104512385632234`120.*^-16}, {1/25, 29/100, 0.6173673894010192809982092\
89659055667648213934064610136239095600928697251470647847406009424489247224963\
776876984029360653533752342268551`120.29079444196395, 
   -4.72141996960968532870681946843184035684781157713767843876401825790105288\
195247068756544751603268459792951876254021925930798280291510114421`120.*^-17}\
, {1/25, 3/10, 0.558078256150117343212339858351913768696979596484644171533942\
786381439808664887254624942469056518365838376263651268505007466011176132349`1\
20.28940790872672, -7.7488353616350267318024339641656502653301092133720506132\
35528925286152672816480503135880455811430312363599019189249744091010302735594\
085664`120.*^-16}, {1/25, 31/100, 0.50482372327405797393062541963326272726173\
23310886375456595215201750199899960857011276933832696544277005063386025083172\
94377382237033866`120.29295625455038, -8.211695175699900789519808547780621439\
03938587348714860652412862252742975847704137650123518444997811913005649423048\
0707947742335299286391726`120.*^-16}, {1/25, 8/25, 0.456878524941373252711208\
15505886441691380085131124834407234867227176270039049933143178873912637206557\
226680148408148886616638837081702`120.29225538302059, 
   -6.72217708444992816564282247141740632182424844784392212900809078697730034\
8676620356275456133036043483768874286993294818237368573416300202421`120.*^-16}\
, {1/25, 33/100, 0.4136254709345407184129150420299860741515121550246565924700\
37320911285724428927832256568916767487872117446524602787416143507828078081768`\
120.29192827844632, -1.035785918736800530109734958942615341852142113967246552\
28064985678574410452362297540793159025135848202693121717727496195732249353527\
0437973`120.*^-16}, {1/25, 17/50, 0.37453652773795035570502776276613876923411\
18031893706040168026295268005501519142122169901674886703122806837424294618099\
56932375536200068`120.2920047640791, -6.9545727279779480412377336860095416112\
93948821753034504359267202255041643960166179756117255380904277943371191141174\
48579157278912474911333`120.*^-17}, {1/25, 7/20, 0.33915761043812021400587865\
12239080016864711400737211878836183340226795716342098215176633158247331492636\
49681268163677488338939485715164`120.29251635925644, 
   -1.64561760912977310968958471874713547579551462900845111403460709462491465\
415849554781203625579192932954456033646103424435003735563693168843`120.*^-17}\
, {1/25, 9/25, 0.307096273285714491065620685044234501925162856096713559488757\
745023168818217898532131612604519383676577433140952742412423278574432308537`1\
20.29349628594076, -3.9661884795610522410249852180928350422102792618570595319\
63813614788176816189593122315927767802284176426652390649044355490201757176230\
71904`120.*^-16}, {1/25, 37/100, 0.278011682368213780402174062828783502544771\
63526853753693248837169361758702042507143928200400367429806835598469171253193\
145000533244792`120.29497951157455, -8.24126314151853908246343398629537124430\
85744343812567891147270344383904027238622322582525907863273404317897333670587\
47479674574235753573863`120.*^-16}, {1/25, 19/50, 0.2516063988062996302815947\
72159734858354778883351619959746679594806235910691081957444560069825100263070\
470888916194440474754418763178202`120.29700284346417, 
   -1.65991920627429350234766693540588862594540805263474318196288287177696836\
059630247798917247637837246977736640968589921072755037771923650078`120.*^-17}\
, {1/25, 39/100, 0.2276196092737974872767348088145356843505357231906771410848\
03045034523893392809202642012685630593314554919381096467212453776666724218819`\
120.2943751299474, -4.9066448384846309834577038344722607965806506221013954381\
17685392819461236704936348244415693116889590538944486270986411844648301398376\
53482`120.*^-17}, {1/25, 2/5, 0.205821522325048462655360283052505586287613020\
35183770028983982725152585060181880323142247349589953856489503437070134252546\
6199639132148`120.29745454279492, -1.5750925113330986823909530350628041589226\
75118597976738978606556891436100645107371998347879301693748119039325421333844\
725350749739956483858`120.*^-16}, {1/25, 41/100, 0.18600871099504218699797176\
43279014525299221637944504479057749181727459586924348819340057413249325124016\
00620850060948525438147588533435`120.29571028800744, 
   -1.38083757017560057488962648059022352229758574897454965903437846332289644\
3880984168788533246849759897414108565268028413582349863702586940447`120.*^-16}\
, {1/25, 21/50, 0.16800022942320314729353248370807377416606382408848862366306\
1129571745250504570594833151066644974151873349043692945858667943357157949041`\
120.29436197485205, -1.672096293115504595194714308303913607651686063832408104\
15981237765113222071955841405147920132550303172460460709121288809092697909862\
6698196`120.*^-16}, {1/25, 43/100, 0.1516343674560799106072886305803474687482\
95811115632641430734737016820030804284708672406483732458388604960592841754717\
428552739969344411`120.2990976371666, -3.384305860547989909227561642918618861\
31436250884587892561001544010447108061929618728356763526786778785777918981109\
05708835927524056351665`120.*^-17}, {1/25, 11/25, 0.1367659349466285649763873\
01050346980414402519340250685223960208681094747140620663609926374102251721535\
530365519211491861723099123669649`120.29863994225884, 
   -2.00719078324877356905979004994890011843457018051607796559683505021162049\
3849809153897803326931270878257064816456707960730876870109442273937`120.*^-16}\
, {1/25, 9/20, 0.123263988744093308398686055315064521100058904200425905862177\
753181437410100440752735009765702212383652894979326896186517111749319084114`1\
20.29854493534896, -1.4304382595272146275270338241243581426078620079285058090\
75848381625642244731777671640711853044970076652720381991374109988086357636826\
552941`120.*^-16}, {1/25, 23/50, 0.111009931636777163150545628561989205512194\
04824551303406248630892095967640115571790805048694256165849725394605569284247\
1017071000852162`120.29878878410975, -1.9229964647177133912141620700366557306\
20311968407621334632112193555944223100550441900476958583357587254352612426242\
139147203355204964127383`120.*^-16}, {1/25, 47/100, 0.09989592491506410558179\
95307951693322750377538164997497987735908068950134190306662134258830851904086\
23837449583022154936712928084718058`120.29934339271858, 
   -7.69673140728697165972849551562283897218449004500152897798610074651391678\
368421362387649413584129134904835501831463255774637445348738948446`120.*^-17}\
, {1/25, 12/25, 0.08982356567423948757713782079969324058735306074242055350738\
7140747288258110299479745894991152745847512856700728191720826101057077795069`\
120.3001760909978, -2.2688940711862163131771333547152610224805023653345211071\
96317767472367472865434283999751931555416070004519235543066475207645960188382\
459593`120.*^-16}, {1/25, 49/100, 0.08070278721609969582419066787390818862860\
92971511898412165390610609542481207673800002083527156381476944041299545952014\
72007743320771046`120.28102598199366, -5.392357161948828137493771376282146569\
93060945785500668154144403231199549560884531025304029091029653075981479790023\
981062802453953691551935`120.*^-17}, {1/25, 1/2, 0.07245094654311898676774348\
49972813422684187076316998386514207701368175312457997669819998362669593347647\
50397121322333659018089479144708`120.2954102445623, 
   -1.73880433713553147138155000416052401745989295274411518334889282880953417\
5732235314050228790080990080983972257784995330979700774567137482553`120.*^-16}\
, {1/25, 51/100, 0.0649920674645702369033192975804418076663232431769300299642\
68115342006361738829760532137429342142019136768553526722497791470423670523369`\
120.29654398065098, -3.064359292852455744911737365246802040016422767477837291\
34891892668241035218436264825410002443143017277998324836278151129286629861875\
0594512`120.*^-16}, {1/25, 13/25, 0.05825621164152937087658309118460206300007\
34316857758562296033959173763489410084032043084147078228492444516096965979090\
82669098679736231`120.29774945403312, -3.759727367536483803609793710110156003\
42596382803367395714172387308879111874919098284593374222654930881347340451871\
8711002523882263397786965`120.*^-16}, {1/25, 53/100, 0.0521789532771054519172\
87547915459561656717859979060639308924657067986357283981074312956605845369303\
043642755951033142629037695605320054`120.29896585894392, 
   -4.84429828019658853857958791205334039687293635059225964191982842608401130\
3638116037660522362728127045018137707541245298277329320900959006`120.*^-19}, 
  {1/25, 27/50, 0.04670093630270224736530009832383907229108491373332097974124\
38540571310001581137484757486730047308442572790835212671726879044067856542`12\
0.3001261494098, -2.221034405009578229241495191448684638793457367279672760238\
24728545581144925628931667540225055864146648784881692999064203081082748482472\
8052`120.*^-16}, {1/25, 11/20, 0.06248519288522964208650355387211511346260491\
56077889715464699974721591119795619315335963395731204659377611855884582575038\
43690750753806`120.27412387294098, -8.963451470360191125630097832182260841699\
55064423614818401927801960443754506557968576490659424021336718388580097986086\
896557814451946196678`120.*^-16}, {1/25, 14/25, 0.056841297633003456668058424\
58651280814362600381928003373648261065422688629065237137751676670813305649563\
750084098756115607478150431471`120.2955128710888, 
   -5.13881532408407293489484894499545823097380176197336872955347153715308597\
6452343054580100436168842481092567093076907461993847851948811150514`120.*^-16}\
, {1/25, 57/100, 0.0516620462069626554583315359561587541731375459753821644573\
93155641747335998206150060131469486295516080966862881590162106366890507264219`\
120.2946901789702, -2.0354044185382116655849345916501067853194173377000555341\
30688822194518887987247424444460708676854343063778072952582452786154820703421\
25285`120.*^-17}, {1/25, 29/50, 0.0469112513452441451378551050814028780996670\
46601272811685739210713844071682933306376651436084234359258958009426713959951\
625685043992579`120.29403947874466, -3.54424081005124897943565138645789629099\
69700108746802932036785557508459731578126920570556581896307046884099131947790\
54878951152515617207051`120.*^-16}, {1/25, 59/100, 0.042555632556640246241298\
76899649683058047160171301228891251515136958793765795447260366201194089960539\
454177100389414102723805420355452`120.299942132105, 
   -2.13471842854241140492714744344427973133364407950259854339000790035887001\
266028552041436384249429476597699005440904845019971347026872030362`120.*^-17}\
, {1/25, 3/5, 0.0385645344570398405076462435965449598280187625318876791696566\
78371584931286943978370591237247636922568145295085416060762065779235371388`12\
0.29976161552422, -3.82697134326695740774145072878367744453277642587823741172\
26085423349116077873558132039806181971970702459917311100253011161615217871546\
4123`120.*^-17}}, {{1/20, 1/100, 927.0060683222049077595048072609020910115577\
63607200854272771981542923918939079317872477695233234421780545437568730633430\
134609351461404824`120.22357520453662, -9.20282438782928528805873678903521727\
87343999423342852209610973116062834966105418430019365870232153617283558196352\
9340048982712128189201404`120.*^-17}, {1/20, 1/50, 231.4720698596206454532499\
39997587539499998405571603311874662244128849967180900563053261979829751775754\
527781341572021241353788179702045141`120.28642055565514, 
   -1.24204311612259708524417067202856867042533959774401918537111979921410085\
6410231707269370997264631159653365160647547101218855370446247184835`120.*^-16}\
, {1/20, 3/100, 102.669623432645406104586193875215819126597376053740910244052\
80658295702758301744995366181188997985089438447787364167332276226440874866569\
7`120.28647356983423, -6.1556439632317385018113663349873039925107238833945247\
97171611176707864494413410469492011138128870667687085900589545825950423043470\
945825672`120.*^-16}, {1/20, 1/25, 57.588939841815580689425186281742905301056\
74205066808182573911088043804525516589055167853590574815100716918983338094684\
8030936776720296693`120.28654855541605, -2.7477434543374059194004557579305314\
71717748727816386102106711999003089067130619183385598713919646921112148505536\
304522345055868954923535247`120.*^-16}, {1/20, 1/20, 36.723213385587427570142\
35188565294195580868730772036231500796216745968210316877350856381740043636889\
9135600476686651317440463136458298527`120.28664629293333, 
   -2.94547587284506636740595027700172419877695035689888554343542818912620056\
335332902052736703456311439613857343714054960716492004598654563032`120.*^-17}\
, {1/20, 3/50, 25.38894692692597816356073063877292343769079907482659876187348\
5604491278313512541332107747258022692395724666247830620074920316273362338516`\
120.28676780738002, -4.499856539298747583902395367458051673831695466437011362\
81026965754217950712815778240408367424342660227470490006847712091716099356520\
265265`120.*^-16}, {1/20, 7/100, 18.55495334696664747905488197794351406734783\
87513832538957653052381724570109655323847664645833337378026255380185383345549\
26717751649621956`120.28691438482592, -3.990033464275730201390700973765455716\
34656675058238475818181854710963503496876280820453063908916096701250172165152\
72147084466830534752438`120.*^-18}, {1/20, 2/25, 14.1196478633747014413551124\
66232693613507478909435533098730619804399013832988981621629450985865474231055\
315329758193591603388113416057268`120.28708759333102, 
   -1.97609736949115818692442254948685044305621484818595093897119944234627275\
4273998115127023226870940231660423522979418001776553914412856107837`120.*^-16}\
, {1/20, 9/100, 11.0790426461481482149284418151072912294072014673488849905170\
40247150611295884729335324573591680901249244605535713692268239791144174627596`\
120.28728930852103, -9.103919450534395757526853799030996603013364611568162189\
00076631574963770212707379459595515349905548978988154211162066764171891023963\
4304892`120.*^-16}, {1/20, 1/10, 8.904346901559372116743905996559000423538210\
37333527310952587963723022202690701360162967207489206666133843117461371135637\
7915433924702217`120.28752174427368, -4.0505523209097289138121478235445337161\
85252401305317042764528809520630463752775948784458841892996310622448099055046\
1217043564707298705823`120.*^-18}, {1/20, 11/100, 7.2955544268204853144445484\
82338513186295593395033874632119785216120339574127358200517533459228734846832\
844022828535047804233597280442344`120.28778748904706, 
   -4.22262247329820521424777949015520258376049127994522904967448131920456816\
1424545112584280580696123031465413816855208817036919321682881428142`120.*^-16}\
, {1/20, 3/25, 6.072177063731587191740898155494782749656620305342134312114068\
57450245510461912522154852198015648739104970561125831138132261415182205576`12\
0.28808954846116, -1.24225318762661081677399720605782219523857222852386235729\
31337423353582749153438438906978057780239920823896321051418901919683370857935\
6029`120.*^-17}, {1/20, 13/100, 5.1203476628344497490017416975614985421593955\
64478022002931252984419873177614101661712072769833552464428408924654900937085\
561830285979017`120.28843139483328, -4.26088475104727906239781818617393079468\
53444600674395456685110725071187028216336463340879155844344754240580014321054\
17260085989967760420898`120.*^-16}, {1/20, 7/50, 4.36535050401451757694964887\
74515610481484328271979713378164721167644556038180568459254140581027040951047\
86872779195036185147875814042968`120.28881702447023, 
   -4.93601444426217000353475715773489404441646566416303109974054010047942298\
8626618993897360963377081802157575242647747318120901639969752571776`120.*^-16}\
, {1/20, 3/20, 3.756512070270072180642744804796662885181283403823839995697621\
902818467378502174470022502344382854118839787686518909138874407973670644913`1\
20.28925102358555, -3.8566822923374702582981641304167918597288172425804718218\
63600164014210936503118867585918294201043626086093714626317252798626578096232\
8198`120.*^-17}, {1/20, 4/25, 3.258481571431359820365652185435616418363753352\
14525797063361625917054637554854130114322691639507450413282177027160239519257\
4133200921598`120.2897386438379, -8.20781402087016335192403779914538430610073\
49998567340784669536617026374180061558329598939724960841341933862890414466932\
66994420742414537141`120.*^-16}, {1/20, 17/100, 2.845989643769691154373287881\
34967660451603914058986027016267555452999068418148237120590271853254535813322\
6572533910192951242552227554564`120.2902858885468, 
   -2.62524024106016720200353398645001723630316439577375247556594382482738520\
2013097710641503719869232191682528848307640042057389056602059683193`120.*^-16}\
, {1/20, 9/50, 2.500585425150041985604510841363989199995452050190008038220150\
509873478883382141800645890249773823924038446704027722202317569940736879093`1\
20.28660561524214, -3.1004603471595441819696717953006310519657836395124241776\
77366853725328365135260202157586348123331115786900176559478470907075727512939\
972501`120.*^-16}, {1/20, 19/100, 2.20854240755155237303306851826811480602195\
60092755405953063640849993868544056293372073634445597618706689447240230471087\
10849617305360574`120.28727975259338, -1.341918844233168737441598436284693934\
01671531277727144698884420847032498152141291141533095639402411967367959745390\
032253368107768854235519`120.*^-17}, {1/20, 1/5, 1.95947798257234984357722121\
18121738479455492666437347365772243948621444645954331585936939838095511768370\
96007646193953700497240172967103`120.28803537778943, 
   -2.84721614186995760261342435502522801413139024066124428939047355910120117\
933816415988032899644221116488936994996606410317211390076731063683`120.*^-16}\
, {1/20, 21/100, 1.7454216545944264302564643001484919107549893031939386232700\
79219729087496526738348646373262982383898636789454553357107875702988441376406`\
120.28888240409087, -6.075248827975039446555888742453056431687384239923023403\
76029980884355702828045937435405842983866686248053168808238683012481610010009\
153411`120.*^-16}, {1/20, 11/50, 1.560172685097914874336758592697378624318931\
08673356557897751742680730595868452808597907802471788912684366073894864066197\
3091331808632955`120.28983209910541, -9.5219151504267359142045107145585753265\
75151891174296671203286396509317275959990963903593320337961564344261022001321\
855283091286831421371429`120.*^-16}, {1/20, 23/100, 1.39884880045273378895839\
07149302570275453908189092741470492539286648269051076785853378987426637311792\
43332702150322729033666981298195492`120.29089725663786, 
   -9.11101799800793711992135917870903555538808644293916638002593631271324375\
1914756496932596388001574829970276332819646149076458696527855906008`120.*^-16}\
, {1/20, 6/25, 1.257563668325697378850491912127612823350192446876102542121579\
746228270135614279944443070375414310305628609571799295617068245962231338865`1\
20.287729096125, -3.646789991682091537894127203777184091867342448213481818385\
42033206375212206584703218094889058218133797918562549017296485019573625527850\
5307`120.*^-16}, {1/20, 1/4, 1.1331927995940590182360198550844083950998830682\
37942539113660444812611263818691177572523028932007959734324777783698788659408\
48585224693`120.28904320633504, -4.111135954165351969164949406501052739458437\
23821194961369181901897464257076507562777807446705671004206971220824975378439\
6534973156224191837`120.*^-16}, {1/20, 13/50, 1.02320121421817731082289272218\
87749309809327154205740214136989570578121396054992059105840030755746943789087\
51289929876027227467480716657`120.29051885399198, 
   -7.58086980423770375300523919753259708940691436866783949709890842869639381\
6883509696545006049155549734932634616074273142389324645407321625963`120.*^-16}\
, {1/20, 27/100, 0.9255149234257194769457683694289838448750563588214744467922\
84882857332449627045676056550343358546630432820130573822224413680600488873163`\
120.28776537262632, -7.373946244201043763378552804561105596890299593930990021\
23123229640679094099779813284458084732504231211671378296932037554653583726189\
767228`120.*^-17}, {1/20, 7/25, 0.8384239411791970328926738249496264517193879\
71371872295717826647670193663148598970518841542098920866886224615884796884057\
413298135371993`120.2895898314465, -1.375777661056168155803317596046988766521\
61458588031100590966202462154276087335218961565571421430067162312693810823033\
118299735858998892332`120.*^-17}, {1/20, 29/100, 0.76050828212531282737327030\
92215463582940294232935384180249147435016076955150868213465040452613649377402\
20082724889499572028765799429814`120.29164066073645, 
   -4.34791204726825343469869426021674109963159842155341082019115035483048690\
613406216434421861637315266410133767999244512568554580616885600599`120.*^-17}\
, {1/20, 3/10, 0.690580921305606984449554759257059361784408138184186441745703\
992489687253654363155896738026767745857775681940862357756518595773099108653`1\
20.28945112543914, -2.1488642091561021092216367748607673259410281939709366427\
28452670944897172539846251718627617989626363598824835878009088863536178647033\
906132`120.*^-16}, {1/20, 31/100, 0.62764341050009246994435884504075974051704\
84426344334398860746538299058267170882899637443787863835848986998758374652552\
94529213097801404`120.29198970120474, -4.034571153567343448120261533069412987\
74664092991782642894365983241973160845208424821401648709647389544166149754031\
1386496287156118002689845`120.*^-16}, {1/20, 8/25, 0.570851037134681802317147\
78743636905023939795013993531541676650727785822627887535037468849724096389139\
336298582056395624770733501258342`120.29028129348323, 
   -6.00059309985635606459359330048811466388825211407159454653068892143500531\
0797885719006818416101864259783308521655617928747046857285706017744`120.*^-16}\
, {1/20, 33/100, 0.5194852475812665636758129264764491489008234864423646861756\
75863184928353913699006368445883724685435127015728200751319143503437622880105`\
120.28884046241406, -4.795348929349408445350223241768586578976749288417729365\
36392100031094418326194052510781444859288305980493144470867989438264808306684\
3445577`120.*^-16}, {1/20, 17/50, 0.47293165055392770454371224221316832517118\
24291412226366133754814339776946000160980629055166615796115494263977551625768\
30276170987391717`120.29229652600546, -1.871543484680530355295570683531742445\
12194801975031865036753412486030990766863287632324047947421278615213530242113\
632286456431786127637755`120.*^-17}, {1/20, 7/20, 0.4306623430911717871675585\
57527490107960962477194080799146503482002909699031355954131662227588970789174\
178705961343104640876628603491596`120.2914875755553, 
   -1.58346429370766065791993105453350929728495783947701114435597614677304807\
7715597781919517788560007631039838509445225926575192732371899796877`120.*^-16}\
, {1/20, 9/25, 0.392221611636244693315829381408769085169479599907105107916520\
977491615448668020641510613274119132139165586430777698924399542247628115761`1\
20.29101994699629, -9.6780454834653407563832816336474189148829911186979561583\
99233404190758308216374619577955807371477596848811884800611475688856658339597\
285906`120.*^-16}, {1/20, 37/100, 0.35721428822040099887462621228904236132630\
43047294863878111977919185729775647170627153318812545812423153696623874853443\
19842746386944841`120.29091886550482, -3.885045980491083053214245980542572542\
94976688871446939693490261538530213527120938856737423682038935279873612024665\
719528807057138098227504`120.*^-17}, {1/20, 19/50, 0.325296210289507560944532\
23947046299561959119543571720803380386279335641966033299020749782346579057902\
7771680529323993773982787162391964`120.29121092247703, 
   -9.52793275529637509385833616854599078629792689783068172047064606316461287\
80055278469101882425647901547858593748746581719604232375386339253`120.*^-18}, 
  {1/20, 39/100, 0.2961663587059678614375164948240159757271307848724282588132\
55067865076181651803855517965790462213506966656683062031525569524169301084014`\
120.29192410138316, -5.135410245193055102346657681857340990265779325317612864\
64433274504078374622558935703842164037701597079735406163278405598519879092711\
72628`120.*^-18}, {1/20, 2/5, 0.269560343454243456569549948573525964996182921\
98577260310279778073796151954283412699867262543373127811739837581215824328816\
3231635941431`120.29308783597963, -5.0065716757127427118990901798027117559746\
61253952114754428235099833328648119597752587437400632853452454928591770974479\
88332135618062829911`120.*^-17}, {1/20, 41/100, 0.245244978783297391094782484\
22803435508400775918901263042420438001622142983269164775070020695113951841792\
0960598305370097090112839163993`120.29473311150579, 
   -4.20706153824525094626510192238296029831157711204495537016785932754322025\
1363157298695040268896920659373164940587980476651321443386680439517`120.*^-16}\
, {1/20, 21/50, 0.22301374481264448216242337806458251844933147933957871482592\
6568202644105847757590027587792675661633685754185882955046757569164669303482`\
120.2968926193363, -6.5801851847454786181456629239697647011149089574567444071\
43045535084460152520760228126531741875101623300093599014646862679722907249652\
307499`120.*^-16}, {1/20, 43/100, 0.20268297525775354277186404798106823512745\
51219638708004748498790935889847051398984707187358981606228747165719277596949\
92212608997497676`120.29430694005214, -5.590548832532344139945285631366296608\
35697774863943588966763147936451416072320781676517274362527858663153934963273\
210057159698377009623657`120.*^-16}, {1/20, 11/25, 0.184088643986107663469100\
39479712256127556814820043282354622227610648971685443277838834224372820975810\
7240209225528130892717969849919009`120.29745383351656, 
   -7.18570536364976225689009430938576151690765137043263618003702765347833477\
752248381325980801755512636977458950223871946902108957575320229794`120.*^-17}\
, {1/20, 9/20, 0.167083648862236448787455260964639174452000413224419912381461\
074990830047904846185378179003366606950603186412547012452125919080254235643`1\
20.29566877398538, -5.8199268132664239883330008854717698685501011922652903964\
83274809647419753483576862976101622523186933277508280727472319760088582888168\
90868`120.*^-17}, {1/20, 23/50, 0.1515355114506355578927059126497122095655329\
05345870129540295219539483341468494591262448265052891645199837658364693009510\
723246786530991`120.29423371490337, -6.80697862151167234846078690240442126325\
70446880849939813519543683484121246039412550119705961220171763454786897164931\
6923270986209343535399`120.*^-17}, {1/20, 47/100, 0.1373244268655223298808220\
60387503774511915063304084289547956077205813358819683422084343360788048622262\
896007492270572496265276321295696`120.29890695313037, 
   -7.71847082718555271415705082048192892242286191467608817794165448657040109\
708565012251902104223646886973147508241462684601924548045522501888`120.*^-17}\
, {1/20, 12/25, 0.12434161032582374942554124302947130544020097975621948657810\
012529283026155034496692848892700012013028315845119569735397130857095204193`1\
20.29826652614332, -5.0083651564165552981633718857435831255968466273015842757\
94152996102518167628540767983526938337800157955402737270073150941699715818511\
805977`120.*^-16}, {1/20, 49/100, 0.11248789651464689373845682377160506516276\
90886695928777826480287932918411489907027453722673835075922474636897954127347\
24992406514647649`120.29793976019037, -1.176856965107900794611896544132778156\
05663800060406508848235514863214685628747529339304507739109975228620289167632\
5963994945250867756309041`120.*^-16}, {1/20, 1/2, 0.1016725552227317447064410\
59156686967803894830681572954327797104769281464253476773484016700416488496262\
694980792407560799261004197693228`120.29790332516409, 
   -9.88928877174044224505087056399452514708649739089833228755233604183834871\
0817886736326824412941844634441287850445906301338120026592873665538`120.*^-16}\
, {1/20, 51/100, 0.0918122924347287483906988849397725252822693468802186546195\
80325945802546143192424978853183950860708635502694157637991905874823462986258`\
120.29813030385692, -4.136213145942545141428651922285793156639177541388215194\
24615542151001474177498918834414514954293682906645452274320411818274042214321\
61361`120.*^-18}, {1/20, 13/25, 0.0828304103781384130628438653666962492480648\
34929364490044136698722855299219872163437002375420723752895635999255795099811\
195014808155364`120.29858991568229, -7.02899494509731476308600643007836563751\
93001088969136185407329205450458881082710648799401302145027086897688290765110\
6074569389554553564354`120.*^-17}, {1/20, 53/100, 0.0746561034221921311425512\
54774466694123231786462910572441820968599626404495238929708748159407652084536\
882175969992593729258527741065004`120.29924722562421, 
   -7.25075631062204627249320198274411971452297765404141821590926163147489110\
2939926793759440882083815127504002983954881605468979713414764814954`120.*^-16}\
, {1/20, 27/50, 0.06722386936495451951480106754638994251608148461799440586688\
2592928123778985596597094906597506055883724090935226929092835291638178217022`\
120.30006284223343, -2.812692823070925486184010062232383419045012375982761441\
78928604176545620243532699220008359019531086886094883079569904038076586006353\
045223`120.*^-17}, {1/20, 11/20, 0.085644347492905841094158969135981893063132\
80848091779321988089350146119995315069654933909285715845130286651027641609407\
1424466549819659`120.26479040653219, -6.4427630844763285666428263768987568905\
61398726749885791478464189680937063715064210721041506377595859952093970145158\
515504931833605312093264`120.*^-16}, {1/20, 14/25, 0.078357540550448166404514\
30859348777598718877888187376989512121205198006862970146668754198832414686023\
8442784289090983890796424040298915`120.29800522168227, 
   -6.97322908591491233014480676818158357430386636797851674950318799609421598\
2922026806883543033017349108882489391627474469959730466365496750172`120.*^-16}\
, {1/20, 57/100, 0.0716274981846239539077837828675615976677161818043205421899\
8711845289004298352373122582363514283159765760442514322280585144028509642654`\
120.29603235976478, -8.397233966252746116684673059386592717868973771968614057\
43953568866969004814022185887453964196729805483826460789449663696634897019555\
2283655`120.*^-16}, {1/20, 29/50, 0.06541325499656836081868468677481721267856\
60219827575310590328128044770639521009137494731303921221082715296322652337630\
01381463651491101`120.29431332063508, -1.938199621844313570008740024205984890\
00562261514306906270054064526519699913322103934099135968195019174738065439115\
4482305957405297940094233`120.*^-16}, {1/20, 59/100, 0.0596772053299403021899\
55441866460775218297691996573596718462333517956818345368798853637207323949883\
535718144585893230527543297840668715`120.29852342664648, 
   -7.52033026746479864441967147438034564712450555253108361722847072658283034\
5423341595967795321346152474422581263256300210795142174548310237271`120.*^-16}\
, {1/20, 3/5, 0.0543847585337960574579628537613434649473443335976684518483420\
70872200966514853543868976284277231546838370204661573525533006312535256308`12\
0.29740261224985, -6.34020596561588323113812535502749905992048568595789216905\
65673079959023748099631640956571082748697584616712156840498804552212884241543\
536`120.*^-17}}, {{3/50, 1/100, 1050.4438736306314003508578687157925148554848\
43013907002911953854908621144233092508955050359008998813982855467154169598882\
656083137970969461`120.22257185493378, -1.29223342666928479348261226460217032\
39472666454897852856664974974858900077071924776147164755200042925110262649586\
81337776761165788528370763`120.*^-16}, {3/50, 1/50, 262.325773774410003771665\
42458155129123858735554205555152850296519550480838587284068190773507064281439\
2782872855627121096815622709416439487`120.28924100719426, 
   -3.09101359566619134186564965121849191763881712617595273938113340416909507\
0998375135345456609748743452304149021824704893891241446299661207174`120.*^-16}\
, {3/50, 3/100, 116.378107612127167892179850218163112410938350595933672189456\
05073766145545604429787770835452232519548818839808200332554143525389986374524\
1`120.28506749819849, -5.3245226928277645173814450800971799014693222840601416\
94129556769826986001347850440152459769669529036493217664713591326889695401459\
008564497`120.*^-16}, {3/50, 1/25, 65.296578416032518228615461166532998520337\
99061274912678894009280486245514761124555220793904824633119257836305307445049\
553633276703409276`120.28512884308698, -3.79556280370503573560228827716067653\
87663778643187205030823483610158835818847887381904532719439258862948179443343\
79393945880330298482817231`120.*^-16}, {3/50, 1/20, 41.6532970934311839262525\
05513952023926186824526467219244545038356010951036780818156150933503715352923\
64136073377663085105965940190563273`120.28520869906663, 
   -2.21968231006627288487852355747689871304538902027496700136304497915452646\
2343756834603412624508284353354450545082681946301005887206513817981`120.*^-16}\
, {3/50, 3/50, 28.81021339017979804457381295874989347561464277920125003850224\
4374571274777963099874976854357114708621410686225435953714023283900039093811`\
120.2853078243924, -1.8120146194104945582911736239985625720051750754222223992\
67670334659712186702711210572346256894358248604877227386095490122845052461288\
058802`120.*^-16}, {3/50, 7/100, 21.06642749368158568275657390543064657030743\
66568099919679141217581013155463594989055585767960772090737301208484819642157\
43109297163076021`120.28542716877286, -3.740059422398924154259599359448857221\
68632986008799642156437020113956094071291610985168998072835315338011536824194\
8999755479580409131712446`120.*^-16}, {3/50, 2/25, 16.04060777779793238997412\
75269925253819801127133485541768063365466519584504385700547460920007605469589\
14870469726360402394500421221201019`120.28556788773957, 
   -4.18111992900572683025989670534819445084435909565763366140220490523578787\
2099064745052875535414111162572837258926573591633405654315810921125`120.*^-16}\
, {3/50, 9/100, 12.5951231068980450377530704833278736521916816511960070511622\
50866095717152409423934413346290092476778888115643739716119911412573660817892`\
120.28573136019956, -5.496228819001524934627308526327338991714337918882477618\
29135145426175528945341923030831315457893859227801267222059185414997024320234\
3066888`120.*^-16}, {3/50, 1/10, 10.13079388260301150174234895952710035461808\
82100576146892925807329668991320093054064274916456036438270120047086683618189\
93050996875169315`120.28591920944162, -2.240493452508988669624814474559969516\
29470592175422964751122273103467022862013164384120962098956442306929704387956\
9220389142129386983017023`120.*^-16}, {3/50, 11/100, 8.3076790899009194510505\
06346807438243425640159271949893350794857771541708142613775106488570874152005\
552755470352776035799693235786871797`120.28613332796151, 
   -3.38854099911078233769189425045059390210138941751510475801618238188208817\
703071693005991080098705890463082538691596114755809297351157508148`120.*^-17}\
, {3/50, 3/25, 6.921265038026703637458170227967933717300615311171033292126288\
113784375787343656762835203394182408019171038871508505071294786430943414504`1\
20.28637590648702, -5.0388070534072502447680853053800404126434667430504151183\
16459790940557267250629581336444435732604792800893026734424874280877714151126\
455253`120.*^-16}, {3/50, 13/100, 5.84252708291200555097609986834781050756265\
69574299949765149849104825714609990187341770460461391531237744159235073332733\
14518456159256902`120.28664946767829, -7.861635940430119995762422146346178427\
85125437843185910745884925070482630455060442084402046942880521689410956118417\
3817510933972615284804113`120.*^-16}, {3/50, 7/50, 4.986803511542090252103271\
87926588358820280822524334043772879067801905804313515128900303308091012582818\
3802308792208046237476942280507865`120.28695690501984, 
   -5.16613692515395468165046131830592888435715491220272765363454274707482267\
650205351931644871121668035893495007994270611329960872497242456946`120.*^-17}\
, {3/50, 3/20, 4.296675093797721103568900121181775508098648260263621622292404\
206719103158765017417272736649183149962427190259628142957242160357679999121`1\
20.28730152749074, -7.6892771988972789057950125383756703836540609649148963793\
92397198590666074570961716428566970778490459207324778452152909078001789918606\
37097`120.*^-17}, {3/50, 4/25, 3.73208493833966135469886478952417232179838605\
69776980100077398726738965023302522557661600130844990085570234704647100518477\
38692429822154`120.28768711066972, -2.950531581171808472351279121082499122746\
29460015806861435532294101579014002981850905918851300236324813281785185371620\
960213447909014421577`120.*^-16}, {3/50, 17/100, 3.26439951243392595543405809\
34188482196530753993270303008110072852901375635134754129989683969797960851427\
62624517532018313192626435841528`120.28811795499176, 
   -1.93930930499728770145442653228789099593788853207872595197841212881310927\
4230795881722106127293494164884681086358613477702487128751871037698`120.*^-16}\
, {3/50, 9/50, 2.872711383677174039816982614748458403823475522433985123551285\
828696654383420669459269605174347767573799663052520782819617261794272176534`1\
20.28859895194532, -8.1334157711174128401276007120031290925583191292723185755\
33480733403099995045502259520342505220848429415632311212913205525408048623715\
835523`120.*^-16}, {3/50, 19/100, 2.54146631810787144714593204517615152005109\
59299892268018827756311395853844079467723301668257562020738896266120280315358\
57526785694078982`120.28913565906151, -5.002981694603679977101539484945563232\
07215729002070068292817383873722074435986184059547037291657867440567556010367\
4015950452573494921694098`120.*^-16}, {3/50, 1/5, 2.2588990731100830851551352\
03795588674660326240428416657634383478106807860467802717320769233734326297054\
856539172173415098134598066715249`120.28973438459124, 
   -8.22489618589651606876961092693814899418458453993021447865534790724213362\
595474306503643144211987373778802414066754305355569487790380257815`120.*^-17}\
, {3/50, 21/100, 2.0159775817704645965933581312637266283557937457131424254539\
13853957572048196844284758700623105770443715986705829555496580825729458626928`\
120.28611830424533, -9.200693197188601259303395004086841378201958624007443651\
73896713046430423837394269922515359473108808368129886046149631022856938756405\
4166736`120.*^-16}, {3/50, 11/50, 1.80567509595742800080375908705856467470319\
93530908911757459018735676741938512957455067640095884927997838776016205327653\
56770635276110683`120.28684846934618, -1.367802213899913606851249981631402111\
08231670923177887296091718015749313153724673218033120288454937765001998982536\
2574753198751783549490937`120.*^-16}, {3/50, 23/100, 1.6224588266269424027568\
78340921704619242342838350667847328926118689854427230848971544170087356922624\
483736207768154770305420284205211196`120.28766332268462, 
   -5.50567797587614768242450824632828501287393586314691460593632311924637094\
4545237332539107348352474791856123005170516426160776147408777012975`120.*^-16}\
, {3/50, 6/25, 1.461924494411237124771109502060940809377405503901617112525548\
441186285108786683858385658644987592462147365654903763528597866077497342846`1\
20.28857303003363, -8.7290301949318083773672161208457541033813290198335737421\
91842753650654231655282763719585696637380955402237476653080857426535301677726\
878532`120.*^-16}, {3/50, 1/4, 1.32053107735448530295835036493014931287941213\
48882824497935957232845862259685210719556894148064214383735270370463234501210\
95385337410788`120.28958908067578, -8.145840211777779315758912981458156744347\
43286224454235170605349540912622730220958090919385760681841650755410988994623\
7171096963451243181107`120.*^-16}, {3/50, 13/50, 1.19540554541028588688429691\
95271107605272051445617845462382204486515471838434629085055336728183387224899\
8578301265554510570169277528132`120.29072444698362, 
   -7.61179047938738550081382948899128955252046737189053091418581390949055827\
5913413659619875615016406287477750396929783419936443902281703706021`120.*^-16}\
, {3/50, 27/100, 1.0841972451443428121414079254983180006414491364570747033155\
667411934904447497912899899944704942041021976548138526914355757741919796367`1\
20.28763248236322, -1.8293026749517356771187077875230766664775625280208233415\
19291189781517433669081780328190356636766640744497195535938766377893096001314\
328417`120.*^-16}, {3/50, 7/25, 0.9849680121998329067215371991051668571441123\
07550637843820752618660067252997012400928829923656068485452744516435238704912\
11225525569444`120.28902319778885, -5.616359407984606045683212515053503708046\
43031813401099720811021715918642493481322366193228749745838234533506687166281\
0881024766395378884129`120.*^-16}, {3/50, 29/100, 0.8961083317019308134957291\
69313080906814047998350635103661778999704624752342981315570181968426379221461\
37021328120093283733623391548015`120.29057932420075, 
   -2.47615520435021589172683955155726859736903252084547767383986671271314790\
5082762177635280384953727759122358577629559029906181275194541516042`120.*^-16}\
, {3/50, 3/10, 0.816272720026881929950096701581005486573526248239437903836603\
68623475543222002779223202544354366875373964938201098154801663609097414093`12\
0.28790703666368, -2.53045101020773567010673806982845947526893378691705492653\
72889649086851771951035438220953444221010660884316635504979186415904699339578\
47`120.*^-17}, {3/50, 31/100, 0.744329449820513749449383581543399813067758935\
48394124219881296366330282153079643015467591778036317342851387191437891398606\
2839435448892`120.28981722952417, -4.3172910296453942422883613109512077378216\
58828736011747730763378737541706198980371115847056750162233447061808978988141\
334243798882423524215`120.*^-16}, {3/50, 8/25, 0.6793210897084365745923381689\
17506239542209596014546389058219053222798967349123524753853855510757736727711\
627474724371207181038928733567`120.2875027895618, 
   -1.52572853377910233541716270673572408807420186767217142730047403295883064\
9724247734627623585168929204935440231357038134441082073584314295176`120.*^-16}\
, {3/50, 33/100, 0.6204332772424740078259020147580462735695999328910904397411\
29504429550446546295247512456993302148318284275487179847432410511563382957157`\
120.28984922249384, -9.028619017268753469407689311039832607559677484987736730\
45870687579580955385144671811374246683131012913141277504303178715558203337522\
5846095`120.*^-16}, {3/50, 17/50, 0.56696981646995551726452946622512396253904\
04413615677195605115780777067250621840620131907076422017519930835259734334947\
83928201526761014`120.2879647319339, -8.5385922832868666707739245689732676526\
43839831421975951041091479826819593762422634145075254997860869431172166304230\
910043231707141389613652`120.*^-16}, {3/50, 7/20, 0.5183326750022661099270472\
04729087918820379242601458687403807768552635600503688676635797629642491423801\
013735974340566147780523790905956`120.29084691992713, 
   -2.44889447042365823398441111431946543388149766739018043979317679727494018\
0336458209910218581304022896981894983727179613210142625640362230036`120.*^-16}\
, {3/50, 9/25, 0.474005806618047931459201574451164725978648902900497647057027\
96014118601434389128043561080682621610639524939822035274105188403448073248`12\
0.2894786247083, -1.970136791336844579829419700419956598708358546484271909716\
37051014853775293130986624798382951379000276354998223070500203948175857775123\
797`120.*^-17}, {3/50, 37/100, 0.43354198305731988868952756253737386518855531\
37607831455366374783873134618433762906514485602643493873203630122614192929305\
28697403606465`120.29301610728315, -9.025004418928757230541874376014882088242\
19479103804485998447261050752620155289166506258258503878739350296331830958052\
3847365513436351390992`120.*^-16}, {3/50, 19/50, 0.39655200945833741924237716\
27408750507493266187273726529629743883719371706093237939241701011864613137351\
98761446748045842141199802917788`120.2922661381016, 
   -5.91044170694675466695806036817102248269980890816911447871801364815020275\
6023272791784195432777654041643879829182826393302118398836109173303`120.*^-16}\
, {3/50, 39/100, 0.3626958404638810278431685975668180495909724575669355663064\
51607181053906047778306531058867592263661696454355649583470030788610267427257`\
120.2918470899748, -4.6719458681795931440087242403728071259523028690321292737\
73313031040343944343117799036460865323159423103784791935091268236325039224823\
972993`120.*^-16}, {3/50, 2/5, 0.33167522147403920934002406082686738764294258\
44330550465894540040152050317608379890668833013425836464972875946864376576494\
74235466807915`120.29178214186639, -4.736106423507479285062112779906407846396\
02215523018189294019349969392476228169919930253174953979687403084616100790390\
315844780069665034546`120.*^-17}, {3/50, 41/100, 0.30322756115945456961861189\
85715666730534811461017079410977932778200132537536861085790837045707338483024\
72875402997871214582852995368606`120.29209573075732, 
   -3.90012340037068234539563264106996361997883376549057149305932190641944656\
399948839085692900863678048795588243632538475895285977079933714176`120.*^-17}\
, {3/50, 21/50, 0.27712080385404798087828262042515283419106842474651419944108\
4165005908429215285463452979139511392801312037045678846026713856032372532594`\
120.2928136109589, -1.7217474567285238956405306238499098643051027941893047430\
59612393196704259815066531632079910510403300196292213588966201973428614743681\
84131`120.*^-17}, {3/50, 43/100, 0.253149118655510258935514895358026513432141\
33817335616903285957745822405336350656722932029084363956735422882907346260224\
6858510126071803`120.293962948081, -5.140507724995874577614224259382387511050\
46442964452053019604477695682456447006836269891666785915962476241209185520874\
730294282131739829836`120.*^-17}, {3/50, 11/25, 0.231129259503200955051995538\
06082347725148632776755650020852153215880260125693027163947325124301370036234\
5785817712166721836251194891677`120.29557245624927, 
   -1.74010097889964533117447138866236613453293679595014671002849510745374939\
020699755637150658238063902072714084973177412578243944392057309913`120.*^-17}\
, {3/50, 9/20, 0.210897479768224280750262370183411960942223544385118361384357\
997269102919907800067844536505442934863771092061693226363048806553055804799`1\
20.29248894414232, -1.3878941493838751043869509149807681232550188208531727072\
45788169305386169410647131696849956563118351389704051881368106143225576685168\
52198`120.*^-17}, {3/50, 23/50, 0.1923069078952962340862965560365861429843605\
56554192454425708782620309349025442956994668475451384012256070500568187401940\
760062221268671`120.29498483909143, -5.39031883767975477815562537857108385619\
14915308200318058389363436700916847523387865535725753466723753156560359334685\
2088386548593563531335`120.*^-17}, {3/50, 47/100, 0.1752253088049238917190013\
43523671365861791600742236333846122377800089458583097840564310271244540634403\
572031162495645397727557550289003`120.29263323811074, 
   -5.38485935226761214497771975097185705924470925236961212181850460304581496\
679975322679372832968303354170781256570612627099285021165595584017`120.*^-17}\
, {3/50, 12/25, 0.15953317016201660149483945962927125917307797646342879379473\
9618220543036622211175006631280085370476925425959654768059799661763528474258`\
120.29608569715982, -4.656710780086623426591422734830824039845667632412830506\
93653927038993045690151861701518960281204328646946448138168602379355026477540\
228008`120.*^-17}, {3/50, 49/100, 0.14512206404392740193984927094063244892356\
49316241106383563232371624912197925362660687309909624419262338149065431730077\
131342220914418`120.29447800281316, -7.78964306931724062401066489889940613754\
15412914950957091787572830952721483759174136975952204825317255907620165153758\
87850946469133927260923`120.*^-16}, {3/50, 1/2, 0.131893243604060887894650498\
78548706889650032956232154979383564075206062162649438665759182936607161443077\
0489010523535442738242060658946`120.29318449262875, 
   -2.54009711620457859495687421634416354146715104429515878575192455634033709\
5197934911924250321452746608414766797319886353649295803606813612674`120.*^-16}\
, {3/50, 51/100, 0.1197564414925086818731669707059178248002492901646828627649\
23453514097590549597018856301056780766389397115989331028225083414713657812288`\
120.29809951397809, -3.438329775938706449875635210109170000343783414538436284\
66386625517053284695593239292909867048672215221993859141748271278611972842051\
8801752`120.*^-16}, {3/50, 13/25, 0.10862884242712302110539190471483342182694\
61813383509025750461496656023222333355961722659035494481536980288945502984919\
2388868278936443`120.29753572365257, -7.3325560279883135141139051058559232373\
98334559811962772098365276260789559021418362453678308508508677176495780702629\
612729350795759618381097`120.*^-16}, {3/50, 53/100, 0.09843420669966815448599\
61494430511007659387125718329122428276291122673201689335134819220009956926764\
75446844499684684654673753785406963`120.29724694555895, 
   -1.05029149423230607942371889845810418030066721260937113650381062350936056\
8357090039991091672208449370868857606823926601373108378183399069846`120.*^-16}\
, {3/50, 27/50, 0.08910212479489087259656810206917596414570957700254380255999\
5292525426696209419748161343147328354486086343968486189783547706308139875091`\
120.29720954512358, -1.355615680823410321308202749303310409071011154650599733\
87496465318704087794370916981579657163755295493830584926871368815479902741682\
1696152`120.*^-16}, {3/50, 11/20, 0.08056738590343413724214903164877748223177\
90750915226220947644537959193675450212837302824754936882366717766293165802944\
58369207979338086`120.29739661648819, -5.984831731435002333347628256237521412\
84454882904138305477805949724797227644676232778189185613400319718143799894271\
346782108777312377444843`120.*^-17}, {3/50, 14/25, 0.072769445105053978745277\
84150165367116278225350370714366564616606608296827893998094025818519489946174\
978498726359397868051532247756042`120.2977777071168, 
   -2.62487836133977549553139632139520484841913594181747320069369280768431514\
5504583480493635262164638670153974708114991555738995228637120695`120.*^-19}, 
  {3/50, 57/100, 0.0656519755484293427768528303839958492882422876229357070030\
8508445463092385906910197622501471396626724605710167000010362907086744840753`\
120.29831852495458, -9.791708347882622880036873487575513754593385876264115226\
00669293692638709547541522413224639929356168840541789929590545670192211962886\
441851`120.*^-17}, {3/50, 29/50, 0.059162493199899552770962689083617345698409\
91451287997435363840685069782071883153149626509800928747585050923019651999390\
0834528585629163`120.29898063067849, -2.5251912095852852074076905964948496644\
08591577715389491339598194784472033717385276493710766164766115269174107997681\
883442020164496544766338`120.*^-16}, {3/50, 59/100, 0.05325204279605113283336\
53886253654776682317702246752953341147603322769904635654322389891934578650718\
83600642960384064893630202938995879`120.29972111828421, 
   -1.77451267750665912675602524618265864843016413179067880404086607375016052\
4799796102304000576381464523150253151964404125950598602146033184657`120.*^-16}\
, {3/50, 3/5, 0.0708138460456106522978060495765009220171114340886598476840563\
65040986659665007198117418817518781167166208513502224033270940094738003872`12\
0.27483156731755, -4.88983226243062788165775232976067616352891068060245660482\
17841068487019695636209746778266295287530778152155028842689675229302768452097\
80857`120.*^-16}}, {{7/100, 1/100, 1167.8777854717942450813710497839075142164\
76158011056163355055692325859022702569252105378491001139359255028905007086936\
350499749301943948899`120.22164304091173, -4.56815079434070091333933482661920\
84272289298556484269795138549917197489989141237417539093476610591623610987081\
39626182727701629792109537851`120.*^-16}, {7/100, 1/50, 291.67860622516484224\
15441967990029200576505254608281909306272271317596091663090448076814217829860\
63456076971369074624809551400273880689045`120.28792452848185, 
   -1.68925503411354359635650067476526910608269227051004220367846732183582309\
6640582157214225898373660696490394229013372304563791367529646660982`120.*^-16}\
, {7/100, 3/100, 129.41961723931645573632899563228214275250244301476337485999\
93075571885046777373518770401104333284099252712266522508888017991664233621141\
9`120.28796193638988, -7.6476568683882924883221202975154866713721028308445240\
38273555206722754913901901137731291527547816257567459456797013831304589869384\
371279281`120.*^-16}, {7/100, 1/25, 72.62911104155850938800698313583194617220\
02429664233285886957987891035046591574155203307650183053167968437499329740869\
5509798002880557861`120.28801475546966, -5.9515927829678611524430850120888505\
69559654377838446597514672795692384043634842624845163767693424355452453626842\
249562142211513241854623522`120.*^-16}, {7/100, 1/20, 46.34337349188662852367\
46684227345260071740110505617441808731789197339587703320711560512615516295777\
90984455305019012794058654154980611943`120.28808344135786, 
   -4.27542451627765883493647405664359381299808170287680295782066697078763188\
8134805441632849068417073363348710821521946084430027772041600427546`120.*^-16}\
, {7/100, 3/50, 32.0648649891537157248834818301134363887702493268869817789080\
27218084622317610040533882466418140680576844097470267876841089210486255742814`\
120.28816859090846, -2.834551418948533370796033654343646582968919472465066209\
41916181113309922407311819377384144532657738358168482207493178406147729564734\
2792379`120.*^-16}, {7/100, 7/100, 23.455545922701123358214632035335710748877\
49565199505663373619168341362587706093593178482948085762785725174558387074065\
6642214038196409851`120.28827095071692, -1.6388158948157600015951439584491485\
54561402355825626821542994886190006104883940344149539234913507678605408836014\
922572794654799186110147761`120.*^-16}, {7/100, 2/25, 17.86794392533240377252\
08975882361096599283255732125177519561852408541735349059340958919861184750907\
22490515708810646854478112585623455058`120.28839142781734, 
   -7.54708037712998717508322298223229208716811155651293998944959290594687637\
871752103426709841182661862408801615180887344207550778683356793809`120.*^-17}\
, {7/100, 9/100, 14.037284615054536347588651249296510188574205465628074652665\
48759355228128867974265300745355875534543288039551524451894579194409827414269\
6`120.28853110271696, -3.6783300259561163265268691206456930284306681803035621\
87194166541414973193847241275586687822232141006421702260978914410260261689505\
331851876`120.*^-16}, {7/100, 1/10, 11.29742313937281773302542033227660356103\
32969004017948742860602731619310472820947129465949376709685968315610774135588\
80678584199680995882`120.28869124499215, -7.006844354609421521587641753594071\
32906021086279383094238754911261249578489912550273052023525727299985191830239\
1916312803530029382540683613`120.*^-16}, {7/100, 11/100, 9.270426033543926698\
36110145638382085717914026913365877131029966809680132869303739126191439211862\
1212644876504083423299553005773132295051`120.28466371423333, 
   -3.51527131241989756679734119417876657499513993767752570298150361361960154\
8572018992108491483458478595106603882246831308356232663575762446228`120.*^-16}\
, {7/100, 3/25, 7.72892266083186997213947023653520027795384004455887267266226\
3827703614677707581670593965422771144339092627289290392353449920556516848273`\
120.28486536522085, -3.938779345087994496614723541749933727678798589458527813\
48026719298648083831035007022787391421005372804720506134818610663551293193737\
6371305`120.*^-16}, {7/100, 13/100, 6.529468158465413520570143760082592635733\
32522873827006704411770159892200241208472768790565981489868840450305825044302\
2515068161227561353`120.28509211546628, -6.8644584277733557517212717114961293\
68494362903167874871658319097868986715042371906378325288201367251270452361546\
782071137826129338788387503`120.*^-16}, {7/100, 7/50, 5.577938628726363185326\
13842525201120998610082270068271017097526603869171032892056500833756445637264\
0068772185080030829827221786879734316`120.28534616187295, 
   -7.87187771431035992448863152266513135019209735852536909537421327151289500\
9170677372491510480296154982937738940745187977107929752642956283393`120.*^-16}\
, {7/100, 3/20, 4.81049728848793824826899005724683298709693436626891267066516\
8718007108672551565411111549464646937980302276093269262748742015555130095055`\
120.28563001028243, -1.936491935594430985353811520582849704012990447531500948\
27820418543704160893335001723783545223245668366984565377865708057486623751859\
0540842`120.*^-16}, {7/100, 4/25, 4.18261010833124273381451086595635751036892\
79269904464160055511898546337730019932161094765744270700442800141092633630588\
03458750936961094`120.28594651227121, -8.363640802492156461783270706619531675\
15771502026522106351349173443642694627895688763562123112820643465998009380843\
9832752657110106128802556`120.*^-16}, {7/100, 17/100, 3.662443085155036757517\
10474502817677349458666076792695391695501209766912650154849497462602112814852\
2948370849487129355514331201792881407`120.28629890706368, 
   -7.09579085994528015179167772664955423711116522138778431988909138250047383\
9174580670541828368887479909145314013651896152296745653463103624002`120.*^-16}\
, {7/100, 9/50, 3.22675177450970449951787800830172069244682396817957930754681\
7296596894307889757192224413971110743585892433466281641184462571593941560191`\
120.2866908691243, -5.0355792622859470194976822470758624670583783288585192498\
03307831791320305169235365699757365772788819926746490682035984753378289792817\
416711`120.*^-16}, {7/100, 19/100, 2.8582431912651022098625802587411697767465\
82040225996859213965766142942075087857679248860712499340139210757700222392288\
886041751768560352`120.28712656204274, -7.33660756091162486651290839570076616\
83940850344962772756007291043548424684894012892604335178580593632118340520520\
82122334577676870444767963`120.*^-16}, {7/100, 1/5, 2.54383678607953953980088\
46363428565471460005440152965451805358359422496410825662330160947489859512951\
16063652782977979260258241580316829`120.28761069939712, 
   -5.11949075134067040558717093405869152759940416032222904085337903064073089\
4793856990133590444158772145200923695777108801201235527437505673867`120.*^-16}\
, {7/100, 21/100, 2.273490632103450899358652661329967638534383903956274470844\
84962524627979429317183252237613497739496541945027736254501259948483686919825\
9`120.28814861329873, -2.7725331318414214791230774617760793512792227241402248\
28309040504306407024695258828314395504250298148114642822917687204789219377375\
837493637`120.*^-16}, {7/100, 11/50, 2.03939222385437976534426421466492617616\
01158948689174088123298723645073062102876010911887197452458246932943999505860\
55064841276605732879`120.28874633140137, -6.667266580293235618392590593004021\
20571715747275594623996948216912845664455353965043953674645795104724873251907\
9195407920896578215753135285`120.*^-16}, {7/100, 23/100, 1.835389969752948893\
54715308687928238424931646834402288157609314675449875371816467937734197517282\
8570253493252526170799636112380616029319`120.2894106631471, 
   -3.83203826714518862742732371578617138650656917754289626498323696110754501\
2815116801312708308847710980303900361302549566970098202025340894278`120.*^-16}\
, {7/100, 6/25, 1.65658690255860422250989896727002068080521993355746431767498\
1667440758286559033780472371932131690755439283381545445163238265708838286146`\
120.28587040872702, -5.287131213776935884281976817403108209694226639108179339\
73403771655136164587160089863774985028767072371186404989884425102201695406910\
0442832`120.*^-16}, {7/100, 1/4, 1.499045785685875468255956960505368234268608\
17020937621250755446383838158599586202186301795381193865879759613998685954032\
2575551290082613`120.28667547089398, -1.8640435406651524480321960015363170242\
04568851713360726184417159222651512095832057244216623161532872744949466571264\
271239769185774027929566`120.*^-16}, {7/100, 13/50, 1.35957202874540080276975\
38449078625414116848667117100226341240363116082050862531550810540220027398441\
24965748327279516283876347159433634`120.28757138078308, 
   -3.70007522699024368009896001424420860863286963313044166036888069503246412\
1932511096955424255152991138268555867878790066773103179401389581705`120.*^-16}\
, {7/100, 27/100, 1.235551802999184817228819113401567232054089839828135243093\
95292973100708287103093825070432574277512574143089597320376676660880244223152\
6`120.28856891735568, -4.3877918497959898476571221917593255481419510148437728\
89522055006572762098062662265126627512159746529267638545686556367702313316986\
117214772`120.*^-16}, {7/100, 7/25, 1.124829878386990254354143757764811116477\
11359373897047575729027619097966796793915477960170030107068389626799672923029\
997622005438158332`120.28968020950683, -5.06548405440674838630206470574193971\
46297524275471959864308742437036862850177264733036678254969436893192594706792\
13620605828050644126728979`120.*^-16}, {7/100, 29/100, 1.02561642056208898636\
07015661660188181489020559902237084830902854312571085299661963877027549723100\
16054814999321393150722863119458005591`120.28657952856015, 
   -4.39282327901695108692909822092625645365836617369948171438487639219402719\
9898816945007734562297960456084506491352468797581844495028860677897`120.*^-16}\
, {7/100, 3/10, 0.93641515850528408248765545967864037484885454891904820806759\
7702262002014997702229949046238522289722885933756608671979195840978520055196`\
120.28793273687295, -7.049386119126459423710684171325730911895085519699806432\
34368660985112441928868416554516078849637602717001385243814431945430593358924\
2309331`120.*^-16}, {7/100, 31/100, 0.855967499503067083931871776443587951100\
75854438463490299149023823277550596767044246863639334896288103768547533865124\
4203477984587536145`120.28944245319859, -1.3752274606809278415560647544275427\
52485499157897258029427753204086908237097241396780974263932243336803153036611\
279150192590363881158754075`120.*^-16}, {7/100, 8/25, 0.783208668651355899920\
09703654687252755193831404858908240596519261121886126621561468480367458190494\
1565949905351773845617835188944367462`120.28673789753651, 
   -6.21989679040108879055311922593383242846699917147675885314430921028966393\
1307648450193489019739245192222110389984945301578878608035018065473`120.*^-16}\
, {7/100, 33/100, 0.717233002981244686687530441725406268906996464537258420878\
48597372024542693316375477481891229083150844837837194427058340453898825234265\
8`120.28858046708065, -8.3011365098301959739816537765873931853716000001961687\
75228548467696494902770178951742562619099217450448493973435579866750785018950\
604377756`120.*^-16}, {7/100, 17/50, 0.65726627831805490774131155295998579972\
35751927058952042640512222847046400306360477483813426141317573997887142969895\
02150019445216260189`120.29063816238174, -1.285493294318408594804525280596692\
49460565664475192041930265516891250717778452576074204265823380399919148257512\
687545164954132796550200365`120.*^-17}, {7/100, 7/20, 0.602643484475259357294\
43596381195458004174503996806397360692967669120176804339311988642624816089215\
9108716748568128740384576885764740758`120.2884623314069, 
   -6.00905811038398208205772249860149027773666754217311409520819747894183439\
669957292312235384935731879353764191870528726814623007376966648497`120.*^-17}\
, {7/100, 9/25, 0.55279085474321912363249902176619485637480221634380523356419\
9649508166730818207287831871197398836721648845450663669691077017873990708541`\
120.29097624723639, -2.141295238097751334177739576600550644176547447412774225\
04556661300902924942074349697188162486189468075808158524696407766174622326338\
7012519`120.*^-16}, {7/100, 37/100, 0.507211241985753872917269847929288138938\
79259006247543299024813931064735460259989496042581292703129385147884142197188\
3344271680535147113`120.28924397148326, -7.9038274101165663058465322027421826\
38290421610246185145402792586889374961183332928529630705624754902617532958448\
5037930460339625358733996`120.*^-18}, {7/100, 19/50, 0.4654721457025388891646\
55651435005419222067052200235394621863113863384672578242940548104753276031443\
689980343315987450975905878308931146`120.29231451363047, 
   -9.02174774071272723465183659367303177954131596388263688530656568852657475\
4746687318790550107340328418636928591426978672210070060637489160848`120.*^-16}\
, {7/100, 39/100, 0.427195852835746455112468004844714400905274650666222598479\
72812993269775719132573664599785226378908971896679060321276659268533973503453`\
120.29111168886907, -9.938488785949708540613225234258164194400043458886799063\
98172189770036202925595270701726125689253364753517945107521502437099660798235\
1670405`120.*^-16}, {7/100, 2/5, 0.392051274455863700313838377510691856097242\
87001752195030306782496952103783920164634762754340674013684905829095212553427\
66399128977788`120.29019460304605, -7.334109893673373842995436120778032741329\
54285062185278369630900896831531180033981942382154824192180033325865770589962\
5095758590498364610146`120.*^-16}, {7/100, 41/100, 0.359747151108216833207071\
40856473904187543829369454595588882984705898730975450102490194125921247894133\
5627947004678431210880287285160004`120.28958288216259, 
   -2.78418225716561239703320815187261001284965059796787884402396209592740908\
999665331309794782519472905598969120417987532569496370841571441174`120.*^-16}\
, {7/100, 21/50, 0.3300263689711719236044887806021594788285079248619537019619\
25407012719358852294886587201604252487664635306905074282515610937799490595304`\
120.2892972663944, -4.0989241907906056090396523409782086616917912461812023591\
50545165582350296785434675367255275437480373546472744273837114378617713749770\
55477`120.*^-17}, {7/100, 43/100, 0.30266118245265967462847509542262687612468\
10525053956635501652985905680958070739558447791919133618911933089851958361821\
06132938729147405`120.29416832103877, -1.308838270264641256206763737426797936\
08872032882690144873246258704534043790255369372905004709494432700682716876330\
0203528219782997552681974`120.*^-16}, {7/100, 11/25, 0.2774491803652079963926\
13376366124593858658076158370972298179584427294136377667996080881395762759965\
772679662182309914194474309368403658`120.29466875652963, 
   -4.24322417008869679504060910333865653110748237382713471670841741394406268\
17687283682320564398243560225674804489111840023027228710548154164`120.*^-17}, 
  {7/100, 9/20, 0.25420986526456912607275389210406468713148334324666212219629\
1602168753990660851488622285478619395279595534747540970921300790700041595644`\
120.29062218849836, -7.398217683522734572468800942510747163741101514427113144\
63977832047872621634290681874195654396858611750438035605755698449625213468423\
5755657`120.*^-16}, {7/100, 23/50, 0.2327817410577334758868050302298377350176\
36566927917555013729256582180478183343207643089332836647344040201670194514911\
399077178945327694`120.29187264189262, -2.02515743477759252216181654689914029\
24184405560213606335522370723615452629626055856808363335296180086432221119002\
4796443108372020120519036`120.*^-17}, {7/100, 47/100, 0.213019824181811081455\
97329630397338115607454944783523833817789906016513872968549617303679187447681\
7386171065373490270617078083051330668`120.29357200493224, 
   -7.45283062925697623955446374287287282267761952258165339551291532474936898\
9085380594489174992669910361342865875346821482083741970348527373714`120.*^-16}\
, {7/100, 12/25, 0.1947935097249011955391746170755888846593137168410878774092\
16648463074443698842198991482040931812449185354332104710978140987201632187798`\
120.29574962639629, -8.429693550960399918426709497315498069740778730802281199\
53701615993513862674405377982230649190788197892831492640577573109442972625110\
46717`120.*^-18}, {7/100, 49/100, 0.17798473670664545117559418960487213056786\
57424975369159372838288295195688779614985557994470692516569979841239881595872\
60167698497648653`120.2931058059663, -8.1262694255122997984826889118815693373\
00502895523707369067615724410337007635273630632324429650492191941788726653221\
785667997081802658328225`120.*^-16}, {7/100, 1/2, 0.1624864070423978582962586\
39114866250179657911379318657178551999337612740855467858483955224410044650729\
120692266250276696622571683570406`120.29618926232901, 
   -6.66271950963753747553372042575310143443069874075562377325120415433510713\
95382369744383158959379245408250480002506536824539025097354453577`120.*^-17}, 
  {7/100, 51/100, 0.148201020999063830665771143865727390444335711176376136707\
38598766925944532617309226948563365740347400390297971107980452333285379727721\
8`120.29426097698493, -6.5364980968119342080457333157042596910926196334441868\
07508470822537493669673971984156412320690852939747582125953126495251363731781\
774670829`120.*^-16}, {7/100, 13/25, 0.13503949860803080549626367663075758351\
29515958548295394790816927282350123630538303396649912036142065666228444779833\
36340117569623573578`120.2926410862064, -2.8365272979130920708056821630873237\
26489452785177997835143207557808518144840682865126066245671479342237653959923\
24282946164464109938406505`120.*^-17}, {7/100, 53/100, 0.12292016183542463673\
16490767235330739011345839206073706044217132798178798259666513052845484264418\
34580348573104902140696263240484028652`120.29712025735938, 
   -6.70880511374129373825334060439867690261478499442009223667201557348877851\
581188825972500454579616457196157200708004801009437973752321780224`120.*^-17}\
, {7/100, 27/50, 0.1117678565596101920159328726357095378786601408640602140688\
19809053122356256394283787181119897111726637522246782827708752327681306498174`\
120.2962135293347, -3.7884470792939618382319630543610853422091495952657304591\
81901677020689939047239509597060417909289217414795063059698232885311859343350\
1409`120.*^-17}, {7/100, 11/20, 0.1015131967600751070603817151449266613247639\
12717133252927173681279530685523832742267189895964873473796458463902098995379\
834988648242506`120.29558561358387, -5.75676134988212014019210547756541522562\
90793262634974230923595749949731840790737808839241594602291355235582942964139\
6505221605140611834233`120.*^-17}, {7/100, 14/25, 0.0920919159371371549983259\
54141889357696334608893262606513077465246660781478620554426129074416237746322\
756858735861057817379476030102672`120.29521748819514, 
   -7.65582931305249891475431957885908692755533389221735395809127991275599786\
425429156718059295757829546021845572620436927573581249851127240469`120.*^-17}\
, {7/100, 57/100, 0.083444312792661783159879769833625512414988412611409527229\
69138718628785225915284864655729661562502336421704175790679594183480313205651\
6`120.29508746173235, -6.2890481398855536720827768035213981302751407887658548\
80670784176733074147316537559889843406129772238090865206844609945381244003560\
89327405`120.*^-17}, {7/100, 29/50, 0.075514779727911074452686428653814986874\
88988074812879156591073703060627269890796049578602593229133169607632074550105\
7146100239174643971`120.29517092285901, -5.1204926129256319828152909928004307\
19228742803492265949625201167110967174295838922539228019882161366680795050146\
32999660290633050251742164`120.*^-17}, {7/100, 59/100, 0.06825140386533536220\
72053457190390988026303252560367308768285742967047582718297293367034072479624\
14236241947404749918033253684906839323`120.29544006726744, 
   -1.83188833069282671316259485974005092872638448169985145868376461214579313\
804398056202799876316701863273366456517046331985912792351493867411`120.*^-17}\
, {7/100, 3/5, 0.061605631177596835664749834443179901945075700604564923833861\
676726842861389170810495991433113406963972663375104932316053224452944977829`1\
20.29586360218123, -9.0726412690253403586539150251270961152405080034429828135\
62092526130386581607791428480887470912750904525613203827480241797922011958385\
965685`120.*^-16}}, {{2/25, 1/100, 1280.5017893187521439978036296573419245291\
42890856490956547729214329701495785519124264511279067070413937233145144286541\
412644474442248097277`120.2207633848831, -3.633962864012948525767682753145071\
06191356591746508134995792535377083006214502497090652386231606578777119188968\
2990794892649184821648899334`120.*^-16}, {2/25, 1/50, 319.8290373297480816157\
86719121919844668780326033343245197150320166996717120563807241927020834566710\
947889182610780667906520947054639759464`120.2866796746956, 
   -6.61954451908067675408703788812976377359983557522172756475293670794793015\
0215469358719659499689809907219669367816880750734429094495002602671`120.*^-16}\
, {2/25, 3/100, 141.926784914549901607823959388751163457796990302235038613612\
71147956141146483566705401495969863856930412036198708714526955048237670790416\
3`120.28671204977981, -2.1362022071191031645096152912123720552829887788792932\
99825929492476253182014707935176418538278175484160371728301005774424562082975\
356503946`120.*^-16}, {2/25, 1/25, 79.661125595623510550702037451624355441265\
91965412454895583653800257941428287409357666441847150479852695223591630371010\
1296454562243814849`120.28675773161552, -9.1960455534964247936041255296462658\
59428985155083036702418397180437589307122946164724746090327038661473593575129\
6409824966627919233779568`120.*^-18}, {2/25, 1/20, 50.84116228405697863022835\
96835658586511391580131569910115672151434826724302878479472155298083160711611\
75033645256939554052363348060668415`120.2868170827315, 
   -5.84633816207838202665572690757831285173927018900213364024876630313454978\
8893468937923934208673599742699846658552404145334637593664277525208`120.*^-16}\
, {2/25, 3/50, 35.18602448525713351375258111963236569642357442206068000561016\
6620695211822197720232972329250040750150680979148642686275015420723732382258`\
120.28689057764133, -8.681766070391638056242047790359800736094584428618906623\
87463160743641312122487555770926768761758942354486974852843042373743466243552\
320233`120.*^-16}, {2/25, 7/100, 25.74662791462018577167323698691590314581150\
79814962348287770824407791514391573682848268409762720714655179193742051073841\
25931925425508164`120.2869788093245, -3.0574987873354626076201598935466554863\
98341024309993975350175939426776378213050016142354934235371465765021424214613\
970752053774384706933171`120.*^-16}, {2/25, 2/25, 19.620259715705582010783309\
70990246637456154622340424280242984384655046021302042871018233666043044569307\
8932795738119467004865892618706472`120.28708249735823, 
   -4.84544693738429828972574009790523939265668797572778602209683045230666399\
4536287988455057307811082240842683620382041873085773770162566504144`120.*^-16}\
, {2/25, 9/100, 15.4202096445355826367669270457300419685604342220831323829891\
11854256176481243352134370296907903700465404972697062414439439383441390055638`\
120.28720249781601, -1.880983980226716478406049556964193457613633497332527088\
21453420240632328481605193807700555753829009358302322167799680384170737452005\
3535131`120.*^-16}, {2/25, 1/10, 12.41611029354072073346486082512808231839706\
93043839111028856615479945715153434295530853312832689782167189067984301515521\
44411538022373085`120.28733981509178, -4.891633761200996302338768719612928793\
22354844436995764070492385044572366159346003913096537400660307539931570616885\
1483762375564781497243181`120.*^-16}, {2/25, 11/100, 10.193591821609387008966\
42377193232264274769237062414152831934317231187821317414096621094622785453501\
4559781581622693074656301914409527435`120.287495615831, 
   -8.44799193258493881265105703328795372667048873164461381789052299200736185\
0005890112121566405383006969075706003072785219625682776688793882821`120.*^-16}\
, {2/25, 3/25, 8.503362823023951092511210230456771055672590654929915445001973\
282657567101346277181341973232022625591284426625487442284912502068686597385`1\
20.28767124517736, -3.6477610450208189375910615329467678430792555844397344094\
24350174720177255977744834075115009542639295502741617319397828972614139106506\
68398`120.*^-17}, {2/25, 13/100, 7.188148856231058331488391475137680804828776\
23318168850446859689825593773177061142676543046071990984181653842067776259328\
7521054413260165`120.28786824558287, -3.9141827646523875183140474897034271693\
63609896461452403166072193966864020001790439564646599512551841389875088661715\
080195474541686017717962`120.*^-16}, {2/25, 7/50, 6.1447514171426578674491263\
20747334864158245537968400223993222382512941008957480141525515077397352511947\
246290819546740017919461617595278`120.28808837845777, 
   -4.46480139288189755624238341702751071043822995279425947634890197053182497\
4114006924917418410086352069657449743441932177841976200696082852249`120.*^-16}\
, {2/25, 3/20, 5.303179052755355047103596505548578818074381499684495022042252\
60220060280429173064412347339192851321608608238806891640990697781939078705`12\
0.28413474096021, -5.80600162161195051364978468572693205897258322983309989750\
55491482910007658808364448430413768337477438637246314880964645437466220144317\
48447`120.*^-16}, {2/25, 4/25, 4.61460400831779392601135558636823268863220581\
43148055888018457887535680379939998126066647652761688600198149026403354641034\
36540001236101`120.28440201687752, -6.053640998548507196022942561516168560200\
93862505491908829548409943155275392428515738317466780381486281975324131802537\
501158690158148805272`120.*^-17}, {2/25, 17/100, 4.04412293733770302047966921\
97702304912953341795845663986986763297381575965535916222618115529529048534345\
77443038170575744266580385726198`120.284698690322, 
   -1.51196918670627005882252268396999732453993727919331911993423797756027601\
0714827849617897064051635950888755566942189367598743680296365649717`120.*^-16}\
, {2/25, 9/50, 3.566250147886364376656294330964987956870194850728492812696436\
848863355796826008024979372913573430013859256734681774374802548467170389203`1\
20.28502762447341, -7.1368786881709358704403220151869190107956085557173228774\
73773154424702595770740305055714196264081150236073066943885719777023010219542\
570951`120.*^-16}, {2/25, 19/100, 3.16202516703797404657622450263570486151510\
06293954350799394460919847521387371474258838988289203870388001759551080380316\
54083620072113741`120.28539205690463, -5.626393268264504455905079507359016526\
98402928762104809604863842149168875593350901021484922961473989800119229776298\
5720682181328766350551975`120.*^-16}, {2/25, 1/5, 2.8171060603279122460722416\
19619809425793086832539525159306565660637078823373958579880371580028037990565\
380197419493830314326160058486513`120.28579564534509, 
   -1.26019261704011857600479245391584673188560220976808194846294801115466748\
8959318275792948550628413454198288111841211281174527740848635672225`120.*^-16}\
, {2/25, 21/100, 2.5204824530175971413795210319423688830296907574161551781200\
53524760086728015437904444454292755353644314510082290871831610712455257200892`\
120.28624251924482, -6.166136818827019307331519707233195556968372132695853827\
73500202548364885275606558281194998967649306771102555624543470216931445036777\
6553858`120.*^-16}, {2/25, 11/50, 2.26358831565787976916346104699044219346131\
97598759357418154409384360919897998399186635523323773745756703652141035113020\
23337985574700449`120.2867373377389, -1.5181740937781157467804238374633560695\
39056230438897939555688501672478330812864812784853334438047885727758322834062\
573418476719004344317187`120.*^-16}, {2/25, 23/100, 2.03967864860515798086158\
53292794889637967263621657974089907686653558645515298139004128555441951951761\
50718729836477068433164549877705439`120.28728535464268, 
   -4.22748843654501198687797278601475542928969887717665566217566654585569793\
8869805023909809548565149753819816771893998727121163817250392107704`120.*^-16}\
, {2/25, 6/25, 1.843384023991324463314548893408063402165520340337331694497903\
056885716962770944723379521099912656152294220044176100195268625751640549215`1\
20.28789249116693, -5.8680147413103966486309334967295376686751642564213237331\
58605349199803013885436156969715048586783630191640217350771093417206787965728\
927738`120.*^-16}, {2/25, 1/4, 1.67038726346678559694238656426113899139854167\
11094699667856109368025010628611256039143836993625032669770589689709880415191\
48790072059844`120.28856541704415, -1.878003272808221843375269403599785599360\
91961235204936099717419503022949437996982083198188051153981502332910890078625\
9211960849877964560519`120.*^-16}, {2/25, 13/50, 1.51718542704926054216019532\
16199454756533911606121361649115710084060318899727769114356807533860087563579\
18183712478962483387429015182323`120.28504959001178, 
   -5.70913806433944112822301129680542936010116009383369751083243278930944724\
5718850489759897654348302530607537116064570106802761591472594029157`120.*^-16}\
, {2/25, 27/100, 1.3809123240764380345565637113951721960294556777072977423728\
64035113545838497792657853801882073083910646708899448915772381773160443186643`\
120.28586091741877, -3.739178374975330537612853053951930401930753663856006216\
51037262887465840204056787916043461079307223549604552851703093919193034634703\
0332424`120.*^-16}, {2/25, 7/25, 1.259204575722181892382300159799301238464728\
68253385552956299719250592061551786069290588843975683064312906598986012965874\
0383541489154295`120.2867616171044, -2.30703913140051521646132195676753178802\
95055868880721340296123504755547927026150456802762783766296022115863357678061\
26831580188206768159977`120.*^-16}, {2/25, 29/100, 1.150099430061551301374175\
01179999518993523256142729625110179179065444510382884289015455014657881563638\
3483619387879932972619176361951794`120.287762131339, 
   -1.60904332653902975882249846821214185099925849313276070661568167772251338\
9506918433295455207619247433847420892538493827402113648711891689213`120.*^-16}\
, {2/25, 3/10, 1.051956008625686017054597313602926569258010201899255961269628\
805162032116088388751505598227725014204529885400091936763372590159703080324`1\
20.28887417919577, -1.3839314459532139654192317891373669669168876892954535327\
03756470594978296313765932569651626000583959683822566104950907677288874978811\
160772`120.*^-16}, {2/25, 31/100, 0.96339403844919994761029066150138505645715\
32925728720496910132429867962932095270625945262268159615360764302609522036308\
81097893865055607`120.28578797598699, -2.220205656688947722191408463742684718\
80891581583713331256588188782607464547626335398146454235410980384023348970234\
7396766203595403180908079`120.*^-16}, {2/25, 8/25, 0.883245768638010001211874\
06488076812273813076344407148997240084008995293636544289208274922520598556771\
2036688002363318740609048613946337`120.28713607288661, 
   -3.99565465478182771295791673039651530786276792262006386529426728799522223\
2494848850044013964097529044878766224011867540678890125493868810172`120.*^-16}\
, {2/25, 33/100, 0.8105179249304226684706018623831011451006501279576692531346\
72760801168821252346832865146179447645223793778841945760973579241481159533069`\
120.28863675278983, -6.541768731026517271118200440041525555831927782477649197\
70713180296193364637210239186952966656112773593454808348357088253290787070008\
4070876`120.*^-16}, {2/25, 17/50, 0.74436137584873711114836901897971021319771\
78728014620992203220589770072463241608462100030824291867363217156175057080198\
23461978534903784`120.29030800986668, -4.177716605833579719449352990233570916\
62769190342717533402357168529080527329986984897468053879513512534238831988566\
6951709723045225644195946`120.*^-16}, {2/25, 7/20, 0.684046773337804621430557\
91277997368446340872017569873847712681015801013250695629877399599409453196771\
1310100870102347824218318352618529`120.28775885335361, 
   -2.28771678339553579737642898962032567680442610517612293839627851110518467\
0545330952960550481191385038706670646396764129685251384622267228`120.*^-19}, 
  {2/25, 9/25, 0.628944858764140871304957948799032054327517972482061070840458\
143240544755155264018058487175640658520372210013134698544628905836739048031`1\
20.28979090408961, -4.5408885370850520867609142435986904443233174536759659053\
39024245891399447339230683981265208962437050717762044494588029411119710062071\
537718`120.*^-16}, {2/25, 37/100, 0.57851043908760084559056855552661051861724\
64173622933038320802358447035528337602430934560250035866239488287477751901593\
75834777124111369`120.28759990566603, -9.070936507836166071441093455625063804\
30944343679755258641010853037578654800460625920321809675211086640132559227193\
3609088405058362895704934`120.*^-16}, {2/25, 19/50, 0.53226927047638427242912\
51202834879724747766585176284540348585362514631619210334306963882035337316732\
65345499913514673183447722625051782`120.29007192635743, 
   -3.20465495670410517791875288116771491656785400590536687234082395473469124\
7383898652503442056930286430358056719752451145499078922307232730893`120.*^-16}\
, {2/25, 39/100, 0.4898072602917776585878431657814629768394253014416938981335\
02724396649370940087717667486999662009071132343209994646641612670599299474317`\
120.28830723625634, -2.972311207600870960364007043578727138656510305561619552\
64482864130875012677877050993990197702845642083016930758657187335076382013486\
9181621`120.*^-16}, {2/25, 2/5, 0.4507615291850712141951866042148358635761741\
64085502275678036212145339513901085528938786503573608765444814152939938145660\
816486756675741`120.29131409836977, -3.80914171781220453525521613138705597763\
64621062288176270516294017500936100326588116560313797700466018968038131334944\
2165473955411656814068`120.*^-17}, {2/25, 41/100, 0.4148129743772057561511191\
90576654244639704960901133051765395152510490139745185519070422996838153036188\
416173244059291582134023768188973`120.29005644909489, 
   -6.97951592215709516696937037628536176765916473447523225838158368240909117\
1846846170310932641580727986810966046015450415454669091872783026944`120.*^-16}\
, {2/25, 21/50, 0.38168005118134015837783201941496529608816626523286106420843\
7396338073958859936259412820455104975167504228282420339878133824866485169841`\
120.28907194443266, -6.826829671694247648262040675778018758557830784631409342\
73621461490150975304419337659307702026158843775329050155162651801576813990785\
7701782`120.*^-16}, {2/25, 43/100, 0.3511135483830616511007964040289649104273\
56527027488491120582460473190521322094555503220227704689663967137366593128028\
005633601457228839`120.2930558142426, -1.483772081339365340059662461146929246\
88628548480391299142805575904863734252199776376572677042880257487095484706312\
8971122404334682063072663`120.*^-16}, {2/25, 11/25, 0.32289217852520776235986\
17287715352776702528170280504443472837906956323970803920297403791471824287478\
783938221523932309261936266317209`120.29271915342912, 
   -4.94320674132485109699630729458321806079807784118463209061097418557281298\
7555742179013887895196352005467108532796398350638583774444400865304`120.*^-16}\
, {2/25, 9/20, 0.296818839630321465372912197499844757944495941138904417244004\
663209603367563946880432736843423929022877945327430188269628862463781120559`1\
20.29272259584262, -3.2824805981374515508051860655014122864474143240996519615\
29270122582865160211405103659858062090553327781925390712088437865062860610730\
0631`120.*^-18}, {2/25, 23/50, 0.27271743279012624138212829689697986063180155\
50888013470225878974740739260571966522080885925780390544777206654832689915398\
58473198440518`120.29308871122099, -1.186977342735678600663119414273061455006\
74417335265411638140328865256220325327562556117221481509089279572900675439509\
483278949598253827261`120.*^-17}, {2/25, 47/100, 0.25043014211858598965137792\
07990251055899987984952900331799888476117419128143229041074151771507923287321\
64076767807580024637527172451873`120.29384147478474, 
   -1.52413772088657707819130581054542666960616387053573425798566896078139803\
7547568050419539903664694227562532478079625877181892735731212565448`120.*^-16}\
, {2/25, 12/25, 0.22981510112653883334742341031553647528011821020019418450994\
3837979303998220000933037598764150926201936550303571616936215204025008334038`\
120.29500642512811, -6.575884082446817393369193035832414714819853030422185798\
92229804409693940266950550842257939752249535707093591082551880124062412231621\
7937305`120.*^-16}, {2/25, 49/100, 0.2107443836318273664800435684968674656691\
00939705142330756271587066969661746884890799934370284780541682154546241513739\
691575203857770612`120.29151437144213, -3.75648246777045357955927100161536759\
20416159201987939184790470228233254625321737054608895399355464358720945723012\
16320019939235776272271216`120.*^-16}, {2/25, 1/2, 0.193102268628680740505488\
93356829406719920525309297690554119439225946294419332974257785411565188243685\
1739815038768163783541924433080285`120.29347627696399, 
   -5.62789150246167767019908444877526286051158655653113828827898252059338174\
3857204586811505369629145571301574316797470462061807169038607780115`120.*^-16}\
, {2/25, 51/100, 0.1767837376823365487651592057062915322229847447627702355096\
81308145162363532396987173900143900965309094035875460025599082146326107761785`\
120.29592352563373, -3.546966747136395532065666999193226042580324810060462148\
00112885457890526908214100606021898033036859409412876982684013124252511565294\
503153`120.*^-17}, {2/25, 13/25, 0.161693170831316564329851639006079413501819\
70302216779964397696699608601669403995743324685220526505350836238171195039387\
5863239512696395`120.2934794172781, -1.77273890184530156154461911455931574616\
33566633365673144452925061584392159641988427344651713640532911002547657021357\
16841362687118390938783`120.*^-16}, {2/25, 53/100, 0.147743213008443146397880\
55315010642725009147986781764293997307017251196506016040284849583749323352095\
3239460827560321699182693527392098`120.29684080161299, 
   -6.66748927263242713367488540382279488169017550060897911836702908115864304\
1889586995275647280628984062164975211635106166725115369312435042644`120.*^-16}\
, {2/25, 27/50, 0.13485378789192273335603684043671808862322875247303508702910\
9945082225970576748460864446862965843597378728279818468025560915499471761154`\
120.29510476675453, -3.039261611889531478803864715851584441253251052788811584\
53734245974692257208407794367418390829786466179240205266323775558874912088367\
677133`120.*^-17}, {2/25, 11/20, 0.122951240069557068218210723052113797677667\
98532008532119285495712178517214478462134256704452513735642546036521826225302\
0691255801017482`120.29367044357548, -6.5556799765431832989453352216876951347\
53540303553475262179373005345895690078358198526913416118288333316665139472115\
395166450672709828707085`120.*^-16}, {2/25, 14/25, 0.111967589598174700144568\
79542722441633874506199712126762566176610421322928734323542876845092776869386\
9218724222034082915915475812471173`120.29844553025949, 
   -4.27975034807062885842780041395723085149925223390065510954927209092787621\
439074407130743546488291638639849882994901805433430838259222341885`120.*^-17}\
, {2/25, 57/100, 0.1018398855906208827662363456690371067802314691535297187259\
71129843939704194873557236415161726402615144400801188327532248217872652428124`\
120.29772435739896, -1.858130295972535180864545937690496530419201816362287743\
55702405574408434066478910269249008511758820653603259324734951037802724606131\
396712`120.*^-17}, {2/25, 29/50, 0.092509647465970385829042865430266496196023\
00798511655959400843563968686489009186452536246872594070605563663491322354813\
8917983698366307`120.29727955973806, -2.3278236912308099755797894345796000243\
01116478706846054040551771802041344980207604648877240383083184582050468852351\
35546517920717338299774`120.*^-17}, {2/25, 59/100, 0.083922384042607446313565\
20793778395943054336935405984027480210553642421636750374379608179972666163011\
2613493177009195484546069520285676`120.29709388279707, 
   -3.87797599252383130064035502913814435224638092078595378066026585656924890\
583238626016073806214332562603594836279528647998239407997055869192`120.*^-17}\
, {2/25, 3/5, 0.0760271818174968103358593499549145267587193297854156986145115\
93683162716198940597968390751295751100446995535010715178387865633591592303`12\
0.29714765410775, -5.26289536028619574722497322083625833762438307850666258866\
37238441164513944311549619817344779463708849666324250404717788998739808449781\
638`120.*^-18}}, {{9/100, 1/100, 1389.169561820503086534534147684470120522318\
41106714799968501504429538276429732064920311624742232741536142404254112509819\
2159974910567872701`120.21991682322638, 1000000000000000}, 
  {9/100, 1/50, 346.990609530614989606224311466848412922476026494246476580446\
56960253588865781897679023499635947364592941881685218306874573254092613816888\
5`120.21992881308475, -7.9870675551189531398393616511971991655652561737225333\
21679383910909830292086542699398518783794294999144595884100288519376098421097\
913564137`120.*^-16}, {9/100, 3/100, 153.994502744775110329029053429023319637\
86157705275194776011608841262603974244841614888267221767461595524072038993639\
1524685698604374587382`120.28551168688205, -5.0318215273516879401752349910325\
07347705049889828742906885949177081959188915882475174599285568012338755272416\
190114962279748813643270645844`120.*^-16}, {9/100, 1/25, 86.44598563979490377\
63909468287178348266859329235989726843597724665599535532094903136885220195063\
74860628056020725737680903747744042167022`120.28555200656716, 
   -1.78386129779711310217894557880795355222004108103136376983308021449469136\
54182505851936391957102260712215741021059425177053941424871222026`120.*^-16}, 
  {9/100, 1/20, 55.1808042227591591354553137963645449660370422224658738595277\
2891896382945255649808377799756919798001023697271454367952244503097070837408`\
120.28560434874628, -3.917858613696952945430811194896648923206094761529591504\
28224266400558915234065722582541652613898923062229385202826600069187568570161\
4191239`120.*^-16}, {9/100, 3/50, 38.1973895151150709618392851045175657909102\
07444859661175024845134917266583136972979091649371416951002868214975145077614\
913359097874890614`120.28566909940795, -5.24325871233471800239084208500867555\
83473161739994780722320787036510307165821381936412440039429490817983477621585\
02113756056514430285263538`120.*^-16}, {9/100, 7/100, 27.95707308198500078681\
39722189254473210158402596021929238056441747747289120753775366973766289211404\
97880292625098115239876899540125536097`120.28574674054352, 
   -5.47410058113009604397614929629956818182591667735383322788621385628412915\
2563392129684764060007839573305445333192436644213320954395283844637`120.*^-16}\
, {9/100, 2/25, 21.3108658974953310922467238431422262990704512319883715762629\
59010394665855610729099357792529969714939425703275760810532506720085435168822`\
120.28583785652673, -3.130451303292303597735863640810062094866853161116371399\
76562907447220542289952593955877461247305664582841206511231211041936371891760\
8158424`120.*^-16}, {9/100, 9/100, 16.754404383056294866398073081622897333175\
81591903088858625418499198680123302248328405251329494144213397808266944348055\
9316158153761333393`120.2859431418728, -1.52179238366146907237543509341065835\
55236130511327353596837673196820278014496507405292149290373197485610502222792\
76230796539942760391877951`120.*^-16}, {9/100, 1/10, 13.495354155226273422123\
64425738679302592810762081471268679772194984207053579390939842163204329650168\
9261262405866125839213741068800239765`120.28606341050389, 
   -5.34352548507744843687701600031608458215634297228241302400452979792841786\
589519668935341335700851767905277284171891263925290777823906918857`120.*^-16}\
, {9/100, 11/100, 11.08418869880882416346222493155179927359491660346644287497\
42369110739456370968897530836105141467546891906096464839332465544584336025097\
94`120.28619960665137, -1.251358206953828574452401131640418501233749413903231\
01493439626825429232473888016975264527290455361255844462572306881977502963536\
370747678`120.*^-17}, {9/100, 3/25, 9.250465740441647706489550518163304150960\
17114373552566206941837936314285139052862259709081013176676975929436940565732\
9665681557398638567`120.28635281756135, -5.0068572778928255054274204992083760\
94854648168895248033124928384422791291534112099524089747234746620698120669208\
075290604313282927575642034`120.*^-16}, {9/100, 13/100, 7.8235669922238774806\
21358494021175827816912741110609950136522731824110364030862707939856216334677\
052962246572801525763023151967781688849`120.28652428818658, 
   -3.94294188911282729407755618757745739716822835331749685967723279468287026\
9469384748423411647485655079062483241972626770901601723653449882468`120.*^-16}\
, {9/100, 7/50, 6.69153807854617700968135531868954995443207590661146309302797\
6782290052577931246021784365065185323164929335188674527367918261617626417234`\
120.28671543808673, -2.427602883632653749313509774825209408906524265797684073\
80155263959376228719891647843369238102699957669136842741728185892962918659746\
273753`120.*^-17}, {9/100, 3/20, 5.778449062050732139374955181762426223422704\
08965192463463670380119176560232656710533655060607514244773103049270041629395\
8590696000119732`120.28692788077372, -7.7387248149917354688747743539141052764\
04942519677610118615456617317540469953874493252930425177466078779724554009034\
898215102088228468923655`120.*^-16}, {9/100, 4/25, 5.031329291631204771848830\
46685969250342511426388499056385958193572894483311899414633798654852081682702\
932087235662587183250442449049397`120.28716344577774, 
   -2.12626601979294852746448018419848693325157919083035198567178049886507995\
2562545231437576825790375796601427507192390356004824536049108134704`120.*^-16}\
, {9/100, 17/100, 4.412313906442345060014606386534323804748185991759989744475\
56214834775253156493273348013364116314977979247158643266320247217628279855229\
4`120.28742420374518, -2.3764943802518655057016927493030385968401694333936615\
51327011070478189438762064071273198953913525543587061223091737370036943010462\
744822432`120.*^-16}, {9/100, 9/50, 3.893754713989732602765517104414838919728\
75845969990092191498296589628079463231698875849674009510261982277907583767451\
6755562312933378661`120.28352589688494, -4.8915300197556045176198038202282503\
08861511505518916496291892508617614322060089054450565489347135906256385783570\
886406377067767433291492882`120.*^-16}, {9/100, 19/100, 3.4550767397220925257\
53317588571856786371309695200231599570319596336943422418034853386603148452220\
832063737066357760636931512275689129215`120.28383870462393, 
   1000000000000000}, {9/100, 1/5, 3.0807378323918999908823578397173050323408\
81128929968666826404878322549992627898694376656580093640033652253861062637449\
212041190879729533`120.22198310981555, -4.10037154367586918115772705685162626\
02611378630859423299877247234201119317396494377808468865058943872927986283891\
12752600249494714581368674`120.*^-16}, {9/100, 21/100, 2.75877638434335111464\
76562679573243500381428028707805492157862690679085860127054327109749534585719\
58399618118131459120170517672791993178`120.2845631397097, 
   -7.46524132791297288333692075689342603728487794990308913858419897822979348\
39338985541275173475334109699551746375178901393455806737318847574`120.*^-17}, 
  {9/100, 11/50, 2.4799049530503037249157412240514838017372665074970218947239\
02331849934955349999287893210159908791201250820974197656964340421479966696487`\
120.28498306698596, -4.476320524141526559132608105574139323354258207447119294\
90595912959312992825005419572515221956156672240567512463472181395010531492702\
1268373`120.*^-16}, {9/100, 23/100, 2.236806007235114782291666794460106784970\
35097838171248321631024715212135506388267452295277785078876176222119035897906\
1369286044989959857`120.28544666127704, -5.4655933625382999131457513904601935\
12186740190424069690985020984104157053572078469063237558923081661712053431712\
491436619970530021764386023`120.*^-16}, {9/100, 6/25, 2.023654286475360470794\
04241141231813192718494037342588405826788524914015000340591597052416748341301\
418722822843402944017797021323721573`120.28595862127457, 
   -5.36743484080462559527257368837474996506099623187623927242839650331331156\
5018214371266060587824680551328432610055039765864569215629370159626`120.*^-16}\
, {9/100, 1/4, 1.835766048213012759884335726107659176666152782327336497601532\
050752527387745143684369007242161269562469286610742233441826354456241234938`1\
20.28652423294818, -7.4056843540314378343766132405397717010884758911663274216\
58282890464163453086817288107869316080716115325043337514892807581120564333661\
61965`120.*^-17}, {9/100, 13/50, 1.669340864170249362120195405926601240724300\
60272764483434427671055672897275658167740061884914140929856771860779868641070\
0549580377434786`120.28714944022556, -4.2733257172249944883726629743182449256\
55665968041687648392369072546609432104993526362547166531882639267255053311384\
820353556543467532363663`120.*^-16}, {9/100, 27/100, 1.5212690740184083731281\
84740093196661032029859038411463688575526820918455505883850242250519102159255\
000178778262682246858753868215833669`120.28784092360993, 
   -1.90975572673000659017206290013201806780890446531482538262459265086278151\
4095952414310625689931623233910140237208785864192734134539009477092`120.*^-16}\
, {9/100, 7/25, 1.38898648595650875529587613701059607750946854244062316479344\
5897472121769784189960370189205307564127430094371130514092454510804527957585`\
120.2886061873992, -4.6251828083291906194872363737611899646342053712142730188\
33063066178285204331995054776537137379171722545812827631559470470115810790854\
268752`120.*^-16}, {9/100, 29/100, 1.2703635241545209678306983262300279990170\
84020433546416167072394429122729741007515518134933624342833902162017365552935\
398298980914723439`120.28518875319307, -1.64504576504434889413024733568368717\
24595167012014433496972620288889752458394786192803331787901622844017491755789\
56776927787896212119209764`120.*^-16}, {9/100, 3/10, 1.1636197960571601537984\
23777123249817223238194372250092925493125133894643166324936388752257071331496\
291794152541074324713051403044965072`120.28610899415455, 
   -4.10521390033832106823073631495907984630666894940555352165466814127039096\
0138756968800076752577234779864964438896912250810761636350587872967`120.*^-16}\
, {9/100, 31/100, 1.067257629116748356954544867812812230816892971032321382300\
95698279677940648707615707015310155855066666242994512687496846501356074899163\
1`120.28712938423841, -3.5698707263129004516915058849080605779165688187411165\
61278030425315799546148322330985467640312335301102489502597952451291826690269\
484805266`120.*^-16}, {9/100, 8/25, 0.980009911120837347058153233577049803518\
42417267943606420475812862484451520300713218120053168316276128009409240019832\
6617113953984597225`120.28826153736576, -4.6455113990092550242589925986120332\
82895422035689287483459721615913079311437589329577406621560633102309987995377\
006205085662523934645660634`120.*^-16}, {9/100, 33/100, 0.9007988206736768588\
50511121615039455874492355984982698043262318097264998109447668068838155545633\
180307329701686888832656859484543245791`120.28520755904825, 
   -1.02721508700396719955406095936657865017531613528914500973418517150538668\
2477722169818677989331510848719085707560350170205994216032196805069`120.*^-16}\
, {9/100, 17/50, 0.8287029240974278471990034087141670077571014900825571993589\
51588765066812486368292945686661872808153605750803011985215324193050459429589`\
120.28657536974326, -4.232564072564215555457899514633319707974978799367821925\
06138641464174610776988859195009016093103012899909322367630075296880946234523\
1210919`120.*^-16}, {9/100, 7/20, 0.76293075431487435118326501531686994906308\
53895709393649433495172921515477856362310971425785696797217578349167185387817\
09706360838862638`120.28809542360153, -3.689250776105419152064638082053291942\
37965901644108156701187697629896120549463667224504188178678105960102828820381\
6239979562575095372038239`120.*^-16}, {9/100, 9/25, 0.70279945155983492746760\
28987577391459614193044722333311421995768484630717788935970119693633929507134\
63869434788012513016371869179540944`120.2897854168296, 
   -3.06804947229109422308864269050185883419900055795835396162590110882118707\
4928289378617947750959451641162633387675239134792247560764249642435`120.*^-16}\
, {9/100, 37/100, 0.647717386328803245775035769176684767985463087860878538541\
10299367892143052867006818010735531761984942648038362283511863092669543047613\
6`120.28726440602857, -4.6832131580560831482226605082760491501041464182887853\
10981594879644222936337533434993111793360417904124066428568864663463138517196\
744696901`120.*^-16}, {9/100, 19/50, 0.59716993715830977099240870229471722698\
37042745704176794614467169576671255582109674751256062382388848323232779811037\
87409819048359248736`120.28931245880665, -3.372338156092828150960387712016731\
77371140520023126136728416607794215709276171743547144220878503914611812858409\
832328764000851322323873806`120.*^-17}, {9/100, 39/100, 0.5507077841867486435\
32089545129078103835858765867785706097378390102808534170926915724468916036287\
162507688055055949831349393096005893487`120.28714521892128, 
   -3.93295485413433521491219493222465712937968280553282117344730634286326907\
7568328475521365805749223710462338709817151167248259130313854294886`120.*^-16}\
, {9/100, 2/5, 0.507937221353995757485179673617954801058038170964651250845927\
799031443815885590968929489246685269288030289502662361086328788860163987762`1\
20.28962861799342, -5.7371557035131769845496163937838852250878535970794000333\
76399476958097070421730038616614463815108177690184351190061955049419732219470\
71097`120.*^-17}, {9/100, 41/100, 0.46851209782100954788237886034773938219372\
83779595716740304030623077868108322159328491389271959999641936329570560334900\
68110640462375355`120.28788135630579, -3.539048550505553660258488149437952086\
79400038983997857184319580980998903118049874408663277116009405861725988828838\
0589112651606315071236782`120.*^-16}, {9/100, 21/50, 0.4321270815948663223135\
67440491347824195119853278879108731511230720468605494195512005265693383371105\
054625970005537812601613627026785651`120.29089254723513, 
   -4.57023591365272605905227253214489523959834755183986399617548957763106299\
6820569556430648548731279073606383325944594297864668289872611112359`120.*^-16}\
, {9/100, 43/100, 0.398512001826051999043205569394137371517655591590439651629\
15491247940160854285480802344142798960722179182107043399810672518242528595515\
4`120.2896436282193, -3.83577643359263564404069117667258165468324116162558223\
35960842537220225302822694340712837670668407140355352077668655325364280170101\
47110366`120.*^-16}, {9/100, 11/25, 0.367427075482894198640421826370616942727\
13849037674775496639027154751610352454868700072791505688293316822512260144410\
7635270300583681192`120.28866251028347, -7.2114772475318767462631269010432578\
83830837155636399373298961802141792838852837777937040618637929512188285599544\
964795808440668426108376485`120.*^-16}, {9/100, 9/20, 0.338658862548745708044\
62431727227944817228018982382193741864070273736057278262097381730798298773718\
4913856505131826033257472887025667128`120.29263466942628, 
   -4.12794787345507362717672737441375190593629179853597390830650011356602466\
5322947712174871854207044635783131242457338506592811426949116896067`120.*^-16}\
, {9/100, 23/50, 0.3120168240885451220521155554843466255233139553617746692820\
12186499875895357904995807900042192494092703420471768572563220423376442316279`\
120.29228872427599, -7.855461018313161719700584238033940876332909545887863168\
38442315497216101071138519048683413982161006605863169792383365401061706276368\
4887577`120.*^-16}, {9/100, 47/100, 0.287330381404723472807093662967604797832\
05723598135519713740662518324475354693883655142153481388724930277866333680529\
3249069599080333984`120.29227573013408, -5.3574402748026781000495976091504215\
60491972596254492128534086350591569564163154360702255318597107597463906972473\
858474854295170194501291678`120.*^-16}, {9/100, 12/25, 0.26444639348717504969\
35000126854548132925033749941059880905769744211094199903019807942935881383215\
37593432520337101523892070739850089015`120.2926177737497, 
   -4.52989588864542121384650305390796820985320560838518129481069637545786329\
9827658110068531795231594846024641782709107019636004445228583092855`120.*^-16}\
, {9/100, 49/100, 0.243226985147980588982657164532586796755820164767643035561\
0326602828720299501520475698279158450305850083961467051708902434747775281183`\
120.29333842255431, -8.146892966283833665856787475815168582236849530313537689\
56304249468835633815819163098469814833791194880064858809171952920504655773310\
9953167`120.*^-16}, {9/100, 1/2, 0.223547670448611189596254407980163666407062\
09195645435399635404692153282373571946033132972216493521930138289329580302108\
9346553135467367`120.29446290660769, -9.6547371904851248221503737309804411929\
08083368942628298744091634639577909770611483066239429713548554587685050260476\
293850306894218822588258`120.*^-16}, {9/100, 51/100, 0.2052957259102554574554\
72320463735860256067990556660185041272604660502603487585022569956013555602109\
809916702399800970052418595936090491`120.29093581063783, 
   -3.60978654476451869716228800114910277794584635577236144264716325021874865\
605251121065404798258378068671716227579560615614751825022300091516`120.*^-17}\
, {9/100, 13/25, 0.1883687760340020240040896652299891412593314237723372091061\
25310159621280321910361390734577007022725144446954001110268402874775980698027`\
120.29284176252534, -3.028536460990378390848072840130208715478820888920189199\
36181274049402766406572488291960753515071677126858533884073722593292355507451\
8557878`120.*^-16}, {9/100, 53/100, 0.172673560221770728199778176770735450881\
25469114624912061361566246218206921519261101188672779062520198141518062882943\
9917343498630546196`120.29522492497978, -7.7462531127447163213794816845012242\
08497121759183815902449323456431797668385007731381527617764099826410805536296\
224653946551313089335488406`120.*^-16}, {9/100, 27/50, 0.15812485556978303679\
86916187223578298203936647701114683030577323352333099048931903196153989687208\
20094596543930818559204690436099789396`120.2927281379193, 
   -1.02231521477930145427974253390063697770441732703156760394765302495113035\
07130127641457961027572577769339498782063453572500545410214240412`120.*^-16}, 
  {9/100, 11/20, 0.1446445344262127672013187270219887348281693821206522431173\
18626117735575886088232892663646674864203206929236032867426448893973018523025`\
120.29601299204792, -3.782862440804153235240159894771866691922725020356756312\
88074896957717051052354100841731154788317407604670812510777173298734932582586\
3547402`120.*^-16}, {9/100, 14/25, 0.1321607392344657754955530428548933681476\
96671773287493308682185627446744765456390190056310097991174689609245363077059\
527298456772977121`120.2942181760957, -2.319038697454141167758830824976986864\
10094482946611433161736947574454450458157665927979221165237579947025080933266\
2731542862598029481764147`120.*^-16}, {9/100, 57/100, 0.120607160155099671550\
16433964787626161688932784415551902442820307613761626037163635441691396330444\
6623268305034873529557802309680319597`120.29272555777455, 
   -2.44874493439417529929197915877242807653137217942460018242195607624457101\
500575406450958077281901058534803553678639147693551531273568814519`120.*^-17}\
, {9/100, 29/50, 0.1099224033750212678499633558214400488929804332395491813916\
55488968595239171985290571204843000962614864228528751887376501759457917939319`\
120.29741704287726, -1.928997721166481602101124971636327796178908875869549498\
72782623927460726321345008014185795044810082026812041143716075661834281810198\
544499`120.*^-17}, {9/100, 59/100, 0.1000494399531617343742682113542113583167\
68191081353668744616330162045378980440063034309076675180456071867014918389757\
897610328037246131`120.29664322769374, -5.05257729259553680130648502211965753\
19830061366214396973385341593287063974708202726282166771614915562234085148047\
06657701359974984383626592`120.*^-16}, {9/100, 3/5, 0.09093512658350113631702\
57505211344646249678844614198570961828939856378517138675149446278341305025002\
01305418844947055883086347922579432`120.29615391287277, 
   -3.91853177196335854133139478161244960581192928624922339012709771923658040\
23142155463300491596258061476282620296296673822624025222680920675`120.*^-18}}\
, {{1/10, 1/100, 1494.5216381651732140918428529423724406588479168672957656718\
95803697720062283553221313321182010781777188864550503972836989763912875994571\
514`120.21909208275288, -4.77368834532222476852894408001848922951098220872156\
64339646531548026342264734839320757302009613123160370531429546511849181290992\
05642636535`120.*^-16}, {1/10, 1/50, 373.323010639589497290414817809254330956\
53090075598784074778430892903698792672205995609649261107003276387752857156853\
495202463770749234419`120.28431907224635, -4.91687406018379200263182141064920\
42742174526620517882964116564035685664153797009889701620244581515806497667473\
42502226070590769228728467724`120.*^-16}, {1/10, 3/100, 165.69373078854471338\
81735732056546324705611758248496948256489945594348048671393366741887808356678\
18846895008180431470065004919074470884224`120.28434476592534, 
   -5.81438752864349634853727446747509706459599910552222837751861365320082087\
3273469362086084365691488522747072129501665623937867089283625568455`120.*^-16}\
, {1/10, 1/25, 93.02359593862065721312540602127069363935870379245723256057725\
1531895701345294314914239866108662251754666082945986086004157873680280929775`\
120.28438097786112, -3.701195587011131190477113368661194405488930686610670710\
29247068912205704802587706842131502732128465627135473143694832569990381705387\
9074827`120.*^-16}, {1/10, 1/20, 59.38782926723298135029923497429925616378688\
17532390836985157622300788855681509789632471031453931858421512898036133243672\
14425077618398742`120.28442795251743, -4.236188315548176951468058784776544482\
58169517173857247213423388064583816602484488778816935743347998731510002252155\
5579659952297838959910437`120.*^-16}, {1/10, 3/50, 41.11668081670191548144632\
52625122061056265390461730042472191631284291523136654085657935664652395733708\
48516082145653536801176811437796791`120.28448600952234, 
   -2.71446349683940194250590211779757757499347758873744105496667857490996665\
065578336774769835712109206035853959632749252176602571856299551503`120.*^-16}\
, {1/10, 7/100, 30.0998927280769346725360636614276253973708042761149064752854\
10662564701912180299414609283987403550073675125597274433759370490860272174576`\
120.2845555477675, -5.7959267933366981210356105831800679060932658930919593681\
37448330697969885142026643258164828258593510167213474463755571614163954575743\
411842`120.*^-16}, {1/10, 2/25, 22.949691001852024584437784549417853406204211\
13782103474646977963235462429372612409717673654073521349964170805202425242365\
6202105714901623`120.28463749588586, 1000000000000000}, 
  {1/10, 9/100, 18.0477258878067836943470458848253241218702678675903177769752\
30239596297786153781335730261778550923473707571937871703831876192510760924349`\
120.21939536424702, -6.606140632918226570077747829510321955250360035084182710\
23261881484044623987152034407874702321178115998610154653066254659213004484057\
8892272`120.*^-16}, {1/10, 1/10, 14.54151108401025822887835669356255535534334\
92082441446565350205193811950370006822211599091244804371737728632643625305307\
84852517968120337`120.28483834337952, -3.353116516070803528053673919742979454\
06970912765461945458666997512413744638530598187849315028335528267778905441033\
873712817672471073554053`120.*^-17}, {1/10, 11/100, 11.9474618496014217800427\
85077019252032472125543404633801395615556318641631568211071526766308302332138\
674587750492674912987701348265002213`120.28495958426437, 
   -4.30449532108955754746719296083092158134194915806233481325666547796373187\
9546939127183010257378829854905294252996023000364623229385129034574`120.*^-16}\
, {1/10, 3/25, 9.974625858736099222539344420839836625174075041644189768664881\
806219069267203160333169013040021205570057331773958840735256000664082385386`1\
20.28509590198671, 1000000000000000}, {1/10, 13/100, 8.4394624992229087624199\
82513004134263786778427908586345770244094764100039813587649517094304801959548\
024161841163991040284790582660255317`120.21976189247738, 
   -3.35314605315055707771749022223756080434469204969271724533995886760874034\
073892967233350700262748880519880238440031572620119371120096623399`120.*^-17}\
, {1/10, 7/50, 7.221514541712893656547543893356637859194676206034448201739502\
477375961131453635347448262064529262631795081800323624169482220591591869478`1\
20.28541685832704, -2.9061301101350877473655491159355350736284760253585602154\
49050769717879225476415184759485236826107653698925566445595328558105197045869\
54452`120.*^-16}, {1/10, 3/20, 6.23909957789849145341957138263057023932548410\
55609148923985121942054295146470436995398277498055233460121174108724546802000\
97721002233441`120.28560437222363, -2.502455050915165805876585472553853622288\
69851202750401314433609169801255474615230189402760678492595725086960569598712\
7078648330223162328131`120.*^-16}, {1/10, 4/25, 5.435230525777744484668554572\
64446069305122469714522364978274442380300955072784953024171028139784206909021\
4895174423239346201905825131446`120.28581178790202, 
   -1.73661097496957112539945379396955629793266015921800262410903639211240623\
7704601550739123342456348513736134114672031497270275835131076075138`120.*^-16}\
, {1/10, 17/100, 4.7691714197799552076422750529425123808996083734041658819730\
56858528792984017035299056400821509988944992196642271425718901371679334721689`\
120.28604080119348, -1.198766990926373228795381696546774773232720356177750421\
06048045871111856435893721299230856543915667764799609501887660216260732392383\
91314`120.*^-18}, {1/10, 9/50, 4.21117759083039547855289645114542689726601796\
73744954189532921233013647601579575765694056624647220554962446374221659435764\
37568655282248`120.28629332623626, -4.668734526014517746968426532523866503358\
28175475941406662998541735976750234724615123441809045880984445947742501522314\
4596570308906023590154`120.*^-16}, {1/10, 19/100, 3.7391199129171590887406069\
98710631657715839734805957850682882958562354096569546221247328804996932812066\
028967791559574466877043256036585`120.28657152122324, 
   -4.12316766496375946296273390110084098080320755506617334422399948225768250\
8079516460763214929061306060427003565688314391805759039198752758488`120.*^-16}\
, {1/10, 1/5, 3.3362595218478848724077766512578353271169379527058862901172752\
32719952312575724273309345169606356966481547456228906946206921639506532484`12\
0.28687781748066, -5.96419274621599189284525348292803680551542736482173296697\
26291987170561050952763740180294897926651007307777544617935609585964170934656\
4909`120.*^-17}, {1/10, 21/100, 2.9897457864957111329433836397894232109949254\
48943401987913082087475288875186875315341788236252715921500894119344175518023\
708199251918242`120.28303820205416, -9.29506167230217620111524525262481607007\
25736505288043801399172722332082506906121286607463588749026216717219316876135\
0441505903211757465073`120.*^-17}, {1/10, 11/50, 2.68958084408623945347953299\
35470780366403496290051969957838859110966802998826642489920348109601863005430\
27496064436553444871066670529045`120.28340191216158, 
   -3.07107464534324790647391147150479239172309601643682129802883463570503976\
4920912278785166554573623803614121707742188424337700176479674995551`120.*^-16}\
, {1/10, 23/100, 2.4278921314776657201412717853058703967088130414419806341183\
06853102137106380708861174447090664874509047772252644972179791426947752149019`\
120.28380225811787, -4.182600834761262240592711560754107786276498748735362975\
12051591909195892449372236727628529537347003284448447541275248995692880081965\
4519115`120.*^-16}, {1/10, 6/25, 2.198412493669618862801271641157280231477081\
46772000217976546586928337387743752920385520888724891269239457742082069113774\
1987131849284481`120.28424305551103, -7.2795308450526648349113435070873453992\
97107842154032698465453006535880161379027617745756930409961492949062296065381\
22500163141807962176455`120.*^-17}, {1/10, 1/4, 1.996102836960033990773650294\
53115700950900346929420055510356392924705757799588698678750220915307618866317\
0438302420532949402299146738415`120.28472859245109, 
   -2.14750692668502047048486148246082408590552372303710895288896525726131369\
8578394907693715163733752176078034442169593696808701011800045374096`120.*^-16}\
, {1/10, 13/50, 1.81687434882872429107586711032338126370774406606817240305493\
0328174854856884377778975352183106317002909124050989557335053204186862928092`\
120.28526368633821, -8.427210904595734019043079229730172059556187422068041430\
79153995788092862662461120387316216463565957711386126796803811228209987322255\
970122`120.*^-17}, {1/10, 27/100, 1.65738135342492201895933217035256739502550\
44252071991646433776089942607592330295962629645149285443557009980231371346794\
19624193323777219`120.2858537471173, -3.9127768345841633196558676694351588954\
46435427395289078962524126575048651426397210716861823766629524040436721161093\
01890288596863577451757`120.*^-17}, {1/10, 7/25, 1.51486499644766861095453962\
41824608289937043577181633474112361053916902623218560305125278057376227626477\
40055157638181798596186596747936`120.28650484760892, 
   -7.21627835741247457681563303613650523583800254535470946837276275405732766\
415888485651590685294566512805074347789618558363038763901681559518`120.*^-17}\
, {1/10, 29/100, 1.3870339888876847305903853122843955220768744670623441048496\
74091862402020384998289533370213344389136814417425856217708694973029305967931`\
120.28722380153745, -2.778306694652741067524737297417686319004259711290998917\
58662451924754539066389421887911131496195381834672641366174050040910342467403\
1960383`120.*^-16}, {1/10, 3/10, 1.271972698218259583607935707742674730952387\
64219277104857705181466581844312985859939977223789814426188695071271770382486\
9010740512138351`120.28801824988817, -1.2425359222740803219648142415101382702\
30896465799952716442653938930458065704388035472986884815986798599805877327007\
808535335813762494959076`120.*^-16}, {1/10, 31/100, 1.16806964755642518903200\
03966807130074091592664806829012983276168510176319212159382778535291777613376\
36245638501807293451288321493469028`120.28464303275314, 
   -1.11555626292803730402307816355655065238873259644124761013748208871128059\
2434870273961755767727560946836569499762230068558200818501132228475`120.*^-16}\
, {1/10, 8/25, 1.073961403225312508292342244832652572060446299340810430338174\
09727418813342573612435050695644328346049186335030479545396072712872477648`12\
0.28559566383834, -9.12383754744885015400110411858673907043188410934568356731\
33155407813602452890130847209805942155600118057408124887256694676922291699140\
0656`120.*^-17}, {1/10, 33/100, 0.9884881785020310223894091682780086721109382\
35414364231127931570267149482715629316052909936795490622607142850439224297192\
810134147178561`120.28665053246591, -3.48884597134662563076054487559301743617\
15319711466097463618540049320965734821524744845353100983659124394052323262050\
81926175294679643085035`120.*^-16}, {1/10, 17/50, 0.9106584385026269493493143\
58770530591342031569071373607273434480781133515160301814968240078800047674595\
456304933662640899771855769511431`120.28781938540628, 
   -3.01901171541770439969228729779928637969656522034416932244917969226127473\
3005473557687868189553643580083756437470047784922272365061766899744`120.*^-16}\
, {1/10, 7/20, 0.839620478924895887389511473433940910574240525015022438220705\
749796255929597892875107384408624451580066674737928085746055320948119171573`1\
20.2848126349651, -2.54019568290300473154004346952310463479574765835458101510\
56102641455820281666090704807843704703325575766397039883489845472225768438960\
58627`120.*^-16}, {1/10, 9/25, 0.77463945085718347841622154674037708667219147\
70201141049320872736016241111266232291142211593902696578735689879117778668975\
32271210229431`120.28622114498836, -2.756095493733071603944301424072247941127\
90211221025819546795674093394901328049301392031677688113583599709534479634576\
0049699566350009567704`120.*^-16}, {1/10, 37/100, 0.7150786702499142088693895\
78011919996617889754154708763284932008185297765501091514320515299848202839584\
425659920858071699149453662370709`120.28778442280748, 
   -4.54016872570399258814843875595470948389405238082766294438568316017546249\
484744361734034782556016980508458940057956448428683326076088741887`120.*^-16}\
, {1/10, 19/50, 0.66038432193481161607980831945725069464714323141214859470328\
8301576506162525513056567180965451997688326487699240509734004976596683558905`\
120.28952026097025, -4.381727959475967596387062577753822439135965956980559053\
75655069745492325599232371123420043845016278819085520736682970821422256802823\
1510386`120.*^-16}, {1/10, 39/100, 0.6100728707289234302232014713400720926373\
25697405379760761883932306063703843670940757154514305171362716047594234695714\
333335263567464583`120.287052263775, -4.0512206231890243989899195695575753311\
85432338764765673865850532511091542179281544278097182791152320835850880694637\
626539765035001540937713`120.*^-16}, {1/10, 2/5, 0.56372064480608418556702635\
35888437562111820580753729382040863354877854370743512622069234346958266109266\
07644174734169709710855133968839`120.28915060137454, 
   -3.03063952214555748626816520516861723160385439996931804679710958737120576\
658763311153342703413014612336576556270512433387441561658675606841`120.*^-16}\
, {1/10, 41/100, 0.5209551724042877186580632246804769134163159712397858591359\
95503002276110337391712258738322235695878881018172668930244390655358587626051`\
120.28703868139237, -4.914316173716886415161941688428421517084818373740324584\
55865528130725825406122724030541127620189232026569319981369512340961451914167\
8193795`120.*^-16}, {1/10, 21/50, 0.48144794157328184694993022581394258832849\
66593867578750076817975338888319290572509032993952502806146722336047306875950\
85116444384868224`120.28957679587802, -2.157445826953339527475056964963592311\
95304773955688228878926209340361858311595101038459758081189095736837761975641\
880171398865203602563978`120.*^-16}, {1/10, 43/100, 0.44490832094108782349616\
96092503192577831368906330131354371912615610031008920151066028528324720129307\
14967926649434169425861244472549572`120.28788692288899, 
   -2.02665869205086938799444906671363382939148800291342981800585385761556480\
5608428325952535439812399892561777921043920840185511260761165894836`120.*^-16}\
, {1/10, 11/25, 0.41107843242376572469244590149880315206936873538418876779933\
994454896074180632008888398902092555576733024825748206448214999293714146326`1\
20.29095718542884, -3.8488199343377925749274778147165437120226783902305318817\
36780979855678356417819511158372057048418962161980084707682567313695038698729\
506533`120.*^-16}, {1/10, 9/20, 0.3797288081263481694034313839652150465174815\
33379816930161919731190868640349762921389428432733533780543903148071758480812\
447619006064819`120.28976746613837, -5.05777313321992511054214658583130719896\
91781690005600300365105264263512721677597778894033808417566806306993172625503\
7081996998970597306316`120.*^-16}, {1/10, 23/50, 0.35065469613575458276413127\
22625700364230264527092475897472690067674098589855031269964992662297763089693\
7488552310993427725906275613243`120.28884573491456, 
   -6.30331867172968226874103870236771506781710878042932958208431828833866036\
9532512752546089796090854218261622663305918825479689046052587189888`120.*^-16}\
, {1/10, 47/100, 0.3236729055458484076366387333388898321077960906707882102056\
58568615130541875557072593107340807278194266539991678102629501204684027004029`\
120.28820975681123, -5.123252305841885871706913464486454094345985378956538884\
84378442080100137767663325293452648077956639842468295321334037790137549296400\
3018624`120.*^-16}, {1/10, 12/25, 0.29861910142951694290457293261062409924450\
90598627602311761988747975625787271587274765767433129348767553081788862890047\
60830545527481814`120.29259809075813, -3.369044223495187736918833157579071016\
95808947735618524829360289660774346847508398922970289277859562800530973724733\
571223745998104159088647`120.*^-16}, {1/10, 49/100, 0.27534547675663342701118\
90009972041355659973570829768603339420074289831943893000453522777068477622339\
79168601097645235028781705247304957`120.29264665864747, 
   -5.45492589722110316561008353017989997573750781935243691775190473218002111\
2545787019570862472526013633199998364511039164354367419046025757481`120.*^-16}\
, {1/10, 1/2, 0.2537187413451239607225000043802273491515356169483173099270016\
02570520737870245264118587789365648250399180461649232744946118644652949549`12\
0.29305090976037, -4.01282118052402400731996599987158625806982201890620804890\
63542411138827640004200991867153467049251777986122131883304817593879290920888\
05654`120.*^-16}, {1/10, 51/100, 0.233618378511429392918922452388592737634445\
02570039967828092756258657894344493044700726604557992515381911544698896791848\
5553617594999085`120.29383481802378, -2.2439183142254242316691267456842059074\
16033758749951375860204928203982616463195108943991943867665512264040517989178\
143013167262370863951994`120.*^-16}, {1/10, 13/25, 0.214935128685153450737067\
66455203487225753546480750793518983677305856709401017436516084320986767741057\
1876960301262404436541692754568224`120.29002492967778, 
   -3.06235720204387676691207255118126013643616203262202233254993797345058322\
7647806188698686513882014400456565419841632874342627012073662703767`120.*^-16}\
, {1/10, 53/100, 0.1975696662794596375109139256768701012748588959798959265841\
49382856877918485520971593831872039777131414018417401154207914800348138853733`\
120.29154967054369, -4.520204915769563856703834107067203606702625004970605359\
62296013327869239724867992142664157555427068339231093763352568456649670911394\
9371363`120.*^-16}, {1/10, 27/50, 0.18143144188069464232254836649430200217969\
65485952466061492694382261390872053664633444542155929291844879738803724162789\
71702823196887485`120.2935246114772, -2.5646130743973273789872285991102533142\
42622396803826667419169421833405913904205973268971836406192460517347438788098\
521190460735658446811247`120.*^-16}, {1/10, 11/20, 0.166437666583535142900220\
62113494313759072860115219876856518381802216652950874682113430277099333394577\
7436529775116490018007749437330635`120.29071047020612, 
   -4.53915702875869613747135875839547920128135998222293070020851118870612867\
8809148709201763419228619221363202253236593142167660431116602545741`120.*^-16}\
, {1/10, 14/25, 0.15251241924204343572744279024424665593453165389050047158348\
9130487399332126059275571588719100112015421645633226967544282479671266458553`\
120.29354429705593, -3.533355229233180818466043740085767374430680405478160825\
98741749795135828136360002328808314861303627779061718714858777116808702979381\
0153735`120.*^-16}, {1/10, 57/100, 0.1395858606793787976441011730221766802697\
80852079147015779106187612175690422289364394947220158181581139209126012173030\
47649374100681367`120.2914167248905, -7.5335932808154874985154469603272466895\
26931791021920708065687850524196581996713864444473210816764947441019477362466\
4250479383409761248181`120.*^-16}, {1/10, 29/50, 0.12759354161260113476031542\
23915222209285643793883181271020947190834463522034939013109999216735218057668\
84610938094609678563414446539029`120.29519241415525, 
   -4.04678957203061121390657181995158962902640955579977173378476218205628955\
7242293310624443302304983938634384881001313047626692833292114841247`120.*^-16}\
, {1/10, 59/100, 0.1164757932907167233105302060806778491305960835059154695875\
6789815869225547243888828257927235993295095346409997920810630210253760137582`\
120.293779525639, -5.38418280227101767931764118746314576426569283277185726246\
13969345358377035823337038986151219907931570259860201660901431500393575240660\
69514`120.*^-16}, {1/10, 3/5, 0.106177191680517558895514655584703422816689624\
17070146982077677258350158119310703868186246426647910413024212242090535258926\
4217627416807`120.29266943277217, -2.3715963856716359387588885156031124694665\
13573223291028903774421659247663406218597087903279165888259521054920007741582\
10844786722221018822`120.*^-17}}, {{11/100, 1/100, 1597.050643658214544252246\
21010004198640598173651740813362786973280354518033928674835848465571681496484\
2524786961805881162017913560299627175`120.21828181806866, 
   -5.88622601016985894419639408774098240845329670359763990986232275158309908\
4556733545634411722967068144785203065934079927566039370291734413019`120.*^-16}\
, {11/100, 1/50, 398.94981393504456509814352782950625952799329547870227407745\
98207780709034078871092196734246172273710856544715688577244855462116790812998\
36`120.28317655173214, -1.999004598798209268398853191201923900956606043757699\
29868201606962726873491042083225008146123820400917201465596846558542809998645\
9749378693`120.*^-16}, {11/100, 3/100, 177.0793804870099038638559806309376671\
72760057095501493460960969243353758702196656930994440859860505714032843568746\
387191069862768253071608`120.28319999581223, -2.39146450686337706949529669546\
98828174296857603862012723955380822228273926233810700276778930158846040328044\
37927557187254430246187281644071`120.*^-16}, {11/100, 1/25, 99.42483590718538\
31543223341994698969827058803410994569756947500019191257061542083840635359310\
08094668153172819227093374694470502320305501`120.28323301991203, 
   -5.64697856575834297988268530214757851665855386961324793501639984561618308\
3638303256214076797428825190273853310722806003641934020015387560865`120.*^-16}\
, {11/100, 1/20, 63.481993014984142540614747288923902161770919688563350406678\
75933877037687255148371364499640304922732412996679689457547188837689477011105\
9`120.28327582943979, -8.7381279540150438276718120809400041527578568567035914\
18992414536548541976737520853863158299853796994474731709640801216470616572745\
657708486`120.*^-16}, {11/100, 3/50, 43.9576109682445026732447974426410693153\
73597056745090286151504487020324289118570323701984941335423278423076725861266\
589964961045256771168`120.28332869285934, -3.86113468332767950543184310327372\
29525130413306192008541202849161101580174742827322178304660935358461067153073\
53267911401200118904519945296`120.*^-16}, {11/100, 7/100, 32.1851552062670095\
73842454212373791857645963020703737571549079990446146168373130101492701797185\
846136150067116090523083648364114039979884`120.28339194505246, 
   -1.58256117822416145967622318722218208701057412472944390645972504583785266\
6631201556728584107534795828652464202775686843880773510879456955023`120.*^-16}\
, {11/100, 2/25, 24.544513896432846569837249773357709351411676558014110254700\
19938642522384460257298289294656598230447259196858406344953964879410129379562\
6`120.2834659915275, -7.75064960100292063840899728171061409624429786000305788\
03596965966764475785590143828603539684705914142157568565444551952301885937942\
36247`120.*^-18}, {11/100, 9/100, 19.3062543223439215479613613668629172420331\
68319929013803999517242007670753960862408959054764307077528651137599581657991\
992445496657100938`120.28355131353844, -1.31944513241988291127271497858033317\
84903052104845946892679571401585551720473578711869294982801394329128375616259\
85157486591504087123636486`120.*^-16}, {11/100, 1/10, 15.55950018375974714515\
69620334589473328648950884816513044631106949108858966565579048094328794887406\
89222246080416713386590910909888794629`120.28364847418396, 
   -2.73512857956594465927636890004724807917816706387085071432978224442948275\
3423973897406863536473309504290176641911766692146562490743670578131`120.*^-16}\
, {11/100, 11/100, 12.7874707808324929246983422879282454937253301148433436394\
60846607950440498644694060117224841421214451912293600151775063462000256788603\
93`120.2837581255763, -4.1497368885530067534021321412322381652786919732315178\
89031398612682795292213910449529411886426323466493084754095697673509704121870\
78005824`120.*^-16}, {11/100, 3/25, 10.67926256902876273650270754880599860510\
89328537406865473908130141020554493454213989625292543259790433388566015595009\
84438848006753920835`120.28388101719251, -5.169424731333492477018786855137258\
93063607774939409787924257672115099468600320141202625673068941765656905506820\
350393916214132543612345025`120.*^-16}, {11/100, 13/100, 9.038730714333756030\
94898490171283550486407263567959115306973026595524002920366754997344838597110\
3667513088544862607735663926423181562145`120.2840180055074, 
   -2.89332617335138995622493671849036333327824256078141752572431359928715722\
9625978326463170007182689660445938859144048023596903628461244099153`120.*^-16}\
, {11/100, 7/50, 7.7371710296040472176539757934383818808063452652746732020428\
95571297914931925245180149372478802546194054103067671261615119078513658777652`\
120.28417006507357, -4.892686985987677403439428173294355663078677409978635424\
96923466118310030897807260098830289928702968617494436090918126368650261857653\
1827008`120.*^-16}, {11/100, 3/20, 6.6872933912599675686041403608586802881685\
16601091296036567067235627779580822925516660376158426786686571691721175091234\
89769308946035524`120.28433830117645, -2.826626214587254688068090049382111843\
63981825293483353895282468171543994789851061332354091070677857771960978673976\
5493992647118253299592652`120.*^-16}, {11/100, 4/25, 5.8282018997890646698442\
04903004216854723285410266961680302515469211245647230234107582944029670578909\
014733394525498659794377825299510359`120.28452396426617, 
   -1.58105459670291129586258672996419618535528586156713193624884913523658202\
1450735567199155117552316085351812599270684276242784291038421796643`120.*^-16}\
, {11/100, 17/100, 5.11636641619503772368254370546717731891394487399827084178\
78463151222306066731552473192213652133740639285686308565612587928957988540397\
83`120.28472846634907, -1.068245475810978308220874926717972380082042326818889\
11552137993864250221133649342007572976898710106340491098729193729061447004050\
815966788`120.*^-17}, {11/100, 9/50, 4.52000197488310283099907556737972823672\
78128471762088405840109831291361274951961349348220646028293420977940237829093\
69811149702391535387`120.2849533995695, -4.9411303220523325011667104251307945\
28067332060757053040844820311891462753753027725783043803623330068058635074069\
091519774919510981281034791`120.*^-16}, {11/100, 19/100, 4.015461489815452661\
44585305095542215076914006439427852865395122033336924794458036303641961043489\
5276836829633235622636016576412694714808`120.28520055723355, 
   -3.86888296626736709883268263219736702065900126735705236272081003673065152\
3530701462923212422477263640433627939563848888433312385641805155677`120.*^-16}\
, {11/100, 1/5, 3.58485784293233727905915539406329391144821790488327982188997\
7188469131366667748762663124235926501119237818842526744015209879568555108894`\
120.28547195754739, -3.010131912125839285007432726025041489308609527558699110\
27848600861647222495227876822634395173870615451317360245137486462851145625505\
275082`120.*^-16}, {11/100, 21/100, 3.214458832457412266778827944055373904974\
24678772384620408907424691101852515762739031712660460966408441733362105111633\
8732786815393912956`120.28576987037532, -1.8727348152574585808570880930967275\
12974761949861113887882800444303057437582775134324114563516637534180495526551\
106956269520722258903791087`120.*^-16}, {11/100, 11/50, 2.8935806865732879669\
70389053215156921174889835174519853582793303206521433083187980740892496457703\
146222388032150197761819341384621478399`120.28609684736375, 
   -6.60363556899328753039928986711831676515555905268703436453281622966413714\
9795205022342100711220946725396806936501271180125802607102435363793`120.*^-16}\
, {11/100, 23/100, 2.61381069836116263440686043039463408857640266951502561220\
71971806478860889720636486329838069674123760949587279036003233391030183875362\
46`120.2822940110299, -3.5118245677963734328464786886448793516509911939452374\
58582186476250684726423539300633749616406907409844873490441501743275625034995\
71085017`120.*^-16}, {11/100, 6/25, 2.368451675599801400069999780941014425235\
63833291319604809098260469741506921056539022819251686018893381158194737849778\
6810234476309510881`120.28268028640203, -2.7215550415079099028582123785416185\
60599677381637089049868222713067711540841276566479574220479087009716660291177\
46916170092232656661998577`120.*^-16}, {11/100, 1/4, 2.1521187123166769471713\
76971335017596168167674160963309936070188667066703049735664873276372661616766\
479361160067951001056924435682867801`120.28310455716554, 
   -9.74932798941146792132576044403695410536077496825742517028319400457855727\
749941841255747096681825510017798294382784257843875109151735841883`120.*^-17}\
, {11/100, 13/50, 1.960442356357821603978225737161378249436100893334517816740\
15338111672516455251111320548810874973714927163986665605852328757747775035825\
2`120.28357080137614, -3.6378638178403276737194257504256074719765821918735299\
22200309019524210552843293361278088441415982942599389289943369814992563506349\
83697551`120.*^-17}, {11/100, 27/100, 1.7898472575027777267996659264287937356\
34828461216811723497476996022182128203473695497876380347037565359050191334075\
395812449861908469471`120.28408348347587, -4.07286520754842791755764611301326\
81657916347997911217453084779553085704911885152909138486849969477352847240190\
29548664447838065263338730049`120.*^-16}, {11/100, 7/25, 1.637385131435397078\
73135373681241097523876568173004381029391323420339959588160611609182747395400\
0453319173190474944144690507994245475673`120.28464761214174, 
   -3.45200683979357457996519746382144667910500307278336364163156503313247257\
0076622807630477053718172521654158829354184162270462609379023272586`120.*^-16}\
, {11/100, 29/100, 1.50060732454573902907862736286981012801229558593675028689\
03638214127746502794480352976316455782773161619058147814973678015175327970003\
6`120.2852688045903, -3.39195697939906522927097926395599227492855131482655153\
42677349399203861752227494718380001390591321656614322034242915521062208317921\
0483855`120.*^-16}, {11/100, 3/10, 1.3774666020712501111397006999862384096314\
99253205533250268535327288131457929387447451723835047562409814899282494198384\
019189730727261692`120.28595335793185, -7.90612010091947724263051616365548899\
14364593056752712358975509397516928086867309693102443250002479657510824866426\
21880844402627505726508398`120.*^-16}, {11/100, 31/100, 1.2662407441461846518\
43352156927298861165944196728119312181379034642875972973064920239188370734682\
449334987896180091534863943775517877791`120.28670832815563, 
   -7.67982836420094025201511396786793573985548620322644582165944077982870239\
2114646194443966107936152929049556427793406525547153181122131674625`120.*^-16}\
, {11/100, 8/25, 1.1654725859252795834293249216991970783952912114372167764589\
96987980230487764532279611215669696347664155651202670266221151142915695246291`\
120.28754161741291, -2.208864859470030887162117756385059744996429733214806173\
30914535624968397854913218009966570482105834172586534986307225157917614092226\
925919`120.*^-16}, {11/100, 33/100, 1.073922577717379399815598623466617166814\
58901283039443399321271749982382140881151637990783786621502971120232645171863\
5597255602568471436`120.28421706307677, -4.0158610211051784188005741258910618\
32488564646571440703703052338563129048931148717458418788688912401787682945873\
329106838713063565161585224`120.*^-16}, {11/100, 17/50, 0.9905309638855193104\
17039375800762720959853105284956064843554689048416694628149745605624156092973\
435551251791670364388823774769122725202`120.28521415582331, 
   -3.08394869489523626183663733806302956252048204963288551134938552069031695\
3333889043306939625551495190744012172268837486070450010168621043461`120.*^-16}\
, {11/100, 7/20, 0.9143874142148223901267623789385486531264332573584963288853\
09129653158201564634947409213549501411676378650219671580794577857611807230969`\
120.2863171387242, -2.0220565281676786521519881800985770447600392204130597819\
86272355941704035367547275251663268466445040828335403894863822851969103863479\
36809`120.*^-17}, {11/100, 9/25, 0.844706475198131829318058212535922591782199\
13747713504033645456185043592377786444874034176384083109621158457354544687542\
0050988125798587`120.28753809600579, -3.2708519146795179101920310754241955329\
30775766528260424771070535250160506423502569604929385190632361538557009641763\
361521844182736011805143`120.*^-16}, {11/100, 37/100, 0.780807600209475210383\
42318050017972663612889369116984438055414696805968950352361533727310234572392\
9492857903825543587748130288209531356`120.28459235908642, 
   -2.07072023065192958157693505472603508144010052839847349720875390778555588\
8903752764750854385350264989079370801375953844220406588793618533567`120.*^-16}\
, {11/100, 19/50, 0.722098807431652854430021308681016603602916285979809468313\
14225643978798926755742333209077400730254444391659219456908041881418980749318\
5`120.28606082962831, -5.1903845334645440001419341513047341977894189782678399\
58954953100337368130117859209588111550401123033354794728979390716448452691705\
91197354`120.*^-17}, {11/100, 39/100, 0.6680632309556368034452573067798555442\
39998635386797950988758079667110908668380097117868878234389010255930032555484\
788973867513031097316`120.2876891024691, -2.572159572278060886083575165333410\
35170819547986998188917814225107794183510051878840601940328318519393510674903\
165742610650126168019027979`120.*^-17}, {11/100, 2/5, 0.618247993582921237740\
84920357606432917469688758792223885327222349236576259388771081053572725979110\
8231265239636406218135891314736848881`120.28513935179816, 
   -4.47704506106344725207458047712100056142177847952823206601195893832841156\
9559562682702961750429784294636164109251426055506715334244888918427`120.*^-16}\
, {11/100, 41/100, 0.57225495369259984549907375010738523435193629368364296998\
94600989823835198063604064125980981369066718143775315517962837735889965556569\
28`120.2871027287339, -6.0995613214106657251109293033043437800019716849691106\
48373913978215850106556076781154210151550001502389500175046564353299824383622\
25999044`120.*^-17}, {11/100, 21/50, 0.52973297324420697771419930885088494864\
11875415652784764402305806247654580090794464325093190579600540571204152396871\
67925851628170186639`120.28928216498821, -1.094644023700926824249472830742165\
50897729607324870048747176022294932120142072208683386951313834607263615422960\
953292927015807156970024756`120.*^-17}, {11/100, 43/100, 0.490371426935723638\
83330546116586180742408436090096705092093645392030664225356168504172665286516\
5110643697537272705102434685666743065711`120.28725359129417, 
   -3.48848432370647466505685293651668120730855004542734183214132541595711925\
7575913365095144629088582348629694935864603592891314529760677579799`120.*^-16}\
, {11/100, 11/25, 0.453894729100887984059299593096056884786774977983674252532\
41135042360667554993220746831652374796350623831934249057756160980248888638068\
4`120.28988501399404, -2.9241988397385950583038615001403744329483250386902670\
48070696376789746495883148806491220425951293943124545731655915534942663608621\
16888422`120.*^-16}, {11/100, 9/20, 0.420057699071454472297996237374781700571\
53086369457033904268501200117529577785843790304101881678577396130448150937703\
889111993239162663`120.28828769794296, -4.65238360095897339599403762790257601\
87192436503776250341285310317639247515640022679493158147791998089801344375230\
84159838466134756615606281`120.*^-16}, {11/100, 23/50, 0.38864162038776421489\
79190610904837326565708064724853746581621206439384961909097365926064361576603\
97576766935521313279218675542700496428`120.28692466143934, 
   -4.51379619829162683129477769718372612189065501716139215248106748781777015\
62644837652133498099409354582365051640716017961952539670328362673`120.*^-16}, 
  {11/100, 47/100, 0.35945087661272802318992211194568290517924573605111764695\
43940712853556436793286983383851547789236748088686324628673043693161343818272\
86`120.29037897518688, -4.356464517708791852303725954729234584368065262203321\
39297572237944429880096724376121224655588825168715636033851968815202938092960\
9828109114`120.*^-16}, {11/100, 12/25, 0.332310068244957145960382817230162158\
37019943963410964883911396017783038800305851110226432133388790216542789391792\
7582045494872091153336`120.28956542327843, -2.0145388148887739104135312819762\
88986287461099991321974485784216466680904672939813582463215434331495036433444\
499991864586670856209318209878`120.*^-16}, {11/100, 49/100, 0.307061532590753\
97229464528418268823657050429669928597776910721402799620279050727676214344381\
3925772261389580135360983222759558788597014`120.2890429657101, 
   -2.19824316947206625359524011828882267950236925509369491516681283017600813\
0207219628426210483080335544115603929179826960349255743437586394014`120.*^-16}\
, {11/100, 1/2, 0.28356320239899027853162248368984670571954297392174579301397\
087977343554971988178663710620924566888215436554405329530552979626275959075`1\
20.2888310965789, -6.02655773468323836029801117099072129531387043064938617228\
76012727158728664202374245348351937923972078002066124493892898045838264066899\
50653`120.*^-16}, {11/100, 51/100, 0.2616867503220190105112829878275941302662\
64168980308278144046839125207269317211926797206528968510691967793013765420985\
650851125664386853`120.28895070466723, -2.41919173041868952492270445191650772\
28107181420122540474950939579159647826200450740712124370064161541880543010278\
90433480664308549089375358`120.*^-16}, {11/100, 13/25, 0.24131597540648890319\
68825221856267567626766722946079964981190316318319190214854349810624077565489\
31984336190436915540233903236457684029`120.28942423515436, 
   -4.89174188964535485773804257086453066709863847190121760838217237301084048\
9289056699798090066088799633541410019332393769006326390986530555458`120.*^-16}\
, {11/100, 53/100, 0.22234539527980993151796712594984619785520773889116809459\
38676360989317143891071655273217046987500658871770247347030504879956346522824\
41`120.29027589271081, -2.914042518344745247638563105070612682035383058097403\
93374243982938954953521252779697133817918821909286326443722296539779906117300\
9914981262`120.*^-16}, {11/100, 27/50, 0.204679013823271534496270653987417527\
86250554620079439201668366555986824624734190278478545219955764446575468029600\
3983466273017726306797`120.29153189403289, -9.7293086769016815133700593221711\
16804909477822337906081139143700170660336935389928535544217766437258398915194\
193573254390744603307863998993`120.*^-16}, {11/100, 11/20, 0.1882292391785942\
45365000631531519909557387488433015372690089208070568716717455834916871466204\
959127248763830188513283472205680252382836`120.29322077912097, 
   -8.80468947622811726898202154321334593989486542323154213444800278629551653\
305542788286160919818898037699242796635690008381364310468333034047`120.*^-17}\
, {11/100, 14/25, 0.172915931129730243560266714331776013793000321210380874903\
28475476418310194511936473292822048306690631944343708546170478996650323870043\
4`120.29018204219264, -5.4820909512150785340055523319739610012801286272075786\
85989861269998848621051155425325389535585873662148965216525178609814820730654\
51008659`120.*^-16}, {11/100, 57/100, 0.1586655603988682849448828998917828830\
59614321028287569377194303215103934240071577271198890031414808909132357784150\
356087925982761040448`120.29270425424595, -6.91858714164546567191935433530387\
84923639472751291108491146140727924222569749669275625189651548244219711682740\
6746760890279034111189483724`120.*^-16}, {11/100, 29/50, 0.145410465321358048\
20193420229447735388229807634733955616552036613166512517514942097226101371181\
8696970039233110434162825882280679152`120.2957461038709, 
   -2.59728279263386855089043873397677948888689891178369754925589274241929189\
8110906621961828469559281198848372536979656493636411858522533682237`120.*^-16}\
, {11/100, 59/100, 0.13308819381622081862287009818420961702604663615388269386\
64571799792984407922576379356471123000080564915403412413616224479756499989076\
33`120.29378729652554, -7.829364048723564600377923101022194338438398641736622\
11241545959650013258657858313801110213376900600679543111953272905739640865605\
6443156595`120.*^-16}, {11/100, 3/5, 0.12164092062158905711600626759061324940\
30704055486929948128420480159298166872583756543248488076652717541073694901681\
93349653015166345643`120.29214490051271, -7.049478591036398460870773213886601\
44158845618596146001687981854810119589297851221703571228572935438551534398524\
7049625963078079708381659404`120.*^-16}}, 
 {{3/25, 1/100, 1697.15032953197766620624010965576551700202110664687783609014\
30680584184995682043329508460307763756423078664369281798878360426901023816057\
05`120.21748028275066, -9.061855554798132765091789211790177920557652551178319\
92244791718945886029436964412263675414127696924722446581623540782952451612300\
8142851244`120.*^-16}, {3/25, 1/50, 423.9693028499264164617356320186226459126\
48071821217061270334657140581347256805044045113797529775035080561703216413522\
138801856701442902233`120.28204747203966, -4.83543622998264380197778865771152\
66865625077107666154658861446343675965871305148484606711396264431136053165032\
8245658955809315082395973666`120.*^-17}, {3/25, 3/100, 188.195124973613880084\
47043457770117745561627372361477520455665620473997853669007097402448659922299\
1606000492371644828283708873765919030999`120.28206915738079, 
   -2.48420898112912641044320190901936978433656668729278514357551116064566734\
1849200234213514532874980397605928763951354339267770921386848629312`120.*^-16}\
, {3/25, 1/25, 105.6742648103165450574177527510209513520150076000271649154431\
6543750966556091847922152807980830307232525980619242935782488037841787555258`\
120.28209968891537, -2.522770925230090997775156564540202516732576532538614501\
80434541426962163980048759404930737056467847157103198846490080799000765508595\
3800648`120.*^-16}, {3/25, 1/20, 67.47900744925177986007345309136520952232212\
50157134011857577642058457196779801994901259170226025841058391806365161431304\
68470691095881697`120.28213924122242, -1.999189516808430757584521875088004049\
12268774044932638461918655254793265280319518440476109421729078730951894480504\
2717070596391983475314589`120.*^-16}, {3/25, 3/50, 46.73108571141015315493992\
54620934504499560746438601134317800318101979303539217220153978313466217540372\
90661993016165762144574690124165235`120.28218804240358, 
   -3.89215521157827569529683325850555828548245136317970666146398538113350107\
0802725341968094146219814870058052864157869924929465926810406525461`120.*^-16}\
, {3/25, 7/100, 34.2208679195730211645900887601752415919561861693454834235799\
90038848488603190186337922461281124860959418141436720076142574342080759596457`\
120.28224637688582, -3.802749580404342781298278560223361162286682982679568409\
19301724419655938917450429253068941600862180251705124813891258639604322445176\
5833138`120.*^-16}, {3/25, 2/25, 26.10138426027359431117716097383286624553172\
32587367903956979748548439170060966531850229563910578933204606223206654640695\
86189100900747828`120.28231458893447, -3.696663353102246695037962578168020153\
87713533402441443571338693598012573569353356592807923336282598444778243256661\
142130200820289693485791`120.*^-16}, {3/25, 9/100, 20.53482533305824288594835\
88167895170596789507115069069047375579797508007890732172174671860572172225486\
72440903755748074097536995648389135`120.28239308691603, 
   -2.30939199123223720211419554021561820621173281185903800169212587347371998\
55972863714335987738927037993087490188685596835264862364821531711`120.*^-16}, 
  {3/25, 1/10, 16.55323380598317378359419031172950448224706256279302736383381\
5773949566525092796544520633966402499431051524155459557318177024994224692117`\
120.28248234838128, -2.944624966628552981025478878363128162166077682787254383\
55507300782865323195524933329390142839313227403006032946501725278556119607673\
0319967`120.*^-16}, {3/25, 11/100, 13.607444337032801981862579586322552008977\
63311220604327352567565475811451545346928375869327534711045486870131810363324\
5520046541981058337`120.28258292603599, -3.0973395970894815941201914408328540\
40811526856018360115677118834241726695722470560396909153359189077757440447634\
727757902095217240770130999`120.*^-16}, {3/25, 3/25, 11.367070231349195026069\
47914745408556372795785385535334497653706149582256962820397354013126728120024\
457154650730411048796906333823975295`120.28269545469189, 
   -1.49204387916245106772406887237834816429837594140299081814194704482067121\
1328927904406179589748933375288709777915039021800622719376033214269`120.*^-16}\
, {3/25, 13/100, 9.6236749676595444465672242100654255268909016497127229347910\
11350170511860201995465118925414515127756271795168502479302138659710105625605`\
120.28282065928516, -2.384749433229195954403548906427837818465501494509457203\
18110194978462633110969996082629473935602315434811031493608961667489927922523\
5799664`120.*^-16}, {3/25, 7/50, 8.240488900673493965211389491646320750537046\
10966342073814335255860473726004155903919950240714566501595161245843992453663\
4092696440130106`120.2829593640907, -2.14523422923341569782277560762217004849\
06401402406779113240975995333667445031499924973823407106947345810763402625797\
6323063424112337116004`120.*^-17}, {3/25, 3/20, 7.124751695796011374745501314\
17099116520297123910329223875979404988951825916067432198633412274970574810950\
81174290584070847316944889641`120.28311250324955, 
   -4.04664823414501748024606829176582629265049010054182308425519240037345353\
0900905836826083525595807938503397680819620907460761647878186543488`120.*^-16}\
, {3/25, 4/25, 6.211751256298507058331747470070653675505137470493170793812991\
072332729769484569911142510920807170437775469906289778211913776165951634841`1\
20.28328113276042, -4.0756181564145476356904409950244544199685354676382745617\
73081294590716393761252059389436261701658789420573971866830110398959442282193\
956902`120.*^-16}, {3/25, 17/100, 5.45522948202691793244280547444211992432845\
25585836615119806565839045860189906605370316225832681658676809951643073643282\
79953057630152442`120.28346644410544, -3.933438360194418535059758479623189189\
91705653566884193335355111755930743317923698755707559076738367215137194763777\
4682923024166077627710047`120.*^-16}, {3/25, 9/50, 4.821409462552273400099041\
32601747509431257171492224405510160199921428825895249087712684776923731197972\
8211572822972613430320729918809152`120.28366977969046, 
   -4.98025181919187773592475342764472605718437406118782855553919829223329445\
8883717139926620256132348071798863603755456984330244121286024243975`120.*^-16}\
, {3/25, 19/100, 4.2851621286475589503035142853467753665851434218003493253961\
86049052977469980474859274960930942735326522287813761491424235025006403607145`\
120.28389265030843, -9.308944584548719223541932289728960017841264573306938005\
72399803619144210029002820748448535897230985702413905175166120789845772219555\
509462`120.*^-17}, {3/25, 1/5, 3.82747932652059144786471105526143178427297180\
81515198785035562298472089601486558931968126686055348853195675227380245662413\
99390008545887`120.284136754862, -6.55139804740171663763425812216853338521980\
28125897347371182234992795563338093214908451064858311913327266432342766350178\
9922261316084399654`120.*^-17}, {3/25, 21/100, 3.4337681839927358630001991245\
32349535504362664854838928783551113294983536990901186115336794696994321601868\
595994917301718104804279518633`120.28440400259818, 
   -1.32783822077800322633041567795125022216343862776186101804512828773847158\
1590291037135958503432342766766947346097046823921776537649193941127`120.*^-16}\
, {3/25, 11/50, 3.09267528517328112617086873918547643551395010036330486943900\
1722731716320032224077220588844171944895098131423592558973764222985218158926`\
120.28469653813983, -2.797127600588636740044784718636437196284462046582211379\
68690273496500225151113523734283342431149529999492721671248947529392033261238\
5863273`120.*^-16}, {3/25, 23/100, 2.7952605911439216530333607080050399948091\
96971700016591096591254262761437015729347417812963898535964375286064275262478\
08554102866048812`120.28501676962912, -1.832517318778679542106271271373305625\
79067123980967541091996799830297011944231837540994757939055074458186188902567\
5535056030061629583419331`120.*^-16}, {3/25, 6/25, 2.534407075791342055134230\
15986024800765297898388808280430383700002241296582987063962368979640271083115\
3950912534037375506830522900654101`120.28536740032166, 
   -3.18668115426643454163806083476465375357655999490788833334667401095202855\
4767425206949113093368087064794900058423779224833976062104071041523`120.*^-16}\
, {3/25, 1/4, 2.3043922288325671986990055840938635402705408755518946040128481\
24186340280022798662353100271360768064899251952492954200274773137294202207`12\
0.28575146400271, -1.40957732507878049987010174557376540594958998398150955001\
78947219103226230351918589304369972623987858256850466298323092114728851100430\
90533`120.*^-16}, {3/25, 13/50, 2.1005726223255905062683885430398460455107418\
88282206696507490921970095262115974400338594210985621286622012766282206096273\
730968704804344`120.28201621449162, -5.50819157434742675702641582662046231615\
76753491317019460281811243235786888805813447284249300946498962243699431501230\
4304117433786498960516`120.*^-17}, {3/25, 27/100, 1.9191486878517445031724826\
34819565098827773733383989971852550461550479658059127224357475300806818568883\
18312387849559427956351955152733`120.2824686568264, 
   -3.89795141682458387404698766051058617887929958620693760944741948553876037\
621892561705081691637485852904762067000919360071034124917837825885`120.*^-16}\
, {3/25, 7/25, 1.756987213384579450783930128697010328297004284526117373822747\
215427717585589208544005742288826158416883414444880899286589655925008293021`1\
20.28296513871052, -2.6162713241175785907732867264494723189491528480185116152\
27145056318172516423147975959707699956053425788403238907716288097152512112670\
156712`120.*^-16}, {3/25, 29/100, 1.61148592270060199897280535325178609596210\
30459260293228611066513677427466046702864831528426971921419486745834452465796\
16867074453583263`120.28351036341752, -2.824690799918749566786640196510605471\
84769675740732113450246695588478259314344924958593981516252104904718141095600\
3740392335585450201051502`120.*^-16}, {3/25, 3/10, 1.480469109537541813545178\
58556304879770300368075715547033656606703335939371338685339554600844281416540\
7841665590097032426543812153597896`120.28410960219348, 
   -1.07031424839251439983683234266000544819429075976289327863948099812764056\
8303572191819110398774300140959942873894615504758432235057796841588`120.*^-16}\
, {3/25, 31/100, 1.3621064463887701233613678445056841578826791509953245916420\
21263736537702779308227074446776690464488686223586563938802716627850894254278`\
120.28476876069556, -1.164261051528481043603473879556655876164452899075867644\
36880335375504231833864485262522695410557228823043477374187838567397791574387\
7785709`120.*^-16}, {3/25, 8/25, 1.254849267986732670074872997832093649790898\
77743247261251159649065418935354555656933552067195305155552258993064312963781\
6402776675032055`120.28549445257535, -1.4945310692369915487549576032509976262\
31389266800009536314380281743650473471014879881689337323469005465514238705107\
595403429588122575161579`120.*^-16}, {3/25, 33/100, 1.15738015952446346000219\
06402318764554268201027213623572374147949561457709938647800727575976078458818\
7128655174918151910121814997921831`120.28629408082553, 
   -1.13181485620046275890723083965243614438986420219778380647917940390842952\
5865788095278530629792154774786950792566142515219375987591711669439`120.*^-16}\
, {3/25, 17/50, 1.06857276658314029584344604616031436825705606804448921160114\
5440291254050520271030925924270007409932957944506818934982949665506064779339`\
120.28295666015995, -1.700313480573463697744023793676337085492253415021715739\
74921635885629101423586592574805522538299614372774854131120681781923428579680\
515744`120.*^-16}, {3/25, 7/20, 0.9874595247365719670631424110897361181147632\
97597308309616609588466192297711972803534027278983470174042399885060904444802\
206494879264361`120.28391051305152, -3.49568462678356688084939307409129790410\
03496995757704798418735465888726864114307702819545356428501448087673242812582\
11312236078548236715859`120.*^-16}, {3/25, 9/25, 0.91320557400195455509651214\
10177962899068906478488443635870313238694942321158406178595013145326209991697\
42067145507063254952734362020745`120.28496410466379, 
   -3.40981860004432613009033502884715742392524479655420412179301974653998136\
8332939329315728547485865397144293014948932076531064080674958794199`120.*^-16}\
, {3/25, 37/100, 0.8450875393632818416772083132053568285121787491373197713657\
78283989285027483504445887857558475579654599985583859783280848125289984839397`\
120.28612874103193, -6.546182317035893874418256497034432510808320692795285731\
53670628284337654174744729893517835416746365060919383947955993116322424144661\
228543`120.*^-17}, {3/25, 19/50, 0.782476166658242616765590525107212335278906\
07396791985854559882132876174557289730254613541118086287783332476782470113914\
6635540090400112`120.287417035157, -1.695223440373737343798072907611458480664\
46096952690268800924659682032638068968988934225018990671530544303970726256012\
0887851104228301580251`120.*^-16}, {3/25, 39/100, 0.7248220332424458024373608\
25219482214231659352223099604811568890053619631724288595545867903266763423605\
537602767158261100710307187024169`120.28454585773373, 
   -1.11465033600748229096970660732618686117751810778341429843923344394469788\
8353161607292233157461566729441899859043721845781422977719116679027`120.*^-16}\
, {3/25, 2/5, 0.6716437261805172431358121696987808742582334045835621635969229\
74482031954888165477392227215495314293955125317560026276558080106179893795`12\
0.28609318328871, -3.28376525755218640418289322257730951800157972852792978312\
42445250934840708106578939823329124756468757775137065422185465827072605398209\
016`120.*^-17}, {3/25, 41/100, 0.62251801230391529854948431393053215455561098\
51193082292578670765745810325153981573408635563038864129855685415539449566686\
30676800788432`120.28780772629884, -8.829917559326920204359782052791034254965\
38903870233746576383204983428402636840602367294961064108586892435702023244261\
584786834602181679994`120.*^-17}, {3/25, 21/50, 0.577071625118121517720437691\
68897483516973868207207781616841483285585443978207425846656220476587196490817\
9584436359758955868526099388822`120.2853480292614, 
   -2.53744727464030877041225539029355639251651525355480048547078668305226452\
737492713529806933108224215506832533425272121374406113894705900261`120.*^-16}\
, {3/25, 43/100, 0.5349743710585272485700390014917746156876267341617185240098\
10364175476850613896302923229206841110823976478842574113134646269078051168992`\
120.28741264968934, -3.204101576609754464511483302734794297726441933025155925\
23362105926045612080494312938594021668856922220486513703380327458448805805264\
3234738`120.*^-16}, {3/25, 11/25, 0.49593331769866111948332986823386442573569\
22908483902382332919029372689543655920086453075934820692062306940628965580223\
47489697297626305`120.28529602086547, -6.811647628476569747132883834275089236\
76623982458228432609137688543937587175259402065297990592177753232482032404973\
065515999363195319894058`120.*^-17}, {3/25, 9/20, 0.4596878734144663470617519\
83502933889773373103378559904966503868853041932282494874980979836862691311010\
907868696414472366497109569344073`120.28778461664635, 
   -1.48232833632764880472427378783573050511641499768052736176644208738500211\
1023936938179924867337262819868026136783001854198310307464328426679`120.*^-16}\
, {3/25, 23/50, 0.42600560482725772665584094561338661252017076281133363472279\
0701899881786557691547682536581359624511925590638668766084234273687068412087`\
120.28607412200915, -5.785284398408685401501978826476265370018876400055308160\
18706128484798938155217367873627227348759543867494983436128338224173713447911\
850091`120.*^-17}, {3/25, 47/100, 0.39467866742075124304766157488400141817383\
98113094189974638164595759620843022144415023078661092841186523848915591913302\
21473920479192393`120.28907519024769, -5.154537046723742598400872670244622585\
24756521512389327126126686890996721830463750146742166812380610210335617870880\
7779049118731981803041537`120.*^-16}, {3/25, 12/25, 0.36552074781221831354486\
43039441909005462375903471207697611860946618507851291252618369535174687906223\
9008877234276774735089879537205343`120.28784579404812, 
   -7.23926069174611630006774972714488529570919151443123960197436335412043189\
9428991784242429383993017954492489774707616089944728414891564160892`120.*^-16}\
, {3/25, 49/100, 0.3383644345869901769849606676426299924188912161332777995276\
06150919151691015713578332880865493234721601021939474687853931216232902312034`\
120.28687439699713, -2.022596808190726464550673071740111851628650317314914921\
44573489449912560345813615392133668315951254073230599773480323051235703190746\
0807455`120.*^-16}, {3/25, 1/2, 0.3130589493959088819726433925582167996500753\
40151972767994734861909303212436959188825613697056622039153519931047304216546\
778972846608667`120.29080619913121, -4.64139526417917446415743787395262079375\
25334286217074342604656153121181863076708190481679701771792280118114441262143\
17859368144027467170418`120.*^-16}, {3/25, 51/100, 0.289468181947358512486827\
49433437486330326811885731794238882538580000026355757505471417378435319564736\
6551884328464201995358541353918732`120.29044838901737, 
   -5.74998565436798466250963475921194711862975028492393438944872727480730105\
55203023350823543288628346311440514648068180805991370461110545193`120.*^-17}, 
  {3/25, 13/25, 0.26746898220189144853316655566962847274462026025511375217136\
1934169005074491301474364602919843617653191318996147037628132454239682416961`\
120.29041249061116, -3.190585625919424714244787463534460774355656659903022717\
39803956428299041257199272735551954382732046160096617811770819169093395501141\
943264`120.*^-16}, {3/25, 53/100, 0.24694967096615353722980244522774832848736\
13677834657319275958537286682705261366918818441526878874028260438411578161642\
12650057736204478`120.29072071927077, -4.718591303948867852836467681829916358\
66950412794444811950423843976457785323107603747674477207429506025981570350415\
6194610262322208866811451`120.*^-16}, {3/25, 27/50, 0.22780873654899316313794\
45886812028336746664366456269244286439439238890612641938025865078330597615293\
52507854814007205955922467121690894`120.29139711046506, 
   -2.99536777850031051600360921603422950582013824965181562996711435572431655\
8996122691608248368500154151283185329268297935943801076424548517182`120.*^-16}\
, {3/25, 11/20, 0.20995369047249085416688146459234141679447764117300457111582\
6734443166022916245371965463108524318417403522440774311051344556857708876262`\
120.29246778045268, -2.331524668675089511523147215639912560987761591021317066\
16919663775921579480041518118973854042249095131929091794473995060643452413686\
6157494`120.*^-16}, {3/25, 14/25, 0.19330005964911711434188569092925343804207\
47977654753639817557139384731163939586782984247728402786059108473065437146883\
22973059379980192`120.29396124706375, -6.757589808805519949876900279617339228\
97415164709289767523038590702115552525365296050732290810986215589394799373846\
9558567563552760860138403`120.*^-16}, {3/25, 57/100, 0.1777704961203612067805\
96326126492533380479370885397945890481388938228379065158452656070287990312425\
821059055726729744205484852813640757`120.29076727679923, 
   -4.62035664371085608109992025579400533584683657023620939401939497463409606\
2327769197648845517339932942628990647663427201074058841187003591`120.*^-18}, 
  {3/25, 29/50, 0.16329398854114755686336277180352783630233311817856491687974\
1900601532013713124545347947238780061928034172754100913983689706579562450163`\
120.29308154695205, -2.045961505894196253389925698836809596761188686829569142\
93557878078104015403207386817134633558615339680381694774705190809701569479200\
4346213`120.*^-16}, {3/25, 59/100, 0.1498051621970740248100523228442871160670\
12394438832269524542027992036627122445784570167465381147860472922806656836022\
83532407091319975`120.2905710441123, -4.0356001626482501161486102025219412206\
55352887888135784240063187246100694556672861626954321072551333950250641945471\
837039957058093942989394`120.*^-16}, {3/25, 3/5, 0.13724365654243204875420978\
28533871013638061395584633133065591327914465495736114108017421459127070461545\
46008466978452643631258111845575`120.29379509176219, 
   -6.02257971655441502324005406842378906365188555071124810843084499659354179\
360517759731647834138121049846651635485744022283294942746999833759`120.*^-17}}\
, {{13/100, 1/100, 1795.14054154923088465504236243319204943685153822447179476\
30213302234351039988407307156923227888409913522223143160752743513811760272260\
60832`120.21668323716841, -8.414353551255172829762177008704320864333581110577\
88534818826331988045684967027479172602541960844490752064273157055228722521770\
9844138891815`120.*^-16}, {13/100, 1/50, 448.46142931155993499142707701256870\
55985210789743114295046386812975020647529004975280358010686654213682676079307\
62426467063193653276104295`120.28092577719018, -1.000000514498932381361953103\
02095992309098058409839684544242430729000924628042209136574526111175396677602\
477457586684570715618854798276297`120.*^-17}, {13/100, 3/100, 199.07649123273\
08368368481107262696254739291667021310840959390947148807815273195490360045346\
91679172297526757995057200291227806008893161926`120.2809460844656, 
   -4.59412716578850014743306541607191829838713893229564767650722930075152780\
412682489426302243740499487937283638768653202606935121318962442102`120.*^-17}\
, {13/100, 1/25, 111.79186071431603955567614822327492691775768908428543128125\
90126159913978735550705256072613146939099408964536016301665354849512187777103\
92`120.28097466229794, -1.217016349534772878860219994119331921076837355191665\
80537669999638654102827850317896378282584798320890464094135996533108466690825\
863485833`120.*^-16}, {13/100, 1/20, 71.3916535011898957247081666476311348386\
80444710804980409040486409228777343346273003839134626890514397656840806500374\
063173961495080298921`120.28101166046501, -2.53084012475474815507860272213970\
11112804343913803352754731199388369642780791192751655169598395610201268686181\
319880954167608388191983379`120.*^-16}, {13/100, 3/50, 49.4459762010336269573\
75597982180110700063308114335476910009794767189875612112423489442430597189261\
660926937860569938149287609390641165462`120.28105727461808, 
   -3.31644846263802662960595044573073986551850910834042388511032997516177222\
8056318644345452023590199160756817927746233316808005386692435300509`120.*^-16}\
, {13/100, 7/100, 36.21354431849361879862897305066148030737642611478582098429\
49364741614999177145223465200270657506698538681286075495282135537993380817317\
63`120.28111174865072, -3.050994266337071581205868329539509052877214399908548\
92083038511633902382995620405404340635743640195617122215217568225726700404602\
6152023469`120.*^-16}, {13/100, 2/25, 27.625310478153651995120029509552060096\
77367917084790797157372873015868145495711885431780472027970997066333321007883\
2323620661881746125683`120.28117537766272, -3.3880683420694530653821162580641\
63687179069851010356135811212845901862088387192825867027322089250667844629527\
020231458533312852396984325982`120.*^-16}, {13/100, 9/100, 21.737372343745995\
20612001857930721908810461061339786079137095148692314869022641016823262354112\
8512916179294460721552984551047027311125066`120.28124851156537, 
   -1.22157665250211348800786832546533784617914141474168794920588948175403678\
1809100091983279415324312487765319296923137619790230872611455402768`120.*^-16}\
, {13/100, 1/10, 17.525894384012578756389547078400225245777782773927660830152\
46618670049804862392144985069149175286203924368196642282976728174436029230287\
6`120.28133155936916, -3.2468325139565777211435983777879337724249847876397905\
00755485391599134586119712896632826963760664553282663702901132546065619126056\
984988325`120.*^-16}, {13/100, 11/100, 14.41000903845631751745941635508223047\
49494842995199108444037108002313567477057689059492502652166665531237862528243\
59445322212556965552304`120.28142499423097, -7.385358847020086641578750204738\
47639998924292832668280149239187714116655206188069521628700543861732746787893\
826669063897977069447171493048`120.*^-17}, {13/100, 3/25, 12.0402570222790556\
21915317796203827196578086651440525281896145999810649884421124266856485401457\
597406330388014921936640923533742856228177`120.28152935931186, 
   -3.86551742567330463690974054153810575515726490382430256820584396701501687\
1096127153890012282621173242698151582195752985421467561873295367162`120.*^-16}\
, {13/100, 13/100, 10.1961691473617615238594002462743202105146499740097358145\
04725527770622162791880117830321456956999734359692382063444118934971187375197\
776`120.2816452745489, -4.761804637883200652586831619842649857230010763504729\
57965037262716035301722622305712939820505512953947040639821758301593342790104\
7032152046`120.*^-16}, {13/100, 7/50, 8.7330802749451979787625463023365663117\
99984279197608090817632189711914072565800827178634469194503428533509204604597\
918929599943055307069`120.28177344442535, -4.27430366169013464311282866694538\
49065519182557835884381493016431401067033682715826160770512625502141890164151\
97961152404364847251833898292`120.*^-16}, {13/100, 3/20, 7.552875136866750522\
97905480623248292213513786495039076723749646158923180168959599037827545275894\
6715505715827133132506821625118801067843`120.28191466684724, 
   -1.80655012727076535144567743172126082837389231631800879111482577124532494\
2762807401482668747482881838193579201391698927961033846412018999784`120.*^-16}\
, {13/100, 4/25, 6.5871058633223209362834450694921123389639716062513925825733\
74597124797334597405056709734855802276145707207813611745349652258693238979478`\
120.2820698432561, -7.9734164804627835853967169723503706239127133765605859923\
75271455506500483011367571843012271202594651716866328041807027056004024323191\
966493`120.*^-16}, {13/100, 17/100, 5.786843886047422638292485636819717647039\
46234198789154200083185955409478619409124326497757053098494981161479318574573\
9130295452380766631`120.28223999011499, -3.2419630164931065066923762198669920\
10882079414892932020391515858952987647288194569325015568479069095260949125438\
321986251433096184866848812`120.*^-16}, {13/100, 9/50, 5.11636233378833571831\
64431796036975629970860271611698611962282025872784548867075607260494049092122\
41191235492765239500088972588932932389`120.28242625192125, 
   -1.43459979162205966348425025308591678554613739511207293184865054198778725\
229727743798319065840442779312990783073176007795059166471526382038`120.*^-17}\
, {13/100, 19/100, 4.54908139256531515259774164314103686330605456954012237324\
23289004946409061503095334323744229810530065668826882051934564494283964511366\
06`120.2826299159264, -9.7994184912443383239569326999477746432182081103080924\
85566859243515550644513300589895101892703422349754160204454653574505839514536\
53340207`120.*^-17}, {13/100, 1/5, 4.0648955057575109211861445209301848725437\
33877661065736172746196617427643357404889547210406669546875266744629654349158\
235805174008330811`120.28285242876316, -3.07450334562758161071321133490969943\
28238510755671122925983922995924861596252689610199734117980137685889535687700\
64924435243717105580553021`120.*^-16}, {13/100, 21/100, 3.6483692776144291703\
89934826878815599688751676909621805104306248308918855314153229705420118103765\
86649949019851279281511286593754890451`120.28309541518615, 
   -1.72629641469625315458089374142258586396637404456384768152866041249742518\
4385546503368688372553616496823613618948975172043407545061536108756`120.*^-16}\
, {13/100, 11/50, 3.287493770016544415768195161427202406512090300392653882009\
02653231951490172008212282231353427693231226045286070251592218137313613412298\
8`120.28336069918207, -2.2311527350123478608610475402364281661302146485590498\
76890682801672755848150616211228775412373007428176748083808254535943922469491\
416683594`120.*^-16}, {13/100, 23/100, 2.972812735372202712717883183763826968\
77670068420708412873506758584850179936572873276392216625848067632914536893443\
4202450976686274599317`120.28365032770954, -2.1986384443164892219822365876069\
46601478385428137595765064843558761194014301009858291160040918415264914235963\
098123431481433429888871688004`120.*^-16}, {13/100, 6/25, 2.69679817202967821\
20005186468588208832300480562709102661123781210604489448767890459862016802983\
1696143892038723744806964249394453368274`120.28396659736529, 
   -8.25175773225656772053476792336944844884599741531851163148210135672579650\
012331895084737166109452934440041280272395341178534781853326780727`120.*^-17}\
, {13/100, 1/4, 2.45339709116575636827358066113738001531736837766076352986060\
4587335853845170462154709417726259736984788906209664360295326407779769572447`\
120.28431208429897, -8.334278171108736743018970526208045207747426208401659346\
68775156500724387220495831712062430470774783598105709896618305848319683315317\
3652509`120.*^-16}, {13/100, 13/50, 2.237697874112866387485478883745951890563\
37433325630752031035861242387499857126384228637083203696709570471755274161532\
689104562325973428`120.2846896777286, -2.001832083821642100127832469892362323\
65441093951431449140080213841698430509727670282888448188832908173868586980847\
5181553744838084364124373`120.*^-16}, {13/100, 27/100, 2.04568147079331640256\
92832227694350322422952159833841671201417849184954280510756207438904421804935\
99663524986646996830266216576068842876`120.28510261744213, 
   -2.95522652784508066568586299465130170181829623956401240515195366033384150\
8425447606776707894548908605130728503175211768173369570627523328583`120.*^-16}\
, {13/100, 7/25, 1.8740336499250913539733919600997789726787869226359302859421\
91477108804940022193783992179557227071536179853358585410984930104377097514737`\
120.28141057010875, -5.318799301331730618322954881428755717861633789336687710\
39461094806961745569569898959851684145839414444338397725862351464835731337408\
39242`120.*^-17}, {13/100, 29/100, 1.7200017611631817683778199499811875638705\
18455863098097894742671136479393863666931817752824557481306726018170905708876\
222184144338309845`120.28189577815571, -1.92234952074727562839460803795142658\
61074506365767754689930417399041290987117145626363750546575401253911554886236\
63642941628603915437444967`120.*^-16}, {13/100, 3/10, 1.581284344780038430976\
11589180861195318952417312003927688693843120648862000330137890116339086319074\
7182836173496084168883295844019117994`120.28242764753148, 
   -1.16938354280577356027884781991110046067377783600813028495159299788227511\
9442957527555694716193965338697565477081007222524583373848639018178`120.*^-16}\
, {13/100, 31/100, 1.45594525388214287801269763002559879142265702378585308831\
79352749580434881274674812974850843334341372484954351361093766126935835427466\
94`120.2830111855604, -2.2042157388900285350328460296578514156187371988692612\
06051176259979452160326845580400980418909358476949983236836314337598639898199\
250285159`120.*^-16}, {13/100, 8/25, 1.34234626018165964695131707128609224254\
68113130264208400432735615781929034225268249684388261364706795614598115592537\
63954824931019964819`120.28365199997073, -3.141909661660031335641276781601810\
54086399835963783169881365408225175492215341053811886287524121980101003124398\
8255388870765843905978179782`120.*^-16}, {13/100, 33/100, 1.23909373266336746\
44870658635503987629154234211054983944700151680830668367664926478050505985422\
05775762529249435404527301008132342360887`120.28435636850963, 
   -1.45408511618314291991541699875337759597738615378277734744721382841325959\
568428968650169254479095318187321059718710857878465249804082020108`120.*^-16}\
, {13/100, 17/50, 1.144996128153185718096445608783750086373630504119738838873\
76655333755368105279780559550032592319441873148663158895483150102614882712201\
5`120.28513131594619, -2.9735052499447922640263377603325904901312947713583946\
74533763189640371648198767251027393811473458168708606420836600713440104503895\
097198832`120.*^-16}, {13/100, 7/20, 1.05902985888498548112016906702792894628\
12552890989915827902833583978245519387203560179047717138730124339667106725302\
87691141405972103382`120.28598469912201, -1.440756270551054120996792388069000\
85212718307654955648850160720127986453939538150587225401806410156804211513621\
9621168846126675330923327682`120.*^-16}, {13/100, 9/25, 0.9803117021058621569\
35012692190262959990667510194617752141068991483554899117848997936572184982407\
258087820386425553719441884138428926057`120.2827110405065, 
   -1.61415106968470544872378190674219494570196621944321610629323791366417706\
205173171558905033430147022547527404710945698437508802799771068378`120.*^-17}\
, {13/100, 37/100, 0.90807635683709720138481850952472091135005334345315052444\
51150022440795065924180659113062719506863616122111162821738093563574454230371\
28`120.2837279238013, -1.9304362510979627254300642112414070946542273884206063\
73152697176682312708602763308345161021886311734141394738761208225658631019642\
347253163`120.*^-16}, {13/100, 19/50, 0.8416580787582795759054317904587411640\
52704539824359084274734688185506428428495421661698737604831618580054937351297\
264458097935401456056`120.28485057668509, -2.15191493223402325042691861603364\
63909266394374603395859672818725741152822689373805091530972439141738860614355\
81337916759891250420020816886`120.*^-16}, {13/100, 39/100, 0.7804755675913589\
44912087093968283692669389354936555284225132905975484204332146222100829586739\
257636750020501010966388120495584325029376`120.28609095952615, 
   -2.96124045142752877322510853549479658208597761779377465729564260290695950\
6407446343332194587283546670199559201283770175218443379331970881945`120.*^-16}\
, {13/100, 2/5, 0.72401946470496633637858721959393734993978287316065316710427\
2097192525059819939047981520416965057820156705524738571316712141340571689553`\
120.2831931560215, -6.8528067559507862789267596286820086345771239843346941658\
69284060455488994629949998908566977968556660587456785085852918682761146488942\
028228`120.*^-16}, {13/100, 41/100, 0.671841957847257839942477665680032026333\
90405923526591325018698758602733796373563704836035172774540583802074848350728\
3404334767101206756`120.28467980974382, -3.0105529482314155805784163881190241\
60738275662458878013703957080376741564367459531763361677323111295161295447658\
910163206292279030745214344`120.*^-16}, {13/100, 21/50, 0.6235480963688662360\
03092074546820427536144133104839737709979914952437995967789854406681347853907\
191988835460165124502952175357693748`120.28632551198483, 
   -5.20895873903606970572585974627378450757412022107847830472650001303270706\
8602927957172075082414930417612276011081012113854501344130828853979`120.*^-16}\
, {13/100, 43/100, 0.57878850228890371872829288737548004992606077823902105166\
76237764091166516166970425772671562352282315279808539046519764340716172373927\
05`120.28814825689099, -3.181286794640101886262002082853227062122892479897942\
90855084189229985091642585680607765454100725781890114209798250309122910796252\
3316895494`120.*^-16}, {13/100, 11/25, 0.537253226129702545768175709199739631\
37047714945269053391177949021309051495881027274826700348163910863037412033335\
7163054020036698663176`120.2857982001871, -1.01814509223797649721357939178094\
10347784685471478329522713019605658780018514411204061798645611052589668762866\
36614641775836633930755290486`120.*^-16}, {13/100, 9/20, 0.498666546050761035\
32244485012387836116437193273882472521611883470925564551771806369529740125056\
2993509181605480967436232645409980653738`120.28799119202033, 
   -1.15221767762611533529015309952306873302307503725710115023171234725307016\
9423686717157175371718723502368333035142187174615994006454314310253`120.*^-16}\
, {13/100, 23/50, 0.462782547752180002542681216778321139610420844800473493872\
85538605754280498447149054418687717940201338128949438486802549685212013563184\
5`120.28600103646806, -1.1438079494215688791451421169009136687702215726203822\
93340086043669969016419103098296635781145713397057000732848626402175399132467\
102723298`120.*^-16}, {13/100, 47/100, 0.429381353362045945210933105402857414\
98180169836008046635318478972415922776578062542063305483000497557346006115859\
5341220428536999651363`120.28864219076763, -1.8378610521502517941470823884077\
18910619728696177471992426538271005166784003884547204252117259634070810787641\
931156654681397113851197657375`120.*^-16}, {13/100, 12/25, 0.3982658919297835\
08299917287175874412839436989759545142136037032294429926255765914071554787071\
213036120735195451834298143732803906116306`120.28707841033528, 
   -3.29254660869421295287632540772459280138785948254435675442340392626250116\
8178211674046728254364581659221617629968343069114789151385163384107`120.*^-16}\
, {13/100, 49/100, 0.36925912362748894478761892379442604269456292372931840121\
75255604327197376614473392644712818267751686620663755557786943722339758236041\
65`120.2857460692394, -1.3983059333672090255446944826821938754462449153618793\
45223311089427202810666190944388995541202332571797491511702548480635086245734\
796094024`120.*^-16}, {13/100, 1/2, 0.342201645388542715450505636255878491700\
01895992152247450783438388155928375809807469137755281211050192893146203244187\
8228209153984285116`120.28920308330883, -2.5120111577591490696803629291694182\
92959750168074488076246750912416251728335668939847941005892518788155558274919\
984519012173943321940741438`120.*^-16}, {13/100, 51/100, 0.316949618312477988\
96555747885388486437190001201366390603779021360232635529670035388750222039054\
4961391656396377454354210723470160228137`120.28841509512945, 
   -3.31312257250777384652527662055215779104115965661753667374748378048936813\
7375906314952930756487268309015610005615339702192356777227637666691`120.*^-16}\
, {13/100, 13/25, 0.293372967374337827608585786949034495811860536952694246849\
68425003689971470567490190457940809243013810800539577092136371981589895316672\
8`120.2879157605339, -4.45285540232552538752451265718511224370169941492907546\
14419997839337592335534297527115596111919261081018982665695866114528823843298\
95049393`120.*^-16}, {13/100, 53/100, 0.2713538122905192025429586703617293681\
33765060474048068349568145768952336953370821643368194430488322816050473550047\
872540876729942793803`120.28772502567764, -2.50634739144501067652836962518512\
80178225907032464049165239073788504081766548906862406419059021548329784081555\
7668906879116405633336305515`120.*^-16}, {13/100, 27/50, 0.250785095197944187\
41857907771620848930405944162040138287125560404530249934296251206443442746515\
2754306922700616081522750703272322686038`120.2878644448119, 
   -3.35920460042762398423460192069457855807021983444136963720377773616484227\
6251739565279204849587715635247776249475094032573521368377233521043`120.*^-16}\
, {13/100, 11/20, 0.231569376402796591617708880888415570408865454716122210951\
05768327375648901639345117133008876833317121489022873805843964305051880505108\
8`120.28835739083546, -4.2234643937198703916422103584522995826329599035615645\
10640062709859421360227955871102605903292795151368673139415880604264596505745\
197410135`120.*^-16}, {13/100, 14/25, 0.2136177740883370095291779590444942421\
31322595846765323998237450281644339464950772673706741674135670066099417368724\
611818111937319140271`120.28922931532, -3.04859057831488413276002694389663637\
36319307116656668267218366157479840871568877176442129982573182308323124840900\
64009905276459241469948499`120.*^-16}, {13/100, 57/100, 0.1968490277278387759\
89822035266644394245120091281984754648065304428476184049415823832129925851882\
356105778218675821254011485177653320026`120.2905080680135, 
   -4.64884957000641417009193948768866342296107477793126570111109603557701288\
2390351705068641623176176707774500752700633727772229405708475380986`120.*^-16}\
, {13/100, 29/50, 0.181188668178600768138676651769975759304770037391778150495\
15499525939137599156827863448505374035675377017879590925598152079481379293359\
9`120.29222428783736, -5.3917738729293258395201927376065349146510364333071397\
60444853433108400884100810849158903851834596923437639866313888387695203510555\
480262637`120.*^-16}, {13/100, 59/100, 0.166568280155220511730145644375562419\
10313535208828436281065146120335060441181088367465463068334261938594806684157\
5819037964516261623755`120.29441188013921, -5.1604935583386127841172950488839\
55748634832076164128878965794019477463646960205096975569771609763380441450210\
605592011870659606999163568628`120.*^-16}, {13/100, 3/5, 0.152924845088654973\
63699041789735156618081312264544415960034058073537470972791286629655273859812\
3662665420848438956874552955501816984653`120.29180996646042, 
   -6.02283968016025707153601235543534820670303086107907734401840097832860742\
9651305559797490221234428089260523071844553002773363663681124192593`120.*^-16}\
}, {{7/50, 1/100, 1891.286454641432413434020565251817091281413213866013065625\
81773926809308867951655206251239103540170655828278580226941478443707195803967\
217`120.21588740357417, -4.06697568802482606362297353171457775774119660602933\
26034790520446022578069722034634132627054783479769234016677035550997055867144\
35578399`120.*^-18}, {7/50, 1/50, 472.492478680266427085603246526264403711051\
97108089054376615152962631813802143872700816950351106750750053454812893206532\
3388647991302533948`120.27980679891533, -3.2647539695043424810425257438579982\
05182650471546038164852014989197944044335780923919394932754034332851808572364\
447443615918245996561754633`120.*^-16}, {7/50, 3/100, 209.7529331062590477713\
40394149572390892713865146800864848556778773742083096528254569654635347959183\
409166559946024260210193053837180165146`120.2798260297056, 
   -2.27086141328434188502784672342230791983119121281863590011072539795734669\
7685891957198129482956528041189043607203425800820822151615223458314`120.*^-16}\
, {7/50, 1/25, 117.7941862917082753201081631540265309859734847447483264078709\
32775384584471659006846654415263632043411491976688305163915156994576186796632`\
120.27985308050054, -1.590232851635544457299461568018254235406571197109810713\
80169900275045308381113320236735791897456100983419343072873711288343766856152\
5080982`120.*^-16}, {7/50, 1/20, 75.23052692144467694473224848322776062913013\
77330729550610487334159658631532395164240209347058582076892422050256553803150\
05712532245276797`120.27988808081055, -1.961503470219613594220462729823281758\
39740049154491369356244775654045778394190282863734667086104704946498221927211\
8218730063876268637338778`120.*^-16}, {7/50, 3/50, 52.10963673454659382604709\
77727271995333887357437048077807519324524119692573212576207629248278482867080\
59131694372110936248164882173502166`120.27993119977717, 
   -5.50504344272184340515746973069157039665860716309229009885181343125567645\
238121383073215527649982683462186277827167172197894836336999483078`120.*^-17}\
, {7/50, 7/100, 38.1685840360158850222434912184088002711509192612547056378558\
90800936140693427003302122920579797340510581781521225390222860619716030438567`\
120.27998264820134, -1.837932774600941516683579609714234626241515602895020443\
55845975334081761335837005148936593595160940419712293199974839788556450692371\
1644182`120.*^-16}, {7/50, 2/25, 29.12042335349816955962872547463108790946525\
63478133974909884362327344936174632649157845502799301326116818553841955792050\
02549490655491416`120.28004268107509, -1.850789884559751579247116671067362569\
92081021411787334953945720080086656326694490660442173446557029877940475109672\
4512500142981817392767219`120.*^-16}, {7/50, 9/100, 22.9171560693350350474021\
34082500136816889671349005530018756339854704734206812199722231566709367975731\
533560372559315996972713296527245722`120.28011160065584, 
   -4.82478069191637329680448517654811517339507964472796306850916384646324365\
5789356914955894716925131133351292175681239015600871643151741035785`120.*^-16}\
, {7/50, 1/10, 18.48012007498056761018660238382974567398289995310273730668153\
0257630040741221229613818244620754492005165269306018402968487492918314589219`\
120.2801897601323, -3.5364782752577886465463983115711004809709593032510767493\
97404764933122599004151727289555408545109125438032669470961084211006313863431\
123179`120.*^-16}, {7/50, 11/100, 15.1973422260594582203649976888558346988779\
93760860583965466207891702160766283672476698634645086770157987721761347765287\
571586548842642005`120.28027756793124, -1.64276606478435520720607651151337855\
68723654377209786130308127736893328752059234107732192626553274429976413871140\
05255285011193186948050427`120.*^-16}, {7/50, 3/25, 12.7006495954080027035402\
74806452439854159930902936334454907352436179049669008371078531872163328219846\
3239851168188233469424994465231859`120.28037549271878, 
   -1.46525460472039371296330938166381508064776955066333400217427721021068438\
550777548219120136424882816447369344840133966816890368254117661618`120.*^-16}\
, {7/50, 13/100, 10.757766785915264090982084016391443870873859262312135108167\
70541337839978550599598343334074973000925231849456353540619149691732430841321\
7`120.28048406917995, -3.2494894141471797503967261596297816623456327335292662\
98748427553811622483816753725387302634434238506162708677690586680047936814815\
955863413`120.*^-16}, {7/50, 7/50, 9.2162817627420924355786116691296926795457\
24370996572816688162156752898335100961212935558142905975928945145677795009608\
170798105316178712`120.28060390464965, -1.95025694208423417845457021058646714\
64495149862045009529189693358219341029755016629197518389331885680189135373158\
76811451029744158059986768`120.*^-16}, {7/50, 3/20, 7.97282510907246760899184\
93301462529069643038337332811304983827685150014208647187641259825147408164642\
79317455137163503881423802332270513`120.28073568668486, 
   -1.45850748766774045070500242561880555303515112105666427964726034822890836\
9034792876814123147759800562639829871928581757651352341392774294031`120.*^-16}\
, {7/50, 4/25, 6.955283495040443308046257341119347164485784956499059748728454\
913002442072090890652999222928244119017786433220277571046266902906555125165`1\
20.28088019169502, -6.0184970344362334163763070503736515021542705855912177700\
40589020869431924899880745166426937605476288236471782219214598772229104811688\
16599`120.*^-17}, {7/50, 17/100, 6.112108148842640693008982516876101001608774\
81462996962157764091156826091766374929828159510138526860291840800994476367564\
224975849959546`120.28103829473834, -4.21976630580907678048536727606507198371\
64606943881459848963488640419614180978196762007240100595130896179046407545619\
17903228592098877935944`120.*^-16}, {7/50, 9/50, 5.40565894355236894285742769\
91520443253442245460171735868084049977768262607058931820907462851092111901210\
5292005845153853349947743119196`120.28121098062309, 
   -2.29362482812951147113664769658500258482694899229090616075234364884687693\
9142704091494653929479089708051832859498681338396638294851384677224`120.*^-16}\
, {7/50, 19/100, 4.8079326308175372148364986753427393304090901642107151182083\
91671506877317638990863198875317742542466621008174016871613087273331223830322`\
120.2813993564686, -3.3683003338953516868861821469538140627465256979884027317\
31800143180400374928759553197558038473083365785918670137302849161606093197748\
012165`120.*^-16}, {7/50, 1/5, 4.29774691210571794568682785167781829603508363\
98222911530186984427326995510989492584430156662264444575522824098785780373306\
90798372964536`120.28160466588604, -3.176302453877272908561116543241362793604\
54474057366047908102298715378805557658572799936686725711618370635890252096233\
5839152509048388518231`120.*^-16}, {7/50, 21/100, 3.8588397325758627537250364\
87167461870882366122204303885785209389505191489930961412554208142595772871314\
873529835868358660618250566037075`120.28182830497592, 
   -1.22064133205998314449055290089094118125609019811212595247289551155684527\
2952706022240261848011539289199315931941754598943358491276623932819`120.*^-16}\
, {7/50, 11/50, 3.47855897734743706339638394911105506801556234941611077511459\
0863850972937510298904824527823047176828888407051606014690166373120525160722`\
120.28207184034534, -1.628518063224645060549462350837752436107388269122510985\
61093089992237509258932444068016227761481112208362578346803108339975664547032\
3327214`120.*^-16}, {7/50, 23/100, 3.1469419140510309533891534670563838689448\
59722293855661223613997317562273290332014041598199099150585781588362285154810\
892819225027318222`120.28233702938101, -3.24518158985651929158973664703852180\
64228379102421210458577874108578250891233641145748098567227334206336323348853\
3936985906194703930117028`120.*^-17}, {7/50, 6/25, 2.856057309165563028557858\
09042043494432832679589995551616058354949668163875438461023815589598008943241\
5868526809795039315987886236833295`120.28262584303164, 
   -1.99100257770370687093745124600888319387273093155658441227705915335836437\
0369879453242043612899337051307847417139904837129573428006334352802`120.*^-16}\
, {7/50, 1/4, 2.5995279242495102169296964918857897247561016860016368399612216\
95755878870204968619563986524968622686493738618209264240103008437737992096`12\
0.28294049138238, -1.34186939333957177429157810022249581346566876126558727673\
48869526228056126759801764222103954957038330594366646089743362323837073041135\
63183`120.*^-16}, {7/50, 13/50, 2.3721790067180737874892509546547522182086818\
03999855822083437983826323691459070747821153157590063528389879953062785530393\
216303622928396`120.28328345233005, -3.03487601267110303598122201148726199963\
43993078346274855005172072085579958791242997166771207071315781372016823334712\
45176304413021807232403`120.*^-16}, {7/50, 27/100, 2.169776165007601858986355\
89472916387892180364844005281147531210829144558535395058999850920705066980209\
3455295628908415203191048148410465`120.28365750369841, 
   -1.37398406979540018343011052838812631161195217900309939560640328368736038\
6200002390886665721353586005382680405865598136966932507277211512266`120.*^-16}\
, {7/50, 7/25, 1.988827564874512445810066002212319836870303815694839211158329\
596425010582337667726904853608583163449993025344558403323770156768591905493`1\
20.28406575915724, -1.2174223415306413337675835122085516210982576994470427780\
86372920722756517984999154236009990326381861453503019350420588498412004385493\
666234`120.*^-16}, {7/50, 29/100, 1.82643302128796546706944467162230438081661\
07893913505041266226408382061329532982081697272996624471083689676005236442459\
77224116274286138`120.28038827045845, -7.623419260038642304461093328848968681\
46859841380886775467064329667117975811907457969305903170798387130852506598311\
426297655088332529961768`120.*^-17}, {7/50, 3/10, 1.6801676968965148393998873\
90605223290277169299847225906858148040871330944261838117219285639350394068541\
15536337154079818654097776734929`120.28086623244744, 
   -3.05908620601621938873404333366121400096054549891721350087568029595400067\
1522786107444487099454288347500606271539519938847277776332070920347`120.*^-16}\
, {7/50, 31/100, 1.5479916257328357741226735425491899456875515730207702234256\
51635129156593189061226232387957336643667106401344303516807416698879024660195`\
120.28138926276671, -3.226726182472900025009803066351029046135767985399831056\
15532590961606077858514809520504169920509342714476678480929419451175700316316\
046613`120.*^-17}, {7/50, 8/25, 1.4281787103315031533527617257903245341214416\
79955839605184558645566536605590351065121965954007126192802581382943262995621\
751479629573688`120.28196216831188, -3.24060698709322189175651503023373097767\
80872653061288126926031559703250049871626605058888928069181236612603964962603\
88235356601264928082365`120.*^-16}, {7/50, 33/100, 1.319260545418584775472334\
14828454164358396737195732646765524691010419710013748800583592035830569538467\
6118451500041803117727404524024235`120.282590331164, 
   -1.50078507983909892755789893328321263560257050279379453510455743937033728\
1805591435617593083120545179198425534479730445459978874932960583446`120.*^-16}\
, {7/50, 17/50, 1.21998163256407182394741275634073892510265473337363676915543\
674572363222442933808142387706929075365328049027721362879031064208216203808`1\
20.28327977532652, -6.4872880085471350370435698189655606222615498591234425002\
97276325023484528557161590790677065429772968575687992921888689783556009116217\
58006`120.*^-17}, {7/50, 7/20, 1.12926342051728217379818390865657324776193872\
17456065727903953491620333124354993018983996822198706719446776157008441359807\
92855788638358`120.2840372406007, -1.9831662228220529271597134646307454819702\
91128340431185359875147415180642830305366262843015915908278113846649534569328\
60168540173869692407`120.*^-16}, {7/50, 9/25, 1.04617523801752578483553496705\
76096836528688261101927784172841974055471770785542819832065219567603523904291\
62613231447988026604250180263`120.2848702642444, -4.1489497999645034259816443\
47820741696476354692240277808519563251549901978529532511501559522795210030865\
65895840894603717557516239758382177`120.*^-17}, 
  {7/50, 37/100, 0.9699106495172753790564530876220128563062791246667025972584\
15074612127874915038159262756899649558902163064529911476893033509293557465486`\
120.28578727113837, -3.338060479260789420736825585510237707520098586904907199\
68311256362108983302837436459601275895597855545952857463044474389532535382163\
925415`120.*^-17}, {7/50, 19/50, 0.899768107556453128362970140195740215303026\
17024334350345401463585215197924336540968658877022057995349741657517077203613\
2566256153383281`120.28258596171283, -7.0354277058738787260064836205689934003\
74298764392143336500791172790696906239742513445223533634118174326080412725720\
067492697108408678421`120.*^-17}, {7/50, 39/100, 0.83513503197218907494705345\
80470535046133061353770362909227775816419278161542173266590930396256511759877\
60390496082396377909690389724224`120.28367799030919, 
   -3.28975400248141237817424566638050263904877291345448429841538254391629255\
443505337121532940435244411916054314643468020084009803305136189797`120.*^-17}\
, {7/50, 2/5, 0.7754746392918702866836414034500287255326582131357423973859984\
33245779110810294326521395722340935029556223342698077191847935934500055512`12\
0.28488327246151, -1.50184103277811980220123159883372032568463465631252881826\
95858925975330946810472782409679877553675664436772030672774825135297246181707\
70904`120.*^-16}, {7/50, 41/100, 0.720314992300481738867499155909749676350111\
46106173299765859325287802238126446424876086579634832969434888271455150704331\
2559438267211931`120.28621460309934, -1.6942104968627749548143089308972522350\
33464126025469489181527379119383086247815848928341140225883718758235736972187\
793587424372232573201688`120.*^-16}, {7/50, 21/50, 0.669239851928683063794674\
15912123163606251062695209509610203294428852791757683166674041745504611626957\
2091271778448790741614098884693605`120.28341246657529, 
   -4.92469981414907832766482296156765756567342666048977511058599331927583460\
370779316802763917566074602809739650959628414346371332470800209855`120.*^-17}\
, {7/50, 43/100, 0.6218809999912445622979550304001960281164589074445098417509\
96893641638855239626471691280788516535792019788512932317391089927639778207921`\
120.28500732305379, -2.165963323125724429805214355778259339093388532848071581\
90634172463564188952254432332353499685820197892361264535328623546764579519712\
8207523`120.*^-16}, {7/50, 11/25, 0.57791176828317407552391237661865432942882\
90684929489305821582380050914727960551489321602868539849061934135245227999831\
45294844225221898`120.2867723843134, -2.2851293017326097963516170640061051250\
83482198009681942371243887217825920245813312898136384371770066392913315940126\
757171451476636167017493`120.*^-16}, {7/50, 9/20, 0.5370415618018564905022867\
35259686912046512316804536642641829748987753825939629552859699571906603842517\
746341764778035311154595004122937`120.2843865842279, 
   -9.02162285566297864668405759579136073781794317993847317805933463538943763\
5141093992021478520647379062408037611255564215379702231862534167427`120.*^-16}\
, {7/50, 23/50, 0.49901120488738924391383572517541388612109908404955003855256\
1507705536625468534807350185483104404026331264969529556218223714699791931398`\
120.28650746743311, -1.302055227357944765942718707508092604746438776233104134\
48499644012414781908741234751545912702581177153954942445729725215499762300777\
779758`120.*^-17}, {7/50, 47/100, 0.46358897146123886304068340892578659340022\
38285904191842686500198784781761077103474652359666893700794186807974911354170\
85815339971492005`120.28446847288849, -4.331279878455944173251254836036874639\
54241051769495241791054536701635669375439173394609021591334768624064890217874\
632210706432033301543161`120.*^-17}, {7/50, 12/25, 0.430567186253558876887399\
54653697167995673306369544452594057007460330217345131699427501992656383484836\
1129421968281914471194917720784072`120.28702025491577, 
   -1.08865487323005838100082220801624552051964622271537975708302259825528498\
3392477292244815695663917330456424284966720100193160514665961522601`120.*^-16}\
, {7/50, 49/100, 0.3997593044260312816924129302986778243006583594197036380227\
67645179781884673928668339781127443535355424369588265776570099631191714025462`\
120.28539230248163, -2.940858286104646886967440711908925694625876647797945164\
46103119165300512215593561499763847010690857238529175816905600373429224731447\
6129755`120.*^-16}, {7/50, 1/2, 0.3709973934518634937027466056473966629517541\
19938682572471080418846312553159311499600169827174722255077018696854524481942\
62962267412154`120.28846525288576, -1.345126119571138609103921198616061182938\
77895539529799455983002088578173936737306430654865102311742401775975637990752\
3106611047831757424127`120.*^-16}, {7/50, 51/100, 0.3441299543763623508379984\
27051896226976027948563437395115644881326372725638900025448187645282625124223\
855912918039029062654040277431497`120.28732516979352, 
   -3.41070398956597673201687027430880288524200691806308069956776757382003582\
0573352543559461782590048446541024177047066580597318795698285463714`120.*^-16}\
, {7/50, 13/25, 0.31902003032113027521315753682827057115763699236996206683933\
2891051852450665599468948154140125206201596913963628798632187751664422197649`\
120.28644655109868, -2.047005291943943645076508976029523170722905566005759270\
24323146656275317954009179858538939104974515298323042640513902355130827291506\
2870462`120.*^-16}, {7/50, 53/100, 0.2955435588334013339837129267285048295838\
14329932278925222727301692887448468696212211991005208971831790615929057594872\
866116687005354592`120.29046808060464, -4.05691360568193730036786162649718394\
60912866898299085449647571935456740948486318385428182984306281816934526062277\
99223337397835603440117204`120.*^-16}, {7/50, 27/50, 0.2735879318263434060566\
55698570331087706766463201386743927984978466462074362911365900009638457759997\
845591731636492472354286774741163816`120.29021488352504, 
   -1.06703573563944312133023717590969277576443443591630338842392313597830077\
3823695145123374239618124665355449825530219390277977128349415755756`120.*^-16}\
, {7/50, 11/20, 0.25305073272598085822027550495182958360207632824269807394785\
6267025042828611520452747920276314424906010426656515116967422512988572671405`\
120.29029042762932, -4.063549590098927459273496177114618185173778531634551886\
17522800997794279393814246077627168472908397686311781941959733957216172633534\
3492569`120.*^-16}, {7/50, 14/25, 0.23383862528817338292114533068004164671681\
03342324268410168277130639770820761067592481958847679390666811581115195104617\
22109368399830779`120.29071860674226, -4.477585027942684546008016739693695184\
03859081303502487957475037593777750995774442176751597591080317659579872572152\
1834422161649663145658161`120.*^-16}, {7/50, 57/100, 0.2158663725751103806058\
26904877116934007743632528390522057088765988317106783093452341531552530827188\
581943969596120300291711685339853178`120.29152554113132, 
   -7.10078481707801381172077167817284016731791312075390436282886952520252673\
096194098113975091843150753110320094792702552601077959655282686638`120.*^-17}\
, {7/50, 29/50, 0.19905596794458583903991484992212063243044563916740178788868\
4090436726294155986352483368213953731131175306527081882829435542434573516423`\
120.29273992414255, -1.663456907470149772557946882566250292241428502184267220\
56924993883058691538984288504183173161698572511376577256298725782796372100881\
946514`120.*^-16}, {7/50, 59/100, 0.18333586273429852886503578236918993415624\
73417512305719924232261838431841925663698726989683821756969436469321920718076\
93749076294533268`120.2893490929716, -2.7031685230628820974965662761552143671\
65908326010926774810121746617755091081666790550235812814787291649719626617757\
803375088695434841894429`120.*^-16}, {7/50, 3/5, 0.16864027771929676926122014\
13221698499295549980320967339222255648520509275440111919268801269635718404073\
20796880246030620533587114024616`120.29136516903839, 
   -5.13618444555517502306826065449462628146096333513728885856550419460938824\
236881113652319294354598805310809980187699811699205250726058660485`120.*^-17}}\
, {{3/20, 1/100, 1985.8115249019191277321609117011007964526921977162465052874\
64270731058879932226228223967154466808241878959012175157655857488640876510020\
243`120.21509018880974, -9.09992965774973033973828235017008718512253840466210\
26364077309194424064994525028423681513644301031461661971122084515503213862074\
64469650327`120.*^-16}, {3/20, 1/50, 496.118307479534592137247667991896949859\
82490108266309167125841800596492623758151889423368082400649465885426351349161\
3977071260391058500884`120.27868685606849, -5.6561038293242610087520252576297\
46180085602581752251467256104123344843677089270020540220720798610612942460058\
956816142706800659331314259648`120.*^-16}, {3/20, 3/100, 220.2492700728622767\
32702983314075760590358436111694634800570839326510226739551933687152397443356\
818723374781659707310233487018863788149829`120.27870525374303, 
   -1.57087418794636725190579454458967286347155122279329988878927145482357099\
80401479621972888526537266481906868699326522533702147972923517967`120.*^-16}, 
  {3/20, 1/25, 123.6951979518335147075553765690968718068635989024166189068570\
96784467399197412446888386540998994518724336637437753187638087450486874170636`\
120.27873112163849, -3.776520927696434209726450716650034106715271782324243627\
46209048473615229123582785467433265843474138360603816138568338570649171506946\
6327258`120.*^-16}, {3/20, 1/20, 79.00455595590273034980035723287270259687331\
93291024661678156124843562142855204639271369376093255312283357035218461410156\
17097947237094696`120.27876457247531, -4.104945861533565573632876517369254330\
92806348400615590400889905093611421411562914447218751332821057106149435673382\
5163398894333132504703898`120.*^-16}, {3/20, 3/50, 54.72826408788815696270028\
62511620211124034616966614825631316611940454005927107573175060173718583950042\
09772320486219955799231351790942629`120.27880575344743, 
   -7.68512645529361939455758208635893096196682885715682943521165112906917889\
419591493480326897564618970178424634561302369021646393564700132838`120.*^-17}\
, {3/20, 7/100, 40.0905367299341258007668824477073145906883871368080499653035\
8978937081935205144130292117791959128805354002172571197969410504945090328617`\
120.27885484796931, -4.170681043934008604819010765167970398573391082966063048\
34629781651772198109172844350708360047577726509949480107668112957983815034203\
5396278`120.*^-16}, {3/20, 2/25, 30.59020336813250011170811397601751592867387\
62742496180453049614667403554050549660722097268950024978133194502901744595593\
74155590933089048`120.27891207785828, -2.473463184962877141466218963575451342\
34995231355596015697200401132678876802621884472510784277326411124570282741628\
5483852328888899546598185`120.*^-16}, {3/20, 9/100, 24.0769238307682777800947\
59363970569527025562709953528535363317917411934779026026283087926244315171386\
359685310433304701928484015876277284`120.2789777059843, 
   -2.26441912934255350280105345738777697269617794970358819436728248871740839\
8999768274587364118841123255600366056064156026082190003392300107832`120.*^-16}\
, {3/20, 1/10, 19.41813363276382690984475983925018440216426068775022464556330\
4307205930260652544525308586302349337689718031638935391345782307401103709408`\
120.27905203943236, -3.779933808354248797117252127821440916074305499772021136\
84798231843032608283039990448621208366259138051794984007356468512202140146821\
3450053`120.*^-16}, {3/20, 11/100, 15.971278388194393919137949529997966275854\
61073357061678895168969853111266808079648822274979280237816125995009209024262\
6752577336777341175`120.27913543320935, -4.3236677951775601655473370943839685\
68690331093704445585212241817692540919263602615263229707623725933847884575336\
779041833083867395189565071`120.*^-16}, {3/20, 3/25, 13.349786982392393395767\
47126680495839466189803287205408123581185465121218015947819113204474033515309\
9193060027532180045149245562586503353`120.27922829456068, 
   -2.49209542121787803126050897527644687060200705893656199201011131027529076\
8099224245327001693415566577396149850349284290435497869199385479263`120.*^-16}\
, {3/20, 13/100, 11.309766972922776344380849176663753427420471498802486713421\
92721111024768005500415565330892142211587431243433751220290661931480211608920\
9`120.27933142947957, 1000000000000000}, {3/20, 7/50, 9.691210108003180458104\
26356535585329832625827145396806610922021649379522877120986064216628117013104\
1787668679975492107895449225286256529`120.21563780698759, 1000000000000000}, 
  {3/20, 3/20, 8.385580261238693706270635738478011097307221364892418198871548\
173927829130497945856242155955643951433092430535296135547167191283497613685`1\
20.21572604473586, -1.4736688853371536407477321587246255272773554924359911996\
56463196608356139724303597188499023586564761445826595679026376434818162542510\
935364`120.*^-16}, {3/20, 4/25, 7.3171418597397619414642948832573503080114619\
46792950610552562259117391143807556479138410661516817426412192568823509543757\
445026346685929`120.27970468889674, -2.62710586189377673693103605917676422284\
57586841758874736114996564190512118860796270381225517297990782821307703672904\
01062478053630575040386`120.*^-16}, {3/20, 17/100, 6.431779578574141625595154\
46453720058402003799588146203134175882118793297097714476242492251077743378399\
6126281945187101033265195170726498`120.27985321704034, 
   -3.38484818584122246419907611025834420294748829257429211197676309488067542\
157799389599212920602391596689001661898186271379997662333382230096`120.*^-17}\
, {3/20, 9/50, 5.689972292204248647075858361693538726988063341256751184016830\
806521122633428001721765188103360725783925916562364669841416245397270731632`1\
20.28001508822436, -4.0387157635945952581325443070777239052688035608164481695\
39614175980326621881228312341572095896409584655023814969192509981659049955830\
185191`120.*^-16}, {3/20, 19/100, 5.06231731849473903767266487402936205133630\
92774391746365779461736823126463953561057346091884756428804315634441415387974\
38607016718693864`120.28019126214231, -1.288995788178641501781901410469657345\
25068294499203627921103982759989567444834804100537649725382463476097288464646\
6963911508450447825933769`120.*^-16}, {3/20, 1/5, 4.5265737737917723751424940\
53145743548182654539030765805882608074611013973348313109270588615656478981215\
313632720216963238564767915769377`120.28038281644011, 
   -2.58577117619049881484502094386167025985000666523585691855087086656822578\
47954711257960077471790451395334863526637290379549220624648937522`120.*^-18}, 
  {3/20, 21/100, 4.0656668856635393010076549269980014439495007733957503858165\
66192914594061748240342255065314153029063074712248366103513317189620316779285`\
120.28059096050795, -2.671686412792720125449302463181753406257790194401966700\
45302548752458982715205908930040232214125653915614426498474316028617492290846\
58383`120.*^-16}, {3/20, 11/50, 3.6663122113261974517257495089657154866389656\
08561364877566466662912881384777849047849203913120284159265361390992879963685\
415723838340907`120.28081705101859, -2.10697207201329938663268031327790876809\
62902692723179548621953396759213843007941580039167505824918076244167124169693\
6839603330373872925083`120.*^-17}, {3/20, 23/100, 3.3180490785575852989611918\
45462520543046021780635763915039027268871963620386659761896361793033157865131\
496109181237086527793401542588598`120.28106260942019, 
   -1.11873886845907476208196946115102534262615730341256694770808842693259739\
143693022997012199229991845304623892043380610075454763986349914568`120.*^-16}\
, {3/20, 6/25, 3.012549826604981597980803335635175486331606011098287607997573\
497855227758145355487229689145172638980339371873959242381068226759034605777`1\
20.28132934160703, -8.8021419690977938071493023060083311975168453615147612722\
25084712790470093933938291183738180153155709235352858103382858358389627703019\
35122`120.*^-17}, {3/20, 1/4, 2.743118440848916372803685653333349727519750649\
77988867377261606406610521520940617974725017381531210908087413132534167462268\
9436397126938`120.28161916000568, -2.9380495033614045480430842985004859069505\
07755527504635107555358260986472214118932082932087051833393539609600745918041\
034718288578585811395`120.*^-16}, {3/20, 13/50, 2.504321478161204365943440239\
22394714265806829879181490317536202436619260574798601004280813893308038913812\
5238049181027600727333746800392`120.28193420836713, 
   -2.62066111318281590106841758514708224797275656157501011682869378671799603\
1607945623939934719147418110341010626941135963095133559682041592761`120.*^-16}\
, {3/20, 27/100, 2.2917128433377636229843452888423505899044258960507487125852\
31312420161113859061163489100463647970119670141943490235907359856104183095512`\
120.28227688954799, -2.622182497213037452524594295064332211036332599326108805\
41391021896203983910718225781728356361431293006193782462727407302332164277056\
3863744`120.*^-16}, {3/20, 7/25, 2.101626100909198950068159677755549939824454\
37609754725701413753291293523961173810271116515607362059899333124972848552697\
6241588585901368`120.28264989661886, -3.9298219820090981713302847060852761905\
83935152199286993711971640077833692361845302856083761822933823767535996221078\
30779820319614477434436`120.*^-17}, {3/20, 29/100, 1.931016026012491827094465\
36116109118995297188786695823702821586691918092601158407124239157277529390981\
9986924306360017066892701105183163`120.28305624765451, 
   -8.91497950436168440712929582298182582961029799407154417695597667595893558\
328640531144714697783930816174252341082009998599660383513821028787`120.*^-17}\
, {3/20, 3/10, 1.777336491208340253068431063497621938302295353566866003483556\
596966924831042286677770125988328900337839059085585631996702425264625224741`1\
20.28349932459147, -7.9313966068519426983129942063804829769806937860681615717\
80001504486840125649568418394104730388248437777594845571783492038885468415171\
601`120.*^-19}, {3/20, 31/100, 1.63844546909746537704280944687098444415259497\
58458911208886710294638452721818377784490698938881787235615299280630158539133\
3078848962462`120.27986986932409, -2.0695183463351647746810122502885429301651\
91608691274463742649588974375053047363665787325450496529950364172492158938578\
79102401425336500623`120.*^-16}, {3/20, 8/25, 1.51253048150719232186082583634\
91157725421225274013262523960314353801122533327777746915069450867052083927741\
70233555695068561593119369684`120.28038783903523, 
   -4.83628009732885336755345418985581421928282749865509822570991521634174459\
1796676732499548017448167541695837507150647177635841527516961113204`120.*^-16}\
, {3/20, 33/100, 1.3980496162049308647450540675869869347533866027481195574365\
91381161824361200185093767485786774262978242448461484299518200422943052744205`\
120.28095433522695, -1.866856287252384567376586315576608666448139007364121136\
68616846150512278293321713958898793825764762287136411107441367587562298207013\
8992324`120.*^-16}, {3/20, 17/50, 1.29368450385559405954221774834882341866677\
73034860302779271940872271281867640116676901931928208764039320756596544754119\
31506494649679127`120.2815745719611, -1.8526215073032227024145172845339985962\
25490620216985218174609266222309479961282372519164788308787623489167364950849\
72499543093799910819784`120.*^-16}, {3/20, 7/20, 1.19830256176195213143900545\
38434792358349190646232282740041540311637766880702721065540452343402494637390\
672878476589828505622605826552`120.28225438494279, 
   -1.05964870563692646818767041395137212810894072517552981705219904082037660\
8678880250617190679753217285032878097771629249935020802896002189073`120.*^-16}\
, {3/20, 9/25, 1.110926474585995083288180611025172908899001035218183925929289\
136727648191439584381811491448178960601892054052771616634950384213711893725`1\
20.28300030323184, -1.3492904357034850690241524376608933263901490781836431316\
52308863436644181835985281616947467532844792463695802647771852392322367944638\
24203`120.*^-16}, {3/20, 37/100, 1.030709369064826943644722042222056860059274\
04516230854407078474724287996976887149633205026077456842844865954745959174263\
8509725842679079`120.28381962857065, -1.8658884050222268910178531723863178248\
89692449414034204833406866339357027352927735017601466943550191338037548804821\
873595845314965979157419`120.*^-16}, {3/20, 19/50, 0.956914500192854189112590\
82688130432828421335144303594337484575418164234855641779376965958123803825004\
5337391431083970979567507791188948`120.28472052306807, 
   -1.68490154731448779174501207217945807324592868203934798462461349142522980\
208542990035484847938021002963437061218071792444394902471356232415`120.*^-17}\
, {3/20, 39/100, 0.8888985356044523957785554411741067582097866289349968412763\
60568460027841360213914495037748292103604643044618334075749009595111324467571`\
120.28152204361623, -4.772600286576344991674575053164909057127742246676915647\
62202026838762246336873607906026819034917659902155306808121962457130015030070\
22092`120.*^-18}, {3/20, 2/5, 0.826097727709209475479155356647881858669708943\
59395490126922238755026306635721481809672862281939017897412034589261159737437\
8740607324701`120.28259271200224, -2.7005232955075107956535464504936035217903\
79522565799323408864283316289409170286206795656332188579896252408593176161858\
932623670024301830464`120.*^-16}, {3/20, 41/100, 0.76801641710483321039880763\
30840065767614342380420235093496669718561847870888689248429253778088743610311\
25884320838399004807834406715165`120.28377331757514, 
   -9.56433743078109764675249774496297753923431544345249368053526178794830115\
23186170129581973329517764928708139697605477158631264157932115912`120.*^-17}, 
  {3/20, 21/50, 0.71421742855464325437601477269011705212439152121286454627089\
8012630461666415090390794864864929642711734474799435305131960018848140188523`\
120.2850762661424, -5.5186420101491655658669806700398397625805455166876154383\
53414729340043190174377379329044384056089696048371256954670138199178852392453\
0923`120.*^-17}, {3/20, 43/100, 0.6643140115181618243061442140780998382384070\
03116976554927515967227966637286421914104020401413312574195991520094425622903\
003771386440393`120.28226525142094, -1.56370995622448369698738959743294428564\
04226533564770787238733967043423404817694228728501252787101143122934159639537\
64462780155757237547939`120.*^-16}, {3/20, 11/25, 0.6179630475495134561450465\
66771643226370862822923376935685732137446393471972431986964713386149160999327\
863469361515776240092456390263434`120.28382382329143, 
   -2.25234498905710028509294123810848958191036011066499677117497263833170139\
2905303635841851311055862104651233869399422306970014370314067561614`120.*^-16}\
, {3/20, 9/20, 0.574859301752053206571390913734000185828086212072906636533117\
734961285508657716781609726465773696364112818150964298525915689121522428055`1\
20.2855475965382, -1.99916964736705393059143777465103962925331570505013402762\
91455902131717908341875266487985832831491464203336772650631494093046767823174\
68999`120.*^-16}, {3/20, 23/50, 0.5347305385521477343974186786274822479343526\
54627127493137966368996012902438487050593213680079038034788482545901348270538\
545777236423377`120.28314095655533, -1.77775825559891211790909023161439242110\
73884232831803305783364263551553841411381105223495353277263986442531963000132\
58967236927208963847095`120.*^-16}, {3/20, 47/100, 0.497333356061293786382160\
35211082570051224457319505111920575610418445039403185842532077263707011647912\
7939042193800016059376662832382709`120.28521006119767, 
   -2.44273435031070806872162186953607714039554841074174768391352810420556383\
8537876603764887195546117853802124346258400710747055933226660158101`120.*^-16}\
, {3/20, 12/25, 0.46244962028953387058455727764868280690203061511056703508613\
2281827026287143367895318928139265759201348725060772794451937906768637996173`\
120.28750209828956, -9.637334931468636300779601904486595193507635855870716238\
62438043330493655036087367095158640410034378612164587048674407267784371898705\
045373`120.*^-17}, {3/20, 49/100, 0.42988340201226403614819664219565564579912\
03130810483332097936448734446601292344367570637590599230821163979007203547751\
8669609089426687`120.28562825780648, -8.2315015290753888033650591744792491197\
82803661634362745158191901179513152556580959185340892108531675820068702795925\
5053666403839240540375`120.*^-18}, {3/20, 1/2, 0.3994583363651285069583653332\
98867178445292009798323567424877806625117488739262854562962849705570334224081\
223460050757381607975615551451`120.2883859515644, 
   -6.04863880367514791111548237369319472985796385554591258700927042520190681\
073784952558881543374923017827772212340435618972608866508334769987`120.*^-17}\
, {3/20, 51/100, 0.3710153391594883252260226863659492404745858091068919847257\
34147291875024310238636885192782532950864087347640766985681606502430395887889`\
120.28695311268736, -2.815968320575287841156972258242835232906652412709413396\
60334168076293098824110588166656616821987756637690311074104762563789735053618\
8091682`120.*^-16}, {3/20, 13/25, 0.34441062517777607243003294828186565312687\
80958760748016823067950515149446521583972677873627761960381131038627356870999\
07643153456113876`120.28575911572489, -1.309780427692670626367392585039467543\
25409134865147828613945380291274604191315594335478254542041953781515726124350\
9871662067079385652073471`120.*^-16}, {3/20, 53/100, 0.3195139828704426764358\
08239776525476710970545223454611470481422073684174695654149660046514051743093\
501292056988354985256515370713034094`120.28936644856502, 
   -4.96285830791013890135794087446327210246586302182207709151842189888155953\
190225121246370020118968419693423168588460137636560528471343973648`120.*^-17}\
, {3/20, 27/50, 0.29620726736099616332731336772981178899922714489292056935818\
8100265078904611308274040502226196556268120087590609765478266951911857466805`\
120.28873853774071, -8.156784123534332917291687047952296373641886866631383533\
41406561954647673748810533638752453061423319456843464940695405091473604859750\
068894`120.*^-17}, {3/20, 11/20, 0.274383079808064794685093115234387111725916\
74793902617762365416647276526284422922923985891673669500389988155769990802714\
1251572524285321`120.28841091476981, -3.5106056787336921405358932508529977413\
93512319188336290880509976303021176154998400632705702907838091848830966905503\
7680433817816624499569`120.*^-16}, {3/20, 14/25, 0.25394360623826603590008868\
36357429508360060013526935740176781218623329905782830789347132173485485412560\
44842134288080907994968821221908`120.2884054441153, 
   -2.87321721051576625434859168709456123596385397193847383968299256676449064\
1071258797166502475614608244765278774201323314450650997214894219744`120.*^-16}\
, {3/20, 57/100, 0.2347995931612007596495783715654424215490503722263230643509\
82023025109624048869992139006251702401424647340193332808890410045258098325126`\
120.28874599437219, -3.762890595066879771763022918700749932583002907789491968\
48885415076155047076437776539006042995952819031616323080236598685929847619673\
71175`120.*^-17}, {3/20, 29/50, 0.2168694407759684438664649788796029047050623\
35715096157314298797682427664787376963229591233206217244842130543496311088797\
59565860652032`120.28945873334567, -9.539340677038631753589556526802412251139\
39102510448656493360409676114144036074993740839372135329600156133540597617685\
890262550922243407927`120.*^-17}, {3/20, 59/100, 0.20007839751180294876303255\
47923721912627465322133884235457892216562876855210249270505091328116287393000\
24049586563190264530120945587576`120.29057248978815, 
   -9.05738304860231012867041965390618745306087603764674734506340779329254053\
721289496777007614710577246513630638710914840625369232354661358128`120.*^-17}\
, {3/20, 3/5, 0.1843578421220238310200612394699255721701043280228480510467259\
63300499750441666454151470772239713084118345853252613806391445251929914873`12\
0.29211919617066, -2.85423587813336735583071508732910708522974513849229939393\
61284841820483518780386061634407619649987108617838758081326188234050651976987\
46371`120.*^-16}}, {{4/25, 1/100, 2078.90674466276760534813194658447606839772\
33423554140372901473820480278769552183264078136049419355972469516615142010941\
24413653905714701825`120.2142894980883, -4.2531998435767053085604716054642487\
43836210568041927256293098736861963538479816592120702585496113837111497539895\
765045016090087364165719667`120.*^-16}, {4/25, 1/50, 519.38665696887323683408\
68915155408447314126534384296890423936626442196137008385625521998816145879814\
2136643853129156465203111992427561208`120.27756298593467, 
   -4.18584585976369230290567074770734381627009850857699176285029763455297870\
197052395126433078267830389223113318577048175711673493027209852441`120.*^-16}\
, {4/25, 3/100, 230.586715348561205573929036343709219472646296579551390448290\
37534128808803366733575986406090583796529178039461258744288731821363774365001\
9`120.27758075009461, -1.4896194842700801888452269842263533288070030358548523\
93071788269925199724980918662774432784562702773930219942648768365238096355957\
089209141`120.*^-16}, {4/25, 1/25, 129.50682401599689795440718880642984128967\
39095948005924658718839357476542780446935493503399446904064074644221673239440\
3592357284052408516`120.27760571720725, -1.0640034314848100392535732883411748\
40877036746002367851139296520171277377258296513833941259878904970362582509545\
92979987009541245216620057`120.*^-16}, {4/25, 1/20, 82.7213712584304963989261\
35981602676391633672694673852021716531289696933178508628876925938778538351399\
002138769202152993456923286135220151`120.27763798592736, 
   -4.42207107276142470820779665102996012411043198381580821084400178482989883\
3159353308379695948053589563637537250707160785812555109386517367579`120.*^-16}\
, {4/25, 3/50, 57.30715428606613504708338205537128020658330160556300988109014\
1577893569900267023310416583444390578481108226686229928236152159830756236784`\
120.27767768506443, -1.066512190719349892574048182591116833736557077608114233\
89566349006021595470918362464364224539513082430178424096065585867205400706809\
7930506`120.*^-16}, {4/25, 7/100, 41.9832906196458715502690658669740143565096\
42720916653209965044803781462621581100730835243094169067905350640837270005013\
123242783970363874`120.27772497510217, -3.20635439142834609817989000195476180\
80593814817703409712168828765402496864190515981174672202527425056691274350617\
70731470917461688834211673`120.*^-16}, {4/25, 2/25, 32.0376249196103170285667\
03215343891456179464096648173386214577214027993192311167289720410898857408998\
831312417766492465504321899607397271`120.27778005009523, 
   -4.94619390136387689453176132947088176190707074287652905493501859647915908\
063517713595561878745005455831303980260961695445554260160030363963`120.*^-17}\
, {4/25, 9/100, 25.2190234071563739594864825849653815317271351382977507491758\
96514971591344793983562270287213161175981109669528139715614094171918210618923`\
120.277843139971, -1.80554368757959348715403783634015326714125022524190350474\
58243225033315497539511422889102730964389262400382779574662151847522816184969\
11329`120.*^-16}, {4/25, 1/10, 20.3418345117464761455347028526827745773895900\
46370544366740946625598079185686641581539272187406189960237580224850809606330\
695306855639975`120.27791451327634, -4.45933054635341001103381648329549200229\
05485017376227617687208052003152930185514718706640620353176932886953930261011\
25982265403351822327415`120.*^-16}, {4/25, 11/100, 16.73338515854137192025925\
58312645743741983372529116153533601368205358722187161132080788869017657972889\
62102191543134950502315540273427541`120.27799448039924, 
   -4.91705306138936859820665036884402307780551623066759596617753381623520449\
5994163630970020645027610473509386770196851121049196528480266708842`120.*^-16}\
, {4/25, 3/25, 13.98898432617498988703528558963342431314289820189774493369220\
4793853897055752060801940277221803857028243963240798964516038276073740988542`\
120.27808339731696, -2.958458584190005718602488190561650436524347834583204382\
79838988649070566707199579095449478133245736550815967022178348813468121265269\
0999327`120.*^-16}, {4/25, 13/100, 11.853317801627471785525326012940331280946\
43404209957652620989721700241638884321348458074557533583992222009798186249220\
5661872127011662972`120.2781816699191, -1.33271583528908072139848394075606447\
97957752570888554497140102047057699692575456038974723090919527343025224715224\
24671286640682107693449404`120.*^-16}, {4/25, 7/50, 10.1588561440649605299729\
17722458637001632186895636669076266329251863165971015582035510188356269237476\
81477694000975827316329778408680237`120.27828975897744, 
   -3.68323797089048949415663325411310740400511888262285507154112862322847162\
8049206419714005108565464500587742926583084421772404502931930492956`120.*^-16}\
, {4/25, 3/20, 8.791976919335083528282418507267052305015330164504998348831004\
369018111578033226879601522670557002030483874738963939425473094371932045731`1\
20.27840818581272, -2.0476498684965798758502814167823184847376944422749609224\
03520092902974717316330124659253862918215008171461350821520911892409343337153\
223498`120.*^-16}, {4/25, 4/25, 7.6734139738370762000691054151610435776509097\
01260145586389412681111979792321104536897821325070582673476295589164436529029\
352801571495327`120.27853753875736, -2.24180873804676734722638588363827650665\
22651602944453726495344833236788200902842832404689564204173804874378116264592\
32302656455637066600496`120.*^-16}, {4/25, 17/100, 6.746505443482952746703177\
16581897166489532106376437873773278896714663242296012923732148150553450798499\
2168157784591590779787191361083494`120.27867848049169, 
   -4.22547148098305322185435327097928428218930430220026622426949706944588212\
3464664137318507541752385058437330855817169124465322879511376622438`120.*^-16}\
, {4/25, 9/50, 5.969877277503487797479295089344363165147937454652501386258073\
630474509195683886715369462163096798850300395934078157979564168368757844234`1\
20.27883178138357, 1000000000000000}, {4/25, 19/100, 5.3127496778135422858569\
92105700848989301072875403376943046648510947222720834987394227058486357757977\
485685072401116366469761312260196788`120.21531981441943, 
   -5.82036381709078921789189145272763745627767301574519182774632189249802660\
9339082111728944011484485363060022773561504256521616069395693385989`120.*^-16}\
, {4/25, 1/5, 4.7518380463116546875762225965831265135320504163575954207661361\
24332573402549612187070793891226649135625279801124126654975255791327778455`12\
0.27917876291869, -6.32226770409964717105213865883087569821407484016661786756\
99600648607083225199480431376853986193015689965931098257220152248223957086873\
248`120.*^-17}, {4/25, 21/100, 4.26926757307147804178531551459874139975071264\
42024316209631684596675005863998424608124677119452122910979889582487601257212\
16386421567988`120.27937448856918, -3.332137434093758562493385051520578118394\
88281951339164298440090499742782265854830151997653831458377748517213404040945\
0408498794772244926729`120.*^-16}, {4/25, 11/50, 3.85113105729342627924959764\
89567301192853843012523012755742556533152951219437273349897305464020029216301\
95473729271437759509957757765853`120.2795865638139, 
   -7.11392088909514157757363355370538803487019057607048173866521268104550210\
1035746367675051328811284146120594666287155533774088272108266633546`120.*^-16}\
, {4/25, 23/100, 3.4864774243503131957152241672264102261504690091513684518833\
21760749719392557717654744927150473836116984778421159192775806949986587668396`\
120.27981631517416, -2.718098989039744328284961963930235779810993558212587111\
02600590785477438219580376919010489240351398092708049202392201020674321888704\
5977201`120.*^-16}, {4/25, 6/25, 3.166588588495725664771996080911333926549850\
43730279935223672849025904242674738905468021297157837631792471714777950016393\
5552411552955181`120.28006522976185, -2.1033728607870351358972325333090109058\
63331322760913476732102924471862564931873651617424971930221414426517726960037\
916332837500556189143992`120.*^-16}, {4/25, 1/4, 2.88445458684920091706231417\
02188319522940615005583860413499135046518651426687180578172100501736991372189\
92387877014204559844842594730318`120.28033497452425, 
   -2.25769550815577595618849487709075240993699154288241353457626561711653409\
2491006939482462620130459319082589450623454916930444186598635620291`120.*^-16}\
, {4/25, 13/50, 2.63438720498818863315595125736054187212203348066552451227076\
5107398752555198003855416028613627404600954578912156995913367025833371701049`\
120.28062741787124, -2.792270109525797452945825408907219905294258229122096257\
67258597834755979824861218184596252616082035618181665236683008804778475866986\
1027166`120.*^-16}, {4/25, 27/100, 2.4117318527369900319287523397804929703314\
35289914693993942301500070236563109271072219878906713941426588883926683626705\
779630445085028551`120.28094465391712, -1.29140316316757494081596094301382888\
54689419455104690926911077303277428022132895677771494205677703303954479780867\
67004866667331524192580788`120.*^-16}, {4/25, 7/25, 2.21265014095414683281436\
39966566123682720050253037614721455785180197670340806776997132690731823202371\
31561636967856681834589589581282593`120.28128902966448, 
   -7.30030673120341104222524230394926783121466998779259116475456244284089884\
6768275590841896442571396309054989943027465436431479705006038106`120.*^-19}, 
  {4/25, 29/100, 2.0339540053955256135003201452687495158524289381477819221805\
31531004298290653432721365024071834566571728689509428436181076399059615858695`\
120.28166317542482, -9.391217815116635830409550260229704799184691867593366003\
70860100152087478153616243334401345611767880030809818641453393757731538046029\
994534`120.*^-17}, {4/25, 3/10, 1.8729778697292892069187342933384258403860635\
75195712287427771729068802018777684345861959418789724489281159142738901973703\
704039797592092`120.28207003884194, -2.49775205700276805316911111767672371443\
91506402911642237082420585207946349136147187699520557679950449102579878389743\
05013530084263903266673`120.*^-16}, {4/25, 31/100, 1.727479195381269206058257\
78258823806362574275442981553855310871091306600450796313175170381285609704484\
6116281079065115919471893365705755`120.28251292290088, 
   -2.93946525977878931716555243991242889767913579958836388657625373033949536\
9782915905247986180344890541760761363523750381060886814343855054727`120.*^-16}\
, {4/25, 8/25, 1.595560436377901457036014426407059621281339563354674693743242\
296880233069891792774827745544241773899667273923616292084040205955797324892`1\
20.28299552833015, -2.1863132822586664764828727861390177289463538312800246141\
40379220635289889019539076483640736728745876220985831979632778163224986289016\
9068`120.*^-17}, {4/25, 33/100, 1.4756072914518913602017712508175263960292660\
07161527960497462941831957544872266528187087285622887069743050004200589279958\
028037093983497`120.27941800037365, -2.08284256717743692729010659824434419431\
84990394558659958508396577228640855867999599799760262154704099208293130097716\
39229037403745951909054`120.*^-16}, {4/25, 17/50, 1.3662394770486839408002813\
13869354316507071748871832684828252198356292060170077389597273745549182045857\
345148768022213397948609037310074`120.27998169618326, 
   -8.87809637767442651350998273539138971791294137578019758270510562546758591\
93600315007397844553783903485020551967052898372930429307163680622`120.*^-18}, 
  {4/25, 7/20, 1.266271201528619868424062666069685658765152176838677255593686\
400896780671642955425553032359058425487499888148448672313798017137995537736`1\
20.28059803063334, -2.0960413450074166669919762174008459084503627559938573747\
63823892505975703792177822440858423459505915950806981223531086711230548833997\
48953`120.*^-17}, {4/25, 9/25, 1.17467921562773877125582131679889345598316231\
05393877269804966204683426228075540767454997102555051996428798909361187957170\
25195727032933`120.28127270484029, -1.388111998634301262296315142807207421465\
52334113643098054379798108405955599117499719008221900173867780525479298309986\
9815266834503858764545`120.*^-16}, {4/25, 37/100, 1.0905768238755273551687330\
80743352973679254105323043350286251639172202166433805291312529471844803068894\
268505919345680566509280535459173`120.282012098004, 
   -1.66040156679069928928977788392121033642951625601124069967703227619177350\
0226762071220016330626748758338062109226231829726241590553610866092`120.*^-16}\
, {4/25, 19/50, 1.01319261902338625489612435649629197500927174093561488790072\
9144681800453625312290242214351955495491629926959659621942848231944442739446`\
120.28282334527823, -3.957565815651658288591044896744853860402249213249359587\
00697084821727076881812372235695448600622031320193464971084524346853255625314\
87158`120.*^-17}, {4/25, 39/100, 0.941852983422729949614820978625875632335918\
62928164741075295739440628292112990722187980990148038768071439077362078150212\
3088610747172607`120.28371442394484, -1.8024129100404607879155614261422821304\
37344055756038777591222478028851787296231827377925960296315134981606922667578\
368228904851270383644291`120.*^-16}, {4/25, 2/5, 0.87596761361791803959246961\
21343552316613068371159686213399279419871012688645329955990350409559031330000\
2987982640775248413736216580552`120.2846942487239, 
   -1.80213629389929403171185955860740411123125845552717208211036358699505234\
1388798589676433235479909361367274339497498190477342932279258077057`120.*^-16}\
, {4/25, 41/100, 0.8150174856111617129414759121631521127253998203998839005322\
38016130327841917481774279455908447081814457413469967644095736332514619851074`\
120.28158150619721, -1.898504143251428263163302811248470576675167989449887398\
64868156739710891647297161964181056022562203153915932348855788773142346799141\
1094698`120.*^-16}, {4/25, 21/50, 0.75854480154008413550713542833801343877701\
24260114514238069945434134380503859015463315723665037935931128041161266212755\
7071374704152421`120.28274615058989, -1.0568662867257560853094444584516930588\
66959844981336982676165639870637223690844958219724587679337228927281113540560\
566598274370293176264626`120.*^-16}, {4/25, 43/100, 0.70614455346354898053022\
20694026779258866039227740960402040380226523044968035551200532211057679965018\
21620190912043749830963113729176482`120.28403050963547, 
   -2.36650328387393372744552861834896529719113056706118945638408409550770874\
29260318745397143816974744418272860526469197869668699487127957702`120.*^-18}, 
  {4/25, 11/25, 0.65745741357582660302164449765580520819739601600697453701512\
1971219080998557640308066484447120273809842406633166467735252410801032101046`\
120.28544812146477, -3.636814310227176794846979429300769887638822758319468983\
09621259068493649051914984165584390393123310766037108059699457707291593853693\
698683`120.*^-17}, {4/25, 9/20, 0.6121637176167216492950477363068149158847118\
13180953920858710183873648720962820064335848392935183903069201609552635054076\
841072212248306`120.28275388235032, -7.48593461049545549207302275041186657882\
79180331638300509719492330916307622934331979477407651757449182813283169278555\
282884654382487021291`120.*^-18}, {4/25, 23/50, 0.569978353340347411328256003\
95610349228945202295896290721820698102468554052500664399832984006254140605398\
7647899449738969200723011049447`120.28444999297344, 
   -2.31387551600922567941345020960296123497257633771272857177399764841779143\
2294366721385052887238198810939849222103360139014216890698585627079`120.*^-16}\
, {4/25, 47/100, 0.5306464015066164495964737505554473633924197109009714068753\
70235265351821527958102135870614029622532192000207461057744551492792973512207`\
120.28632613279022, -6.378137624512103224312562769441376053807633785811478438\
25859249578024439257628877278970041647101416003934339658494337969666398630246\
962461`120.*^-17}, {4/25, 12/25, 0.493939405119148180813655788865721902778481\
29136798530986699572088124753312404471139573700964112369009758679005854941919\
533868744080843`120.28406905086601, -2.35130682470935450733717187949615674181\
69237261945441229828512057881074447004082119465523564929594941477817389725492\
498200847303066066263`120.*^-18}, {4/25, 49/100, 0.45965216518179110199441223\
29177561525715549382517063073880537074001027534503994938955338619905335495310\
92621001639330698955249921591757`120.28632163862856, 
   -4.96187831406216900847617968569791776443288604517893191218759800747878566\
3745386839549616173566666221370202007687552170960299059427050623365`120.*^-16}\
, {4/25, 1/2, 0.4275999793268129879083296844665568180497274459672752635559985\
30114465614213530788792163420432102193788086737062471581047027343006957115`12\
0.28442878209884, -1.85054819116791998398130836322928018004645394628837836653\
43211985986637631674894183397323998554984690984728237244815296832978200371724\
66052`120.*^-16}, {4/25, 51/100, 0.397616254235126885921998668112777722391353\
26536270497968766430844543553346753385864923726273813612686479556273698938652\
5631731740139322`120.2871378745952, -2.30197634775915686724772278372626152065\
22068008204168097501264599540755749333147082934806865509063384625695004059357\
13575362276609364080174`120.*^-16}, {4/25, 13/25, 0.3695504345591022010700582\
04031031739206030678019253619889124264295779216203386124280691072517057626639\
67099388874885886003655607240179`120.28567810555724, 
   -8.28812570892644751095526932666429847386194957965135119897620223160658023\
231703339476270163973617470166281779710762276664078218455887969341`120.*^-17}\
, {4/25, 53/100, 0.3432662006432360164000219904798783310004498855076231850340\
60536144306935637224421782174179339466505123519986689207312165583173068120944`\
120.28894057564949, -1.331956277718284940614571463458320982530515998716188838\
50936372111054299037033753705005467194360195595871177625446149363689208816666\
0614631`120.*^-16}, {4/25, 27/50, 0.31863989516354875516388513600119062327089\
60227709534428202426801449305209835714501183982663611010105425963291913835696\
28938516260753313`120.28799697981955, -3.164718450040675316806674606239497419\
10285817264126730334159566153345604851493204385953325243936082678091613591884\
6765131809773911863766342`120.*^-16}, {4/25, 11/20, 0.29555914522344087788529\
22456186085908565878333627428693653314080606246488174523075985488267079283255\
92232246441345968240505695798394489`120.28732969631717, 
   -2.60568859755556753171977966030172784483812000151432353817518570358633165\
2747584251312116778987899533963531630527094616467042326768733886218`120.*^-16}\
, {4/25, 14/25, 0.27392165172858570948064024330987221224966263297386348412154\
3593282122826697743365558369760916257484020368745308591418883909817443932811`\
120.28695891399575, -1.705904828230462205754780081047107935142088838229951135\
05495083869352967243953944489055424838962887028342191488031240271437190017648\
9969057`120.*^-16}, {4/25, 57/100, 0.2536341222359472889309704567518879925518\
49500127192118190633012184666540966153920347337681782196505489787532615272533\
583864700920399439`120.28690665909645, -3.04845670207435509079115107835260800\
23689966507084724501976449804504149873780777358681211645590853812120728785139\
7223123117185118807333887`120.*^-17}, {4/25, 29/50, 0.23461132710766901286699\
46707279620661653390853489095186127181618933731386565710331306523933525131049\
21539430796800052470202388723131296`120.28719705112928, 
   -2.25100852532510228753123535701702305408464092777375824051083946176295100\
0052498586854799133808377089121203330164116156026912926390745768494`120.*^-16}\
, {4/25, 59/100, 0.2167752618403016574066506964936608439849937270605502689955\
58792703624838816377754808718059270844975837789901892664063200379507809032504`\
120.2878566167443, -1.5895851433221553505563135667598560887212204146677750045\
07589075421470555966118132255335666595127752436226529373449562898275219795376\
080414`120.*^-16}, {4/25, 3/5, 0.20005440099739528607867170974224122493664535\
40969769780854976615449801865756014145007394861815217943820818647173878097630\
9146128655023`120.28891467431893, -5.0793938550995289288130947125343920682608\
76794157916740151875671790574624051178694643723850433739919124525518022857830\
031157083392917605354`120.*^-16}}, 
 {{17/100, 1/100, 2170.737422212774871787760980660291179965890674124040294045\
88075750323436642287666180322184510661254652410593400443062475328028663551342\
1735`120.21348360640013, -5.6241775370404232596706881975212902836980046326632\
90014929353362810225552779514224486259519595660304669668140928261900423380833\
669062611668`120.*^-16}, {17/100, 1/50, 542.338847926536357633980535344143705\
31289429789947610303228437976737337616349903104141123818870687476766117109526\
8581359505354026828133815`120.27643275889636, -1.0503566495605156334852352681\
69961049479479785081780196838454456136132664185631343143211907056610107457142\
216747885478911781740201780015865`120.*^-16}, {17/100, 3/100, 240.78362900910\
76614004906627800069085839407094174546239273466768713843927174676952145022009\
21041112324217123297747285000195800497758235725`120.27645005562078, 
   -2.52156260290764979738969203861939684523413263398442007717281917427202899\
0749069094821308697545681825280837762006571044836452250435868442647`120.*^-16}\
, {17/100, 1/25, 135.23938825198962158305460271606910885093669391994481184049\
62374498386142005903286246593161709015282058961981967360378711117425155118111\
37`120.2764743565921, -4.7261216513822657596830753274460431079063420808761519\
49965266881821341102944560555543361723243963787825181614362829117403765171989\
491252895`120.*^-16}, {17/100, 1/20, 86.3875768658764428645607002276751095647\
42669410957033979850819135433086507104093723017583758404464405099618739582344\
621502835450414088342`120.27650574855849, -5.63842787812132783851758146241652\
76218840092242226452861939663608430141996119143918885607347570300902428488835\
23266665694275816685707062106`120.*^-16}, {17/100, 3/50, 59.85089069838347311\
91521777493089633145199574674677777313121295231638553729991135324660196575073\
04972753476733203597729313363869426617287`120.27654434477843, 
   -4.08221556086404011722703199286739203786482304309805173329179667923110955\
5323885352566909615834221681411002472086104133185930443919185738366`120.*^-16}\
, {17/100, 7/100, 43.85017244040024700288114558044533945993963467644552741168\
48542670174669566501680570965672539904395696866869614115882040335141665232436\
52`120.27659062290927, 1000000000000000}, {17/100, 2/25, 33.46526198511725426\
26165815622532040416661835835982291391908232389481295668511859186448202770847\
89519865382980627018396903033147372640274`120.2136415147314, 
   -5.25802912585547842498830068971040259083775299021123761478933528672186369\
6671279421838145286818742888926040945919758505428500952375257980915`120.*^-16}\
, {17/100, 9/100, 26.34548644369175812126491462013534655452032321955077222707\
41218441668168704639588643867468803634779263310404755223838861894263985234759\
25`120.27670491935535, -3.273914874954983543362956228890400564157087665220389\
80700465862947138849490667698693590642007251960711669333573793476223414540168\
0755703544`120.*^-16}, {17/100, 1/10, 21.252866345863084809430493463395115823\
26121704852336339777297108493048523170145986711507867683010803212501636980786\
0650901982317487103279`120.27677404889472, -2.5286057225802378936775461303087\
90781672840492572182434963668147708673851966177999275006105977996470223305718\
50153427165085471373922977938`120.*^-16}, {17/100, 11/100, 17.485019000017318\
39897685687869898144469940844085063990410767505336749941232727037299158703225\
9987367687527897617268396512451488850394846`120.27685140518211, 
   -1.57980063831081744702299421836375589060040543415891285175827678893525619\
8053419063651724530551757053413837608153105963845407253402104758662`120.*^-16}\
, {17/100, 3/25, 14.619379583880967356050123974846479741747513722486832677787\
59351662115967727128534750454981351458361395137078529036845745624234105154213\
3`120.27693730094987, -3.4237547777170914546425129012676470639877688421686546\
93174292186055667785939646231756217205372701626492869915140202545005975307193\
437824406`120.*^-16}, {17/100, 13/100, 12.38935752543685260036753093827946762\
38250494840324977965594807019139061084836167203669255971052612047986188297902\
92505440268644114883875`120.27703209271921, -5.981136409451935395083358848833\
16089533478715641471087401013156766165570422737590992019365604835209113534521\
765846180468103811790221772778`120.*^-17}, {17/100, 7/50, 10.6200241644704147\
60721121854845842970261988576612238505335151961854840602204941173160982484827\
514691204123988529405545078079567273586595`120.2771361851437, 
   -4.71631080398675358225011209519045493687375019984493135849289039175970101\
6031264433890372403532325128183549024515015304813774815812373513954`120.*^-16}\
, {17/100, 3/20, 9.1927387260214245101459655205469036490806708909937248577575\
26436759428186998873958109129656418730095499738589192708575514915836622114098`\
120.27725003597325, -3.657444453471874091332834222988009142989569991979168503\
16997246504333118325741670439601433293660433642180277239182622325854615884869\
5609469`120.*^-16}, {17/100, 4/25, 8.0247341078329616653759307381256685010928\
41329309077716545993709065522978335840973262414425445935132484670826620743589\
383088435824390671`120.27737416171016, -4.07134464459511425683535624421508439\
36846356482302341900168963861144447392733144998946981945316149553184303185903\
12094131429891859957818228`120.*^-16}, {17/100, 17/100, 7.0568458454182755605\
91206096985734356533019597737622481953410639035426417722728209616462011472227\
314594363291232453125661940766134906829`120.27750914403111, 
   -8.37869422008571753738626745783162302294531122639283339193931501212956242\
314848655401774539505278511013383905719385363034133106586197786033`120.*^-17}\
, {17/100, 9/50, 6.2458728918331763567308125124571901894183043396325128067325\
44805413378789473469823407298029948898239018846210033857149974145719114607773`\
120.27765563707088, -7.461161129300997480069276956485187333526823749235478329\
24931825305462886502836268133099498367695187782192707472804999593082724390503\
005572`120.*^-17}, {17/100, 19/100, 5.559674764689261810058746234472796597830\
19155636975421955513905756194969718284267908322385739703573355690157069182387\
6300109065432333458`120.27781437566486, -3.0670085232930513955884150517766016\
87084644129887152658249405748835965530016309814504023360121664271825461698183\
157077198292694240437365475`120.*^-16}, {17/100, 1/5, 4.973939607910470035760\
66758366109382309706149500386626283134193332584911790663823528102253861642877\
7999906464439459544843647832685017061`120.27798618466467, 
   -1.66664711411837773360693292351319089291976393067513847307705452924570077\
938005180021114421203836018472746951932516390501143763291998841839`120.*^-16}\
, {17/100, 21/100, 4.47000268592906644050437300758520177073430795860029267441\
34079087096941075774417077578982006611149037959604230256541033859357561638115\
03`120.27817198945425, -3.388867119555106990657521651650847107519317926983453\
50923949983185364429739348515073272382750907465884831402836630721376780614870\
5239214961`120.*^-16}, {17/100, 11/50, 4.033342502994306850410411563879154909\
81533602042104528039063204808176407143167049757172045259586262529990102979649\
3851671275375544888908`120.27837282780716, -3.1011887355745807723169580236543\
43464773432348632521552064143343774067013038132821509404072960132593815193294\
136651993433225042119338357515`120.*^-16}, {17/100, 23/100, 3.652524247683684\
56825088864699829670009617371067376441872098042597592851866161993395036699175\
6239609131287440438276644452965314884182987`120.27858986324708, 
   -8.78306643158253515444677009748798139599990799691557047989209528023274251\
390449827972464128120464229864119539809615973768967383742584300828`120.*^-17}\
, {17/100, 6/25, 3.3184447171557729279025556567495106421909610052694685994045\
44264220611682115952211646008036876782302320225211922581404177333144809493799`\
120.27882440008179, -2.676786938396632804097994622079661986467277984732610510\
86514825164992609288540114349453220600023536688101830497424403405361696483415\
480622`120.*^-17}, {17/100, 1/4, 3.023784269623835461673926391342784688305957\
19482023014952597128868717639445826036669150343863084253301897713360063471509\
7082586511404305`120.27907790031335, -2.3279291278190292091089070382493190381\
35956927577109790161742254040078315901671960620815639729604046170954367346526\
298345381850536086167932`120.*^-16}, {17/100, 13/50, 2.7626033851250346825538\
79322728182641374381296556297580158412245150507336116159692280896451600882642\
948768977751378047139527397882173204`120.27935200263396, 
   -5.98850123307173800324772070501380124911134356348260323975101455115929482\
88911786380003587665598647665766910783694978491920051285967756068`120.*^-17}, 
  {17/100, 27/100, 2.53004181585632944054189712079641292653621813238049935568\
53040129901970334561837287202214149519219572097615385225602942968297817371760\
58`120.27964854376205, -2.324340367975665172410506273186510502916850295777363\
14406175363730728310102658125346746684856015948644182774021898678839142748359\
3640944302`120.*^-16}, {17/100, 7/25, 2.3220915601297668101103785132309961186\
50640907825327937875560841119726856960975166481981392476659467428398297297143\
466051422983204366512`120.27996958235978, -5.25858362719260872298380459341183\
87061759792815861422943332687570331649733608024043731729276377485501403568177\
5536170748421889914539635605`120.*^-17}, {17/100, 29/100, 2.13542366006559695\
65984940355905671163307707273106426599193284241587894042383924727372269957827\
22542508435005023983423277838481230111345`120.28031742584486, 
   -4.76370493373749725644568996888580451183583733333588070838692679677932332\
553822849244845426776761371444997558516409411238707017619340845318`120.*^-17}\
, {17/100, 3/10, 1.9672547185047615640603029719955737960136178792768774967046\
51068304720217493933522703453555178463458516242168447952258141304650809220435`\
120.28069466040454, -1.342476429514535047704757113944148753963052854676066921\
22334977076326935309924296268677378449307015525507882756779882021804888835981\
231347`120.*^-17}, {17/100, 31/100, 1.815243056513385742871302294510467120283\
96365860833939656208758277255277655012210225171367703764410565058299110786510\
2872694696543740312`120.28110418456166, -6.7369494798017132784204417414287707\
54300265704848783592760316790860655388426153401172879538629915685534296593762\
25865823696024234916616114`120.*^-17}, {17/100, 8/25, 1.677407221287101591167\
24255959961347725596044503305186211015159602392930523725482650668074538818722\
3502448068350591433497348305256417523`120.28154924667658, 
   -2.14857063509606035454484856164260847251423082820300951733048742234102630\
4197905071096037980952007698191813039834648571113863964291159734283`120.*^-16}\
, {17/100, 33/100, 1.55206151113391111494307253272422251583614948886039838851\
68412408053706340129742280602301217451064064772477660298774481804663054980875\
15`120.28203348679523, -1.032798131798691110130723497201827804968360932332832\
03782141350809037699858083566889890334336647511090690075550902216086951981441\
8927464024`120.*^-16}, {17/100, 17/50, 1.437764574389921850990017494803742764\
72858147497166259136006478863112585577935394585225782659075217886682327806840\
0109857044032587820811`120.28256098330183, -4.3909398566705526131325774166027\
75135203215411142220741787635983399195577570941749331649701709391842327819667\
35104105477376407950512925774`120.*^-17}, {17/100, 7/20, 1.333278138032027420\
92579851957415252919512920851586336149756697760732630344486829631224187263666\
8909091097096043966461168065929115490321`120.27903986752422, 
   -2.81895098095118402987139264939658078626175492083275730656644594543960052\
32947412849252930599093632111365634409287191233585839330910390781`120.*^-16}, 
  {17/100, 9/25, 1.2375336472060302305439751404406551888758802158299309693039\
28876776809529152281276964038780502013499542451181277638434279490084857042901`\
120.27965580780754, -2.416090873754762290065088616353376246829005521851626494\
52734233614667313836534271337385823278902145684086960934594730270525390089279\
0357221`120.*^-16}, {17/100, 37/100, 1.14960512903384480748820259779336885013\
15778923641615631805091121411114791302100190595894577936365376313159068128998\
0391597566756266275`120.2803292479914, -4.77742754991335041173848242137978779\
68523277552391337206691208408709832653101904514870297640446831017056135525653\
0108168207375192653004635`120.*^-17}, {17/100, 19/50, 1.068686988086496578760\
16160258275398942119647298934950231852999356032174225724251612042362406317781\
0027275689392518132580403176129237726`120.28106646882169, 
   -5.84656145017741490225881153650315357817154596463834550986269899189515857\
4768831680343190505243392582143158626664854570509500675915605517`120.*^-19}, 
  {17/100, 39/100, 0.99407573524591845903463495117911631063593218363500642849\
93019565971223395559594257370713642157045839351506607353797126753412323270369\
61`120.28187449706981, -1.653154438309292879364652280497073768012908021649018\
05570060060313490097117464503290661745488521744925168324723235219596420350646\
4114143881`120.*^-16}, {17/100, 2/5, 0.92515487338394782828208598771227725534\
62790677181168613794934691428890029637909148003470304252139211455696675594237\
90531011402364861691`120.28276119101433, -7.050521246168195266685652107196091\
33997172013556147802670001876175449473391292023314630275672997041064271769249\
46087450748383012167221877`120.*^-17}, {17/100, 41/100, 0.8613823315997018975\
44848032815940698186463842643435826588282913921276990491202701170066377880148\
362531491414736374034667894475106114149`120.28373533511376, 
   -1.40403473780997330815486957174972941997368092726194980559279444622414889\
316864602452547396386409573248981927930534583002660292247189869091`120.*^-17}\
, {17/100, 21/50, 0.802279968486722718705057804877151241245143848507712946331\
99268025718423144267944361938395786916704081739267710643130034336605736999502\
4`120.28063469723209, -2.7607601420162667312044123075926040287937438009233576\
43822304351069648483258201669812859311613733652127864653245968749096487089941\
705536887`120.*^-16}, {17/100, 43/100, 0.747424764051834567227610170649508935\
01401244730668050548834476820481810872234875493006871838365295608998003975486\
110465405020451475685`120.28179085595151, -1.80092520684924954898409100965954\
56815625231744039547755689651192834926052320444434283453278475484605262649302\
77240926249069413993678110438`120.*^-16}, {17/100, 11/25, 0.69644139678571841\
29599769401655236895488817983020274355495105581506728391555629430584744287714\
19509979327728567988588011221719382467926`120.28306501219501, 
   -2.18907923402166761347691704424276669307450184004522303086931641799810903\
5403253698730947623000200714869225675826024843613216525472704098743`120.*^-16}\
, {17/100, 9/20, 0.6489959623719292823003231878194822470365594569763690145326\
27146005847339702348627152757995525954842596819869550564779888322660269498363`\
120.2844705300822, -2.0458922138805229720005642966560989142273638754655949713\
65860898337310846200040357227528961374756975924932395056993875737749512446151\
497577`120.*^-16}, {17/100, 23/50, 0.6047906376097153161422407241060714625925\
01780859671477856878833269443456816884651574348658516906205005703770727784472\
640501777880547185`120.28178211706016, -1.60464312396374900346846264215361213\
35524638454173477645346316401178351911002287718047318304632603742429869842683\
06703502074384957925064021`120.*^-16}, {17/100, 47/100, 0.5635591303015277182\
18308735848135701219989244544363072258169632718379441319257682242736104985146\
258507139662998413249255124384306788475`120.28346219630069, 
   -9.06008635370661266265933727882610854490900824645787264745979680347430736\
2620043428241165694052252537872445484914005533057835143311307739795`120.*^-16}\
, {17/100, 12/25, 0.525062785365379726092062509320154546129751720222684720876\
8980446449974644165858780126167558993881316299352421116682422660366243165646`\
120.28531989088485, -1.553627698948145285856982451450363291237831180427679043\
16561640458376769721539384666229270270677557463398677760032460994615509341641\
2002112`120.*^-16}, {17/100, 49/100, 0.48908724097769208808374368248754656125\
20316600852760815177155406773343963100978420271944372716310604789862492032613\
05435984578272974143`120.28306274251004, -1.909669690560051696857997496131390\
63712788623116395817659963760527214736369360145824059435013851716868965331684\
0805297598074208861482328737`120.*^-16}, {17/100, 1/2, 0.45543954743215059697\
20202898603622231678643809366133259721551859031094662174736918935899473056367\
64101715208112572776435919895298818466`120.28529204429412, 
   -1.23639257425472866794852572092487468813967963565106794068186572957518587\
6538521080275377118712945922830334369472893743828984749828527131071`120.*^-16}\
, {17/100, 51/100, 0.42394567661037123035153758527489992230164093606938538378\
10389338226291028911155921792974980012418620708384437310560114223849832665252\
15`120.28339478469377, -1.919996148791502252872564019291313704015177023914464\
48381257191083279762396112687416949424392090619437883125144136283756151317122\
278135018`120.*^-17}, {17/100, 13/25, 0.3944483622694215930481568731790352587\
08922040232229061655141234309744610313351680557267958463530238780624515791366\
709141375642451922107`120.28607525991308, -7.22748962371391305042869247020394\
56410992985253639516389029526475227117381263478900843712236539554357376908867\
6046999771658810914940458774`120.*^-17}, {17/100, 53/100, 0.36680522135601721\
36102899559130935220330603858514923096061405447235285246353012690710123864827\
12482332024803857804132658120816116351356`120.28460660122235, 
   -1.00413395135355957719903589583557905039803770608023410031109903705512611\
0781892666514242800399977693252686974764858096197735649067030692242`120.*^-16}\
, {17/100, 27/50, 0.340887114723070838698004342733781853531926638052848234166\
05619922522257040443785950040912034262552398977990812496815689423870783130296\
5`120.28783481219763, -2.0918806562313138171093528242867062599363280836747967\
53230943420390036606573447790755082296088335085284440715773572864780704751506\
744397902`120.*^-16}, {17/100, 11/20, 0.3165767123166038496943064127787921489\
80140919707003431009559078083619667051451412966981320662065788373262706313099\
174801244585227003427`120.28687797278738, -9.09552191323261410828892653259329\
75523709174352941049369003851372822837962239472694345692701918672180689471098\
45196799579828623593054376191`120.*^-16}, {17/100, 14/25, 0.29376723340817958\
47978309297541308707730540267695931175278859073578723727477230642842741382592\
05609707642107664533535860353371431085523`120.28619573682832, 
   -2.25601491612345792330992858820324397634919884051635663647646581842192727\
6766175750858776422718208322741310651419006535359056639774831556688`120.*^-16}\
, {17/100, 57/100, 0.27236133699883826871913960908951547277687482710223975402\
61724085572670701545083025815046667717653590958317966304043808219973823602834\
06`120.28580858661489, -2.982052147934405653351085789495141493168504934797983\
24628960291544916109838754472523223673957630367480467276929030408022476924471\
4368887549`120.*^-16}, {17/100, 29/50, 0.252270141297695358112452327370352870\
61257428286512129289139456879160033494954885910740735797709294777873429194342\
4078571224507852381631`120.29041046270909, -3.3845207312662895435222783349110\
09295481992866748380652157554630424078723072424379323903953021717812934618006\
026855090830435314890367323555`120.*^-16}, {17/100, 59/100, 0.233412354328643\
91438943771747378475809340665008052392338221544003032508225338458812123700197\
0562265821071284625737977574471003950647181`120.29074375043993, 
   -4.62809415208700274190048569496003168289867422137492937448159561639648019\
242203377109043742866686698699256626605281049024061876626843105241`120.*^-17}\
, {17/100, 3/5, 0.21571350036055869943112291288215475979448018545382548826661\
4062131303934925101158365296504192886154243777778417802272803886697966095585`\
120.29145628919952, -4.073967706664669955874323266059483603123507180531282267\
77860936644575392553369579480181392305183671982853872744414787525311334922525\
592661`120.*^-17}}, {{9/50, 1/100, 2261.4482559541082263947014329479328225724\
69723195228320887871862084318285348546686339542174248067839569204978706397106\
31236538249014336478`120.21267106757475, -9.895034798314210921491842210826854\
94569725606040866854201628602071144329701822278687782375812058747611119238854\
6404634808235740289801247148`120.*^-16}, {9/50, 1/50, 565.0110490770846512743\
20040632714525454887289775249410847024576271069771465653955208243270534053410\
297603915881216978812894482883181735954`120.27529414749854, 
   -5.60997740456907896915595836171341770289180044471010830124283485136939010\
653702515666075046634886417164464172217244140788901809276291901601`120.*^-16}\
, {9/50, 3/100, 250.856081649029273884685429531233466646128984310389007377444\
30505343314400956030221154143340414516424400021624103233372922612895160931717\
6`120.27531111677536, -3.3376080805633204343531369881314063613599245748688978\
32243279792521034319293902013243841012915321278734104562859799517013086184242\
67081635`120.*^-16}, {9/50, 1/25, 140.901926859561951748896942166610030334991\
42437170677615269656330478936125294278299912797791771546653428897974453345847\
6535803130436991352`120.27533494930441, -6.0510136665663374690240783308454851\
33179804962509447887865561477845165320456851544007567138365765754307601534646\
677705009135252076887317951`120.*^-16}, {9/50, 1/20, 90.008953003854689452613\
15064829509816142331344773030342121720312892899814854477532963381000516932175\
6194115453551417606124180751390170526`120.27536572167473, 
   -1.32845890991543906760540179429379669665340665060873769168247917233236223\
5005558697170543848563722842681483059503873928215163557891576850664`120.*^-16}\
, {9/50, 3/50, 62.36348481527502379640093169996098603436818137151634237155047\
0553763186841305599691920714664995074686204459407998148024070336000882541574`\
120.27540353387339, -1.545833350711573141999702268177386609946864935788910496\
55124958043951440904589237436767201936930144911751967964822561552195716460750\
2731383`120.*^-16}, {9/50, 7/100, 45.6942416066561846815596015026033785026248\
04156262926861562474943312588358452387936735157850280307471400808432643128853\
406919792962257847`120.27544851045016, -1.68878412400869062694971316438604757\
43978018836876371357385875327437033014802891300184478876194316172246352408081\
31059193675489042281155914`120.*^-16}, {9/50, 2/25, 34.8753672064976502846971\
23159075200914489588914349844952065486720067895981031509549493089069040816873\
156060581825002287704209654259657836`120.27550080197523, 
   -1.16336443881384336726366804114218396687784430971783597557882997929832191\
7299655658364803052894421605007010911340793461340751695905548090497`120.*^-16}\
, {9/50, 9/100, 27.4580908810871795660482123031678126585639271021435069889252\
20421268078119490334546303045655108841526647170336286281709195308394224489706`\
120.27556058681195, -1.010497260711240447532218321226670894751496181714236577\
42691479318363182614349057932524872309662298245063360262877625663681409852728\
8219223`120.*^-16}, {9/50, 1/10, 22.15266745806887888275041555886415724836925\
60587296234825652042512107102901929043447096599898100943990336645970081499030\
65157761642531523`120.27562807322819, -4.818297201571595871017543163786248420\
84656904455217571187440950327670018110114185164009976265993495665956008251581\
3046089369053130011041322`120.*^-16}, {9/50, 11/100, 18.227366888307419852967\
04675903242706023219767478701224658085804750821820701389084730788199196050858\
2596495464890437392256629022465508535`120.27570350187383, 
   -1.03855693816156868820969640890470714142335376936737840313527239522038072\
984196666442282676507086496659201397944034175963821481273152334576`120.*^-16}\
, {9/50, 3/25, 15.24196849080659255065451463362796327021049804755071484233309\
6093344173756226905236610483537316136493823512185259859249772525420919443183`\
120.27578714866905, -3.742098130956199779169523236807591310447531897697518515\
18297344518848982381955098496434089510386983109966482609836550208037129632268\
5143972`120.*^-16}, {9/50, 13/100, 12.918742832564612916889744556992921677171\
49481390381502458393284533139183303304511429326260727594571696890367502943687\
651090393419099215`120.27587932812935, -1.53818243598981819036317174015287232\
06216121953004989471331345517952061026465860577713512209522925576755060033782\
295660913870183525462616`120.*^-18}, {9/50, 7/50, 11.075452257200892739953949\
46630592528978205126720467874106746040586853524636425282960073085362466391019\
0485791822577876939410865753346928`120.27598039719298, 
   -3.93312215925462108747035166715841018753061704811944666475744241652729969\
5861012274791113713647526899920600879397686517720260976674363801335`120.*^-16}\
, {9/50, 3/20, 9.588498841674685688854468821823821941786114843945642726583483\
194191249983641514128224396260871916936981048542666966067924815519192429844`1\
20.27609075958831, -8.7840914347003152740210335692388736331537835573930572513\
42932194048118719005747332009761224030308042800933248317065935618792353953251\
56024`120.*^-17}, {9/50, 4/25, 8.37165722603266634449472970893106368842195575\
89160081763864359730335880009251597206264297109160506656264992202959894769716\
12841054637147`120.27621087081683, -1.351571505267741294133310595221364267178\
50634850856839215095085002597173368482262169067145533805512325353951664881067\
5635562573546242204417`120.*^-16}, {9/50, 17/100, 7.3632908634206308233774460\
97428995086776911827798507799487633745705936985054766092127009864949037955594\
013940927884131725225411965283366`120.27634124380837, 
   -9.83006228392470192433500353501848557542220774761898077973392875754326184\
1778348830391755981715734250609624474018763721258433451593972385`120.*^-17}, 
  {9/50, 9/50, 6.518393613784069905215785954170567600984033504110237778555380\
110516176952926673458311428710770541297561895449759090863795781854150130909`1\
20.27648245534255, -2.9351283135037095247579889611302082162388905387031865424\
22586275081379873349441001295419172128435568038355133831602085858864631308264\
267465`120.*^-16}, {9/50, 19/100, 5.80348203718269458162365220776048589115235\
93922076043808707199669089746925241664119901305161502205833547557482938184409\
46262041842427514`120.27663515331183, -3.761412461352141130946867085854103317\
00250765539135490422166053085903144322701634781278769235328517338614788906266\
8979289224944465637467426`120.*^-16}, {9/50, 1/5, 5.1932284169095610591731968\
41767580816118930902438259331983603535267063929589209022709567975341262623963\
648602526212660548835522324283229`120.27680006493841, 
   -1.27908181736541765199618215834764976601178387818280582533880526800237893\
5391067850353600220534971435651356522459377677722616246014225291644`120.*^-16}\
, {9/50, 21/100, 4.6681881047842580131086089933815699303236649405413441448658\
45393101955633735123844587839854281442993438176654000323986329082299506073273`\
120.27697800605263, -3.013012789414607960317195479483867661722314510199348685\
28432410418229084378188934076147713911254240700434683032764030745833970951028\
8317193`120.*^-16}, {9/50, 11/50, 4.21323280445659128834208780063892297886069\
96698530897181213550489938531536698440313550767143251171764884121872111041769\
27413794433854859`120.27716989155728, -1.052309353201102525254656648724973986\
44332952460726235458966041782929893930810274462765712121717063201549043039918\
9261117481501409458805328`120.*^-16}, {9/50, 23/100, 3.8164498702958661792753\
78882763410732151199483928981818517406953952631136452687957547826260455709734\
454419254169963195544225138837412014`120.2773767472267, 
   -3.78795942800032570917890113533941666049111926686517338393601379272722466\
9752365320839503817742701655271687677223675719634468873693121268077`120.*^-16}\
, {9/50, 6/25, 3.468355682611520122592217795459186870181087570036963383375652\
254166580885514269098711355286634586147448588223134733281209365368324760368`1\
20.27759972299206, -1.6246691957692568007819777052309058454543781074312215705\
00463578914858506664584445810242387412105123907750410776213697059997816770847\
548751`120.*^-16}, {9/50, 1/4, 3.16132470126053577615740169391539269550843283\
28590530408543195359767635227520194345170559151458305165713329882230920604533\
49465278370209`120.27784010789149, -1.422087838165518846607078078932508155887\
36758884639812475803042397217108296883128515864933509102128727124744333024388\
826823622837441107276`120.*^-17}, {9/50, 13/50, 2.889169169654319963045247836\
86908198000652089506382123582845995852930022228111833488713049537928503575647\
4988327010723871134456162486911`120.27809934687974, 
   -2.20919734352433818468575761282583511487652597347116604879373752930302095\
04724686340991836921576218791929662949928465366972191590474305975`120.*^-18}, 
  {9/50, 27/100, 2.6468256947879852395409507516740427889957217498468288695399\
77020922692800828858731955620307742954202655734734846384260352927841406390101`\
120.27837905971705, -2.772445622678650022586031721435577984408083088555944318\
43681055617330632896395864976738825863770033443191218292933665168952961153986\
8908903`120.*^-16}, {9/50, 7/25, 2.430118735431687371494009897055650181753366\
50645884979745875566396770728593448313287352715213249728228631574670076542413\
781011094192832`120.27868106216559, -1.87438982239967400484341729782655918849\
63139477086725224455810237972663519244516562340924508946687610040843994149217\
50874825798778045615399`120.*^-16}, {9/50, 29/100, 2.235580162958144732276665\
10440303761206288897500428155664108930693224573501172942857133954547470860287\
548828020056810014857090590112447`120.27900738977509, 
   -2.63957309738487662175465744520390175985124135629479578790251632337365036\
3798009981371072790542966880399056398739124163925180396445694722955`120.*^-16}\
, {9/50, 3/10, 2.060310200967135071741780214076532760844055027140088869064045\
326019597238043161137692465790216009524148110558266949467729163494953441869`1\
20.27936032453093, -1.6577141505275626533963745995919256981496456359925526213\
07848431384666825331526824385038082958175594906825399909494734985526143290894\
012183`120.*^-16}, {9/50, 31/100, 1.90186924397115103688740356221422925903173\
10188510166572383770917814084851576775912561547892545297871598192097557223748\
84986290079707555`120.27974242469382, -5.482188628796895270212553847916145809\
50038485243419466553222265566406883896416329332872194784755110150212941499299\
7986315383406771250960067`120.*^-16}, {9/50, 8/25, 1.758192960349908553465441\
18444313143726973949807127555461688793103842730785128385639113290920879159175\
1323017330380578689213120587223863`120.28015655817681, 
   -9.18271822380700894834407238840612098406942926760820029018716878075635096\
5380260957076023199217303948968382407977820507682303139308740335832`120.*^-16}\
, {9/50, 33/100, 1.6275251234157930720639421297472808330310000221807854302845\
36035737712227291701819124414371082597176948565130191224799397727461127292645`\
120.2806059398446, -7.6460264063738710384656938890059939612959282845827493228\
27386734057288674459404202438956189036393415758785115553912545699233941717262\
480773`120.*^-16}, {9/50, 17/50, 1.508364062693573291080747136628384800485358\
61904620493401106640977521002779227946875449870539199721701296461591584732785\
3985854428545651`120.28109417314992, -9.5443055870700941467573318554439827581\
60512997691992000911681150213298868165678345867417804997149241577732967449942\
9311563660889442263106`120.*^-18}, {9/50, 7/20, 1.399419668165072380361374272\
20244989750338751193058012222066148204726523133866577103888083803157354522049\
4683001583497118273602945083336`120.28162529656349, 
   -3.75507100102213588106110947667919004920475110059173898431694904294236742\
0299721268256099034440474020407145531505545937978311843099144197302`120.*^-16}\
, {9/50, 9/25, 1.299578635995970132632011110352359844874191272693326394923307\
361030658341644304066018090601417907583989747342528776901945663633397411599`1\
20.27812565565198, -1.0507526830912812088345015796625011581489574670818542287\
47623048710549846967773342188004947795328786382695159653955893406748033724956\
321704`120.*^-16}, {9/50, 37/100, 1.20787619864226231738918717727901231156010\
61267315245149900493820540630489125150806053083344286940167110394766523056618\
4182003525182382`120.27874432804224, -7.8169385199571605846512093851193427656\
69491011433067280899693003419573585305793792818411552855197162805678804440626\
50976461062047212282511`120.*^-17}, {9/50, 19/50, 1.1234729927212155251639814\
35449848102920940293477503066775318077268235659367424289751844249372210610776\
050994118222554136159099325225306`120.27942000455202, 
   -1.45109292535011960425623964731826480728505798930988566502004289781908709\
1537109476605093311291053359229114186509978501007598103435710905732`120.*^-16}\
, {9/50, 39/100, 1.0456360246671386048089167051280635728049789506858944262103\
79991613439650350340520611596038953276345247339511874583607349352609197837621`\
120.28015891213082, -5.854862305172817718703098587313359000986288795903184444\
67637900036328792312209171358269235701684708227425120974175215142027397069612\
987199`120.*^-17}, {9/50, 2/5, 0.97372292516231799779881909262361250734555747\
78732641958093532589831774408550128392042591676106166402908684841015184995364\
59068454786803`120.28096801974604, -1.918409355303114325850913685528168124179\
20624436906311332836836663416744396348508101725378329200542801025704087644717\
200493493773508493252`120.*^-17}, {9/50, 41/100, 0.90716885868012759948214681\
82291996595582103546568369405491244602363726456423849176972370096781043252200\
62323293623533172403316274608965`120.2818551238986, 
   -6.30731750641571622997491538011551167582389715142878680870589618243451770\
2654546163460809998022472291886763962231678917932556068423555416`120.*^-19}, 
  {9/50, 21/50, 0.84547558858770920197712345139645262048364309087167007286555\
9009250038674896061577614781839085341683383664479439583021271110925954865248`\
120.28282894348202, -1.156641781414684950785993510475130463298090112533705192\
39517736428249814809769626285953110541569958584479055547298683038706649233612\
1066774`120.*^-16}, {9/50, 43/100, 0.7882023015505716838297672771616716468568\
32740848208940666063197492537255687231459083959401995699071813501609264662205\
082129567794909304`120.27974519820872, -1.61703892682149634454109110113940271\
66090267446390537061762820689527117980458763023561009292092245265974774321772\
22101977090380602087999265`120.*^-16}, {9/50, 11/25, 0.7349578750734514624392\
21339853869833559421048359014624937568393785802344881564954915412998114702273\
881612688976543230399281372842418231`120.28089944111606, 
   -2.33401813205316023995951415785529153888875596436934828394535757228347556\
1042683276849533607140642425562364116736512092432368978056593854317`120.*^-16}\
, {9/50, 9/20, 0.685394334506780144160425485057429893978136123302877780748072\
888807775788462924952830544424568121836014190116990486170800060928515920322`1\
20.28217075671256, -1.7482409293087227703751346895761001296455045430632927997\
27354741387652992174434815232640875492089162499746251541300440737523233768332\
170958`120.*^-16}, {9/50, 23/50, 0.639201294906185110907388067204817419503218\
91884562020032427571355562534080192936237875796826464590182473826170957583872\
6945747958215147`120.28357243746946, -1.5540920813925137475080798112854041594\
82040768165088506739507959461370463882555742783311725336120346499648015859584\
782693576000040190054615`120.*^-16}, {9/50, 47/100, 0.59610122186325941146530\
11836212760233838292708334620266605294950585443696029230978808166635647116313\
1058926376243319451232149025178241`120.28089728870019, 
   -1.84036651767669130188638035572196291159869227409509007497384565675391507\
7050194275504692344054286268013757990826780026907319717126377197999`120.*^-16}\
, {9/50, 12/25, 0.55584537617002313040155603219720695965598706432086564334708\
4946489274185188170334103870311241224516515108371080423999330597263938536382`\
120.28257152468613, -2.030363372435585568958069546881719309475570853442975658\
18718735080912542763091750433688224708153809288358651645164173646823556181448\
513446`120.*^-17}, {9/50, 49/100, 0.51821033171055935094646052252925985500850\
16540825122898227163377291895526855760024678833726284548820290523438396232553\
38746652659069183`120.28442221949423, -7.960219334653001977470585894267609832\
86298956098809414510171147751358194596590666324467343859498503419867098686511\
187958187496891063472671`120.*^-17}, {9/50, 1/2, 0.48299497564354302492946179\
39190915389985616540604523212473442431698877123541058858191539829517032886185\
57708915409779557533145417234772`120.2821753462212, 
   -2.31555751295304496120081471876445414594150978235983539831621857952748430\
847588584047660016128742842262517322360843585857140083797072001275`120.*^-16}\
, {9/50, 51/100, 0.4500179157861888488171228755118906918501565050039449480951\
15813320705896222864152318716340719024655335927893674050611752886814967691976`\
120.28439551449056, -2.219212381809833900439132153720822073860594972945820422\
19172462088247160633005012513738093083545467659481402729929604760481406049843\
2202651`120.*^-16}, {9/50, 13/25, 0.41911523293400147901077240688500435064446\
11344253637247327729810869215411081368993764276402620076130468039634053156520\
42865085350882633`120.28685471703862, -1.698161600318734033692243810249318432\
33770649893994410128665553080762873194076925517776274549596646083383648688618\
3440224376991986955795183`120.*^-16}, {9/50, 53/100, 0.3901385262727726648318\
95139485811727991309083372128400857901179223345651902380324598751749393529325\
701156347417737485766339014207428157`120.28517601683821, 
   -4.12586022052075755683834831874526777213050989379269522653958371039778429\
5271030986117526246979550216299013386467970939102351365438486218023`120.*^-16}\
, {9/50, 27/50, 0.36295320854419246437956616377608374593749607118385798267779\
2955401124282592858152249288454620755936618804604204786951892037228030482742`\
120.28371429527405, -1.256843496768205807116659523718605862864815754613248171\
82272698974796661724587230014326957657318684420253276773662399135745295573810\
920979`120.*^-17}, {9/50, 11/20, 0.337437014594432819166304935212715749215663\
83641797858785060315695425825023431852060561678616433084641342038126901714557\
3497435490888973`120.28692993592058, -4.0167455164905660784528692627189037748\
88705978125061876187690004193860482206998666996098510885006256059927985348837\
426346009137928933038255`120.*^-16}, {9/50, 14/25, 0.313478692666007183479846\
36252594552964858933756381272146559070433760131058455411023546576029163775846\
0202367742659438422466840037397732`120.28597943653708, 
   -6.40309475448091134722739311677860158353632802345714813443466839868330411\
926616145573779632262692460846535488856153367682063596185740932558`120.*^-17}\
, {9/50, 57/100, 0.2909768525249527427431099112581660417876899921375148175944\
681881738500399164114155063813627933725674144558754558288894710002640227761`1\
20.28530378280996, -2.4770170613383221750368257207541628131171364940553404937\
22476197744419028499811319619545489183851056299007259413422987028467921023941\
754319`120.*^-16}, {9/50, 29/50, 0.269838948437641592854622956328015428878561\
91654981906379540327543764376281149452011276327003217865915246949941593961080\
6402156655984213`120.28952404673551, -1.6358534083657557489171354478898131267\
65119642072863007809679623099911657782199696447413164421381634894652242223535\
305200407795278734984317`120.*^-16}, {9/50, 59/100, 0.24998037827656599664646\
33332667824071955809282600332764002197309431644619204198708229806975451670248\
92241491849005102418445336535071344`120.2895148547895, 
   -1.86898060576953770392171590427058792352234795066788392553936999780567832\
661562211142759474365033585916457283231744808110554804758049235882`120.*^-16}\
, {9/50, 3/5, 0.2313236827652551240676188321028776150748763377256304250920129\
14697583642262542265594138346447454430712799539895059211723369534379628068`12\
0.28985891430494, -1.80710525168943535227079672637507172178478104745407301162\
42163877006316211852713956910097936878158096745245035800144967560519546144719\
98199`120.*^-16}}, {{19/100, 1/100, 2351.167203926773533261013640325940060143\
97491921677008870663553757356584195423988558576468125926494693941180701616066\
6271557017606458872891`120.21185064862338, -7.6390773232983703890546575026484\
34877695685468284416791229463493553378509400180121560154099920623786417685966\
729308814060746406124170967035`120.*^-16}, {19/100, 1/50, 587.435244386415129\
60484059503121724784481514899851194737515679166380196592850886219225745212132\
911754311573944140949649445425578063070326`120.27414543201094, 
   -5.83797855646035750118648640835629532506953989183594307040176310563508211\
5804440863836929184519191774039809579751031081918295438650148272978`120.*^-16}\
, {19/100, 3/100, 260.8182842240562373081846057931763552093474383389355434411\
49410147637001166571584648837691390302566882834722427970459679812261002396567\
026`120.27416219322677, -4.09644390992541662661666496923390847936454793552732\
03589782127187983593889096321084490769781325156299103263919085509686275537712\
95126324445`120.*^-16}, {19/100, 1/25, 146.5024302012292509883883893412129479\
80858681100226488865661105918723334728155371306747413077662227517627374239745\
098782861233817649728001`120.27418572585844, -9.10916253573764876808539766918\
32248273076721191599868057319060554679311808971171690020127433016282778758297\
4318297038508119498683805232049`120.*^-16}, {19/100, 1/20, 93.590610745203267\
57790603899983397665620998822895723694216263669919175756122840576060527839046\
0039991271334951311773931217134838035694109`120.27421609775966, 
   -5.56388473811311985485131594691893370907456076676048185982553688296814822\
8014592485139389948689855571133389470854594313492906791886106447017`120.*^-16}\
, {19/100, 3/50, 64.848483604424455782341568592641511137422097383697213134772\
43184746786398223652100048888155759241100235623825002728410345599532026632127\
9`120.27425339751125, -4.5148395733715370335707288053132458486520892857683753\
17904178406693431468632037316650211795513257710981302130099674639235335203828\
554108694`120.*^-16}, {19/100, 7/100, 47.517987454990738176913545878922069775\
83826658824362972230537337867146579194324662853351299399900991740731920583432\
3399139092776205430726`120.27429773544362, -4.0451052659116620632742617210194\
65748095769066733679321975431196067530368415152031126194128766854045737522301\
773787779666059502462982321158`120.*^-16}, {19/100, 2/25, 36.2699322021056395\
30315083375286661958329805268295740075049135690123958322150066767016010181553\
074946767763360571667470359089044969423651`120.27434924493221, 
   -4.91602114804474077541370454244632921344679979704128347240272495387930284\
8489496212105927426861737249830465481849807345783523894510689781742`120.*^-16}\
, {19/100, 9/100, 28.55840856694380117950503529742494464341162587990081068412\
39958732076227510377702521166255019767472376510425446601192226238429945690245\
51`120.27440808395868, -6.087265441574295065499370066887588824039692241767336\
92740152232569465499679058330204820489552625909604892174780105056952657980309\
2934783154`120.*^-16}, {19/100, 1/10, 23.042509382714318968088973486279717300\
96571632760792830166856310573208565977098398565410932254745351889486911238740\
6106199286760599212536`120.27447443697588, -1.3716769693492823261153229719670\
11884163426859659578883340138160323473934130269266329080882027186291795244341\
801300660547894767163630845762`120.*^-16}, {19/100, 11/100, 18.96147810487202\
28003890330200956526408564773107287306312739564262806928187190187963392096835\
39786598462114478170662863616910137690936029`120.27454851710185, 
   -4.41010617040406534732867182250235567732513648254945754582362984767968826\
3671684308873246785434579646903993498014532013596894911860099687629`120.*^-16}\
, {19/100, 3/25, 15.857631230524792709158903371607495662515581891892089442765\
17416373646393581622044567559138612143438258210081359834521650335059929388793\
2`120.27463056866794, -1.6323061202545979532232093827999109465046949170506281\
93271381811908846575474607787414892721092428332877511698048938569775258484794\
895925269`120.*^-16}, {19/100, 13/100, 13.44222225106822776933075756785137770\
87026351178281333046202182790161087293200139317812816518617766476531711518139\
06959927227914900946953`120.27472087016427, -2.863549544487967240522132834742\
80533692003554089109783058901794680282657481005642002620384340850665174093999\
4563601391296962743629217940051`120.*^-16}, {19/100, 7/50, 11.525784426846363\
66030989852363359770703718153866036395694280082607243446948160804617261198373\
2160848429110643372824686894481381387278283`120.27481973762352, 
   -4.01345637511543417695803360627169097840640365649087850371004629479763101\
3645987528456703931976257521801069785926262254178630842895420839622`120.*^-16}\
, {19/100, 3/20, 9.9798168865848158998276819795822716580021902176772075454841\
51709992658048877675231645181642070663076301815641747623501470796015700310167`\
120.27492752848578, -1.868371718691696772574838730601231950784320661413003385\
47467803429819861467145066501088037877351419408995949110026586072894345089731\
4416947`120.*^-16}, {19/100, 4/25, 8.7146738249905255835184977277159760166251\
67310230113789987796434414311397887826828728943339211957139771332682824102915\
384134637201128643`120.27504464600918, -3.98460387798996233977855275860193351\
52388390389684743702885902610461099970121531717281836752694969978342214551105\
18669000872453064529988363`120.*^-16}, {19/100, 17/100, 7.6662736433214751833\
97077531516334340844407193610088981455939503603149755373726827942309338746282\
483510925556649215182045050927104917873`120.27517154428092, 
   -1.17445043522068175801762568987437898989479461274945535251891288358533833\
4306201010503059178394963498192282889925108398720521196588679609471`120.*^-16}\
, {19/100, 9/50, 6.7878248467375276286872845727387987472267524795274425056027\
29717461955208396725048102418967471926361102491025143107277163653733476188395`\
120.27530873390288, -2.440420756895961021702301795329732596676291692871597621\
78905237419632029661752492423561666941320937320435964174632761233807807084460\
4342836`120.*^-16}, {19/100, 19/100, 6.04451572361928740516431274975506362220\
39749236938245038274290867435487969838402725574954664785108904890266495574089\
93923345219632688556`120.2754567884318, -3.0435237201533887343674730709766793\
35709366567434536175820562899433662402800312763717691444779038731317368644619\
188333285497761894564930164`120.*^-16}, {19/100, 1/5, 5.410013806450212195358\
04864757722552184321657126786027595135217411816888759811327961685769490402700\
9955590285560948179615886733940129631`120.2756163516678, 
   -4.99899466458657921271632068860063415281477091011058184648245501373581255\
095004730394027760698416799139467271415032115087526166144429280414`120.*^-17}\
, {19/100, 21/100, 4.86410306475136294585616775913122328759669570591523642316\
82947814860486981517636761294019950362254359300782244981787277349193023890374\
68`120.27578814588148, -5.962123213107240206279935815938582558251267104133544\
74400035617650916815800699942544369070186693101402774795689425742678312934668\
504969706`120.*^-17}, {19/100, 11/50, 4.3910550393728949704862697382153502515\
95181444585568480655162105535379129212365812970804718922555525861425683236732\
713760215324792703905`120.27597298110851, -3.32242994772142732720680909341614\
27150057029165476345533807033716836954308440129064279695290243127115400069869\
8197722882266535493922402265`120.*^-17}, {19/100, 23/100, 3.97848447840726133\
38630430410082911109907636098585653845454560907213362895905620358023167449686\
02106960663207482288114618478197240661946`120.27617176562738, 
   -1.81630410457102719850323485473184671623694565415978422759381204952982585\
196650816391156847993128122435331659060765946970687571732534699697`120.*^-17}\
, {19/100, 6/25, 3.6165315083010715983584619145269619229421517097182122893289\
85399814387582766081812697059807392517463009530042496055106918462442027064828`\
120.2763855177656, -1.6833579896813096746559669957141728404617450412838859276\
70654265698960928369339503659341109283755216308774044413002711159930295114409\
426351`120.*^-16}, {19/100, 1/4, 3.297268038944102458818713270525473141440467\
34853341711095064439770140056802162633424383782373469284504308721075637464335\
3217668621032858`120.27661537919761, -6.4237673542183413522905125071283370376\
81707169630467462380738699061502007651526296424907394710081933577078170264113\
38230447313984650739035`120.*^-17}, {19/100, 13/50, 3.01426079520021050772405\
03107922423434323000928534367082348416432169696194730387940623311622386922804\
06688649908487705611440430011148216`120.27686262990731, 
   -1.64365343286424702020796803987511600775188347603591824049791973462852445\
1893746880650557994578321505958788471288694931463569477710601356235`120.*^-16}\
, {19/100, 27/100, 2.76224546404949680009913803118466324829523459132750743761\
17488713144917834877430735269010220613946465287655003555289648077921879920896\
81`120.27712870500484, -2.360660725527204922852271426717996424099049820793925\
38558765851878234929253448938194539581808432486143027935453518576713620655657\
630839858`120.*^-17}, {19/100, 7/25, 2.53688080070875816457222612683131006359\
68138182998793554927570225445693377808867740649444964328689629672697247976355\
5531647640036653307`120.27741521363014, -2.0423042684747060462047332381389284\
32955716991795120491696216477883308884847353751018204893020751785274601665524\
549771392939506862995237623`120.*^-16}, {19/100, 29/100, 2.334561031695951538\
93186402959875739032263125480692523736428355963016169898729746625743477646278\
7844850245295299506268909926927260968006`120.27772396016937, 
   -2.90947099327649697409373144754914610196198893588132260475620905436969984\
315084019142882175502156432462409708556325626544192033882236843546`120.*^-17}\
, {19/100, 3/10, 2.1522712781214619517880599790391998113675609296465231842122\
95484210494914711548959015385595061740506685564060410845799190280988568920512`\
120.27805696805801, -7.332166942456069955901550624469845861513834156961270108\
86897066956114342363575455890392282842882279858226107944117445587436501136736\
801937`120.*^-17}, {19/100, 31/100, 1.987475082965502677151074419777539685403\
36489630550491826555701665478819055379600755641155154013656503415497220613682\
9864623859471826061`120.27841650645675, -1.6540322422678178019267718394573793\
97054875268222880283387929175983274333973459075280668079740161360736733266767\
33334713953046876636088329`120.*^-16}, {19/100, 8/25, 1.838026146278932507538\
39173812663291354111707397109678697176107080353974817184981646718135157625583\
8492745143232379982637675658397640121`120.27880512013135, 
   -8.57764985123672587042666403215058793299069402571180515875116900402322705\
92211459982294684157534880989506071691425902612303842930602371644`120.*^-18}, 
  {19/100, 33/100, 1.70209849174866878956682306990767450535239003519750698579\
77275655532929190530394607365833639124551746870323129420343649475407207218257\
44`120.27922566287972, -1.049292581661749980091148645055436125356871616130898\
13340000190301725394448563243309651286277525855410827880846585594307215637497\
2337471177`120.*^-16}, {19/100, 17/50, 1.578130793780597338932893304995358374\
37734107411085855070395123819469803149985573259063510601376578692388150036584\
2408534333804313816678`120.27968133489695, -7.0862629407350820545237281930147\
70740453119205927980303510129119572355219790034204310559508044790802838205845\
61819863608087515209415270317`120.*^-17}, {19/100, 7/20, 1.464781676181447411\
20312441628620230419787640748652759217910296565458565974388732938028919775667\
5071941674579028550730120650165481872555`120.28017572450534, 
   -1.03325709359365065849895719099989574423913824696335711116347757458967440\
267890525829519855351308479449235224681891896430540257753693197173`120.*^-16}\
, {19/100, 9/25, 1.3608935792681358669160222304859918645942370301337329460271\
18570737792029586658205716709514747364169219301302906276140772619527848335701`\
120.28071285471157, -9.345436886069040438389706614014976280143213656072627481\
33789713722418885612565743301022313973980981501364077455280931825213816571294\
259124`120.*^-17}, {19/100, 37/100, 1.265463368605439199305203643265978880460\
62424682423716490618589868266642294284912510599507122222247702180126606153533\
8092331602946196558`120.28129723509805, -2.6199562537812066458253948914434378\
16548133680294276311029673894646471738613134825448318201096954786613670748271\
607750441358682788460165023`120.*^-16}, {19/100, 19/50, 1.1776182853442788332\
47671513320455024894814222074459504351134073262161774086300842944976669233238\
452285129217590215349486106338331933147`120.27786101772524, 
   -2.35604158096644158741652991408453404631359946587863051690601746971787586\
6733078189448236170980303102176402528789980517047616607504849729437`120.*^-16}\
, {19/100, 39/100, 1.09659615693299097113950389796653122393806511959166458942\
34584580495393795318812940691528264535015496940138427183146806818909588802382\
6`120.27854207969698, -4.9513785658826225420674051737206747329310335640982238\
30923890784159540554790027701452381193737992672320388880039232667530712044124\
116225918`120.*^-16}, {19/100, 2/5, 1.021729027107187607971305041446628621810\
41400639494069375940752970600408384830060404757217268362366492338677093468574\
8815247830329289563`120.27928616874804, -4.5239774081926912212902298619698723\
24931918750837289728932753351836670136587695952723676315149908627675544834996\
4295365964044242914447914`120.*^-18}, {19/100, 41/100, 0.95242954636733911861\
61525323766452263404154259509958043526257629352502823044036394825937378206838\
79964791050067358563175487451989430759`120.28010024124, 
   -2.91048761332379188949978325762864681470863086703019569009231378886151073\
5261061342686281042991285444553011088245209050184267889508784964336`120.*^-16}\
, {19/100, 21/50, 0.888179603584825363549872401432679232563134412926821736399\
13245707454305427640048888087040239232531204143858454812498851858527353771833\
2`120.2809920830895, -1.74422953910769168707915898677661454767808481870268169\
77026372808559820201446741601387815410768347028235117150188984340730410266601\
12427899`120.*^-16}, {19/100, 43/100, 0.8285207867711414357247376482975937808\
81695547542541543229742396199088800300385759109279879264545286609599222581917\
262428819712896192666`120.28197040555094, -1.53348719084873097313007672181479\
81667662677780805698274075332611934861419947152764979572300025871079238852820\
97987381474463836794625817178`120.*^-16}, {19/100, 11/25, 0.77304634431565569\
81310992957210639644330172722202056013241903403576325578602096393070075729676\
92721790357930319716175227275066056634442`120.2830449516892, 
   -3.23854157720280713012137715254877163295144053297018136009927758941631481\
3820260745145556356835052283456333754142681036762076593954139997352`120.*^-16}\
, {19/100, 9/20, 0.7213943829731464357923270871959679158712277715046070182880\
55171555549225152757154945772385603415582326039774618528638039523299301855669`\
120.28006609124729, -1.270143124536677232522080961793716708016846146818611771\
33115199123712296015793704613794254210261827549846313543076521508440719950675\
2077598`120.*^-16}, {19/100, 23/50, 0.673242089888365752717281318785900592731\
20805277082340712467878966162991156993900351729329630535267928817489602523865\
4413250708727345774`120.28134118331216, -5.0235788612629261049500466131308596\
74166779872484914040238712163492432749079243355258559396253439039036635022620\
33399600237734086563401625`120.*^-17}, {19/100, 47/100, 0.6283008062140814710\
48958646286833379756895882273626529291479019124191161122459451934244224502162\
323783253140689731047529506071293095344`120.28274644401644, 
   -1.46735201553813224125942715879836991250903919680223266959854269379164430\
0671587857857059188580547168691352015612482399686783727639378040159`120.*^-16}\
, {19/100, 12/25, 0.586311811844883590088092476123827366598179027203356980695\
55947514814483243516779392895420807830500832407932549968351246202209024055242\
3`120.28429674472005, -1.8122446294228461957411631062152995895529890843633001\
44396431533100613333326566278849290925461634780744750505319352639342519724181\
663949985`120.*^-16}, {19/100, 49/100, 0.547042706295301825347058004884170668\
07989890131881952583864048112105513741080036007095140736455193101213097729052\
9341871780756724223114`120.28176877161194, -3.9931062485208728032516694901484\
24170194362436798403536700368212052514806145809000694913138079257144148022086\
94894307130853044463451978568`120.*^-17}, {19/100, 1/2, 0.5102842912033193834\
52404181367399721605734407000553351045771110189962775836629327238682586942261\
15202406010483696514174317164780392584`120.28362274434912, 
   -6.67927346507988490223653804630677878235415819386677475953734007156186446\
1416580479812039143021136684977118369911108269633365240211252743935`120.*^-16}\
, {19/100, 51/100, 0.47584787641761219213186489880357047632218351564755917878\
76674500101012791926400637372178778458130222413225381598078479377424803075452\
91`120.28139543102527, -2.163614544605935023353964351396564849505813024112677\
27256291806273974553493054568473968451695012570120219586205128960131260519246\
8174033544`120.*^-16}, {19/100, 13/25, 0.443562944960857347594750254184418268\
40712264850203275363165112497710293120904462050992778179877193862712788598841\
5274737674802870461881`120.28361918513303, -8.4098004745354983906624843305421\
95068743991588304309614317392221381879149777888618178060810156084849678631444\
458157362421625791899908757635`120.*^-16}, {19/100, 53/100, 0.413275122997814\
62593340857057999304507081611373046691295372478177534296619585286945647397774\
1373503291144941356641326183062735093940574`120.28608238613843, 
   -2.53541548705269849142564735028852238494645606362003529453124566488155194\
132851695145079632901232571057086749242869400542226863901726202747`120.*^-17}\
, {19/100, 27/50, 0.384844409779195733551894017795971841866658559236737867372\
44318501700298186489803611846117500180871888565522793776238865208098961396034\
6`120.2844242508651, -5.66986858073494863617890271518995748622497232944266392\
66946690890106474658297458242764297132345173250972433102317088671991843640524\
3107352`120.*^-17}, {19/100, 11/20, 0.358143629775533796147502117268281689980\
55975288744858057265049243100638987382931835501958908466441955812240731006596\
7219009722515600159`120.28298374624784, -1.3688929132131688635640779168693890\
27324808941893729896363132066514067551201470478680540609214617326512988201537\
774768956621472556282227953`120.*^-16}, {19/100, 14/25, 0.3330570751707086898\
35647133628009155260889609987867373033108279656408094480728804338460550791279\
241497729159113447096347346871538363309`120.28620639914656, 
   -2.17393515746662640184965926344351959017526076158169105782915056334731413\
78917246203311858427285578467079962885141175513630977082206361418`120.*^-18}, 
  {19/100, 57/100, 0.30947931179923956615081828042015563907720925407917136819\
59481742746176327726656927466036823172072933465693792080851324082456239303582\
35`120.28527998377159, -1.658982248051430139176324699861851768832436084019839\
71780239185230341394375780835216665947921628118815638856143413920884493363456\
8563713208`120.*^-16}, {19/100, 29/50, 0.287314125681591453422864336610342780\
43784887202281293966503584068833949885982272285016482335051092164841682569532\
3800619555846904157222`120.2846304765826, -3.27035673012501444259533717598549\
89348854135421387141658914770296130021703480736491153729613689958953879016831\
6351135468260506179022088587`120.*^-17}, {19/100, 59/100, 0.26647359069521558\
95036548098863806717864748543082029728093399673366209601347351404069668092414\
06079492547541217304945590667188062251034`120.28886538585704, 
   -4.50767696508414570790316763278974979394426820817619105284140500998891343\
525564219707272876044900961613547297709393704905062921178914909187`120.*^-17}\
, {19/100, 3/5, 0.24687724074305733498862669949609155981007872204942492171632\
94293610962010067725379589667344826540683825320812627663988987353807656689`12\
0.28888924380445, -2.19332680819641442658224851342394122163223021024805964196\
26662228496311027908017548689718434483625361632834863593968021359039665567708\
73937`120.*^-16}}, {{1/5, 1/100, 2440.008483872980885644018207484554894201446\
42266370479130315907284781623261357472903426234110306996485745762897690493118\
247726852281828271`120.21102128149117, -5.74442426071346329976741040085379589\
66858300536414320662455123411028044396549142738585360515749661613678197056821\
94650323996465782040166704`120.*^-16}, {1/5, 1/50, 609.6399830106483659752840\
47900544709376730247923844844985636962580273447795466898015878489206497160130\
083248955554217806767677340206958331`120.27298513109223, 
   -3.60494791296998759816866261640578872836716834368046481803740950550347437\
23017843535045614955393736565208291988618500506236475792110844613`120.*^-16}, 
  {1/5, 3/100, 270.6829213100227368751718562327170131473321757375820069179454\
98733836991836076021901944291517731534927455546396483316237983490035709512514`\
120.27300178715839, -1.654288266283046909953719046806569863212312300559917462\
21981252109574013649845866332941184766046415532267861611995129718751936773636\
5997355`120.*^-16}, {1/5, 1/25, 152.04803021738502635070561536347286187189106\
09772741215429262531568487410689569071296627218434444383146506279091433080646\
64453385092881428`120.273025165128, -4.19465926301790210197488204830151516530\
28041738598041189099789411580257586888624232135006500312122678453018409377996\
11790078831405687658031`120.*^-16}, {1/5, 1/20, 97.13711191772878793337046899\
47647096415717145835930613372612735788167901418210398615573658247935956089025\
83829132826942353780381477756477`120.27305532529921, 
   -3.61640736997402473750657044017975961209345353374557847920665395031499769\
228631649404402853198716786917144838153418734119879296658891503526`120.*^-16}\
, {1/5, 3/50, 67.309052745138498322976840006520947737991251526451998750868041\
441269996791858626787571718925883952969822373293170115441054879928956447126`1\
20.27309234638255, -3.6033986287105287831988508267770673770390948783218892444\
50768746878248564623416686327935520037099154327130808652599610359983419846813\
916501`120.*^-16}, {1/5, 7/100, 49.323771950165666417909745817916440301986424\
71580122266901184538438293178188057973930182500639763215040209562255913942791\
2387062578334543`120.27313632641288, -4.9433393266889282360877016712672444134\
31030461402992079887607973274253934877460463237005824094278879888423542747032\
921513373324265920307674`120.*^-16}, {1/5, 2/25, 37.6507343285501285476802843\
97260481637170137072529894916314687818063425525626620274603856261573871533260\
891959547079963351315945881405667`120.27318738389347, 
   -4.33512953397287122675952954507388968448807043112261553009625064449258037\
7239030201336709315443331685532958143369216044220342409199907430252`120.*^-16}\
, {1/5, 9/100, 29.64784217139496743922465096937701205923441075028990220304723\
9063671479704488420236535321312323715064101375008248070719818116613745755788`\
120.27324565918246, -5.119252653052366136570926250273884573656199740359683442\
98774386241055261375842311145995317047373813761981557997723491179396771517699\
64575`120.*^-17}, {1/5, 1/10, 23.92352673518318698912592157985956351561064004\
63483288730532168075593584468789781289027115884257613811768922791867290074986\
38041112806658`120.2733113161489, -1.7914424941424924808130254267196040813114\
84316889783205670531421811612980527129158172365550678964909753066648765086442\
702554758731578024004`120.*^-16}, {1/5, 11/100, 19.68828889010030407624661462\
16038023622303502389998537944811882452363537361599081622685097262839996080216\
87299097407067213809292344112916`120.27338454411513, 
   -1.13049691463609674768103040765335044404043365241764801136047932434829443\
573587055447095269510508161125789441285349013418676375476828281555`120.*^-17}\
, {1/5, 3/25, 16.467153117149971127444633492917401928795812683836557859815724\
546764724125287454848659735782919751751927287073152323651348338690459836655`1\
20.27346556012392, -2.9199071322387867276301422695091364583122847936839648095\
89805300908373241711312765651215152213344504611874291438145185992636183925190\
168869`120.*^-16}, {1/5, 13/100, 13.96046359210804743124951031441330305376705\
74680000453335725051806691445120082318973964909244506328081122605361571338799\
44261961392018249`120.27355461155025, -1.951460851120441855349468559938331095\
92229414772644655683994393421173814792295315056612806867780883164628855752713\
6091415749020888180255491`120.*^-16}, {1/5, 7/50, 11.971595201757321859374048\
73352130390923116720827033069443061644164776732751883299924030878931821980145\
6105065426122784182613940440606171`120.27365197910851, 
   -4.51927458014806147940935587448486693817129028861063364224900011610082994\
500644364973013534678918735692595400762200801269473901196699499089`120.*^-17}\
, {1/5, 3/20, 10.367192084487558584319009701908213415135498303280045459165403\
084746464678563342793577320960264831275502033629665112814946621119660264759`1\
20.27375798028912, -1.1649424073225835723610203456585548067101318108757942592\
57221268741137122428629148998035599640737801482900608593098667675592304051165\
794754`120.*^-16}, {1/5, 4/25, 9.05422144732807437942447741686753684975562372\
50217782845056471638344762254092101923712300532184204581759492280046235662720\
57422560846699`120.27387297327786, -1.586719486487144745967627175401429025555\
14497598621910387281226138625139492656670003113391270577915289151274640446032\
5756707993010163860905`120.*^-16}, {1/5, 17/100, 7.96618055712098329458913978\
95125302405711840104391692811717078057389425118607017301302547295065187910266\
65938885104459344123699867657698`120.27399736141577, 
   -1.23274330392947752558276214752110338875344202477215093176654531030373737\
1920818981662918086727695469536456579399059198878350789385442230535`120.*^-16}\
, {1/5, 9/50, 7.0545100293523827239559786088675043665560955366951215738634024\
35414796788571626965160178076672670343941127740851952897929577443103838328`12\
0.2741315982598, -2.697726173436418063793962458192931794866527473959042416059\
51977327141985710701695135779662323588228082061976039317469278055269045342022\
6149`120.*^-16}, {1/5, 19/100, 6.28308287524450197909585194352528158237274378\
54307823308629523302245148607598078118373916983610434616923127517380388731176\
2140523956298`120.27427619331738, -2.1727681263509126192690762895018171653283\
81291038647421845847848071446319024591127403325672726792234979487196046354411\
529271443562652373073`120.*^-16}, {1/5, 1/5, 5.624571706772589547314084286340\
66867000623242368781871616184468089770461669615763395304752099905287484054158\
6890552429578982596170602648`120.27443171854031, -2.5674448394681544961320290\
42298783496092309975171765832150626889556501400659111005299693574167978025612\
413423147849543822794075451122264329`120.*^-16}, 
  {1/5, 21/100, 5.05799665901944561833465315956153624610952480027771117661328\
8436671503162444553298073385862228772870961921611528148808933409454598578923`\
120.27459881566257, -1.185567073882263646743797566949663292132513584572008001\
51762948389428316531240398530033375125009578894633087279147850233950082342552\
0325464`120.*^-16}, {1/5, 11/50, 4.567034983330826850844721430383041999212490\
82445868785823972585172491614378204110306912228148543336909727671099129108273\
7141047728233875`120.27477820448766, -3.5073318749775085542307108616689057987\
72795947029660150355890692576955176208480686818632865062618832791852705788398\
93407990652444679914006`120.*^-16}, {1/5, 23/100, 4.1388334473154179009428340\
57599066215382386506682997798700017003552151288405545097079374008047092970057\
236251047561570660409271319363923`120.27497069224708, 
   -2.99738403066547749285062398186739261896602468062859343491134602679364506\
9527854775402642757951285770735772312064876524607534645103778830265`120.*^-16}\
, {1/5, 6/25, 3.7631596070492034555562261382928165091641473591146911624460777\
54336662253542286811056695037032657718850215221799161557471687233582940384`12\
0.27517718414168, -2.39069637196167214379690009663963958258913660430471340263\
44116661118741538723008908871867741543204967976930601112948231107171265555925\
84291`120.*^-16}, {1/5, 1/4, 3.4317857851636606825499084465748598400313534433\
60998826876428345048477274020205540401342299098482166985756587274386011622405\
446159336584`120.27539869523295, -2.69795542556112939280207072032154162882962\
29114254328798423198124444103304002427341181047058821506703667587527395500817\
56672829645405500725`120.*^-16}, {1/5, 13/50, 3.13803559296500519536193133208\
54333459762298199440636214471062081047242514583545775844664511251451616399812\
79900944978563723205513636015`120.2756363638253, -3.2045505632144297052179652\
05509001837538833816110695291829032948231014984528527262070413150166105860439\
18851301899554059539385394251025376`120.*^-17}, 
  {1/5, 27/100, 2.87644576628432689547336237261005984699922855895491404626484\
3716844832512326742271711359097963612116624403547139770832533121035551677736`\
120.27589146652309, -2.420153908413496679101295792665725397361123027186677746\
27189750395405080940893669744460458283415156726117068121479337748747692500633\
6942832`120.*^-16}, {1/5, 7/25, 2.6425109812802000052728621357187736848028630\
80659359860930528183823126685662969285333295898185258341904173429656108984988\
510261112265246`120.2761654351702, -8.896326605236504240281129171591611572509\
41375964523934308887742273579161826179720198495733587754919771516923469711752\
653253907912311809575`120.*^-17}, {1/5, 29/100, 2.432489169734918181405647020\
18001603686151455549579211685159260431049038396713815650005535395282573425608\
8166624360066861869672744856145`120.2764598758756, 
   -4.17969730919306899897914479956762956641066226583539881425766961381447387\
031783279879329654389489885022707725712664868925206161379913396463`120.*^-17}\
, {1/5, 3/10, 2.2432514799499736433277791067484076779866607000044378515999713\
41666106374116395305157092894192218875486946307458314932872641821669304092`12\
0.27677659038503, -8.61561158408597627174113927332367900236767864839022570010\
05779352786898500509478300263686057630745128865223174672680970165371979342579\
861`120.*^-18}, {1/5, 31/100, 2.072165554568749828060064571519902622210397452\
21724594588062353688082655481677686046765260149565527692096591346848212010347\
8380747288531`120.27711760005167, -1.6437864397579921271586276816072135884413\
85981705637101133975314077049257833564153192987270346818415819714261413587868\
739890170642171069437`120.*^-16}, {1/5, 8/25, 1.91700393093963759913499992771\
20263851194328557772110628696425262003827947326856403072036192943779386177924\
22761944719943815058028413773`120.27748517271957, 
   -6.68619235657148963969864318186507137258572829430854383428986567473637703\
061416402381200598023532483850518305850553592707595810029647790628`120.*^-17}\
, {1/5, 33/100, 1.77587156921514125923134662789643394898605151127693197206430\
4466444242193702647022998888746911593247066804605021066913443358130410811103`\
120.27788185283019, -1.159236622885828443713582459704418962117617841419897252\
43320163910978784674168161801617601702895984760208106835861116198512361256232\
7941946`120.*^-16}, {1/5, 17/50, 1.647148075982753662663233655077221858203414\
27901449997058643917090916403302531023364912602150270176049890943802294755101\
6018777303637781`120.27831049512302, -1.8239061614139778996141253667393964857\
69403525293849253544081238916916161376103576220577656798204277404870041160549\
401613124113614950089596`120.*^-16}, {1/5, 7/20, 1.52944131402931016143231635\
29176839092650543645290977346444324009409079500912031077076504834018422540866\
06783346647619380516411412963461`120.2787743023207, 
   -2.07718627942602621310239726879334070969028085720430975857225727856968017\
2942263325112817216405251878666642284079645486071897667630682982847`120.*^-16}\
, {1/5, 9/25, 1.4215499042747995743226302788107468247985022173181068453103905\
08223159707899187587917557464801357957928083143660949106695280182716217958`12\
0.2792768672324, -4.536066971376076326887671483888613979019807701069133156362\
18103492445037117314108065999238432902252703471666168662474766054681790427528\
7666`120.*^-16}, {1/5, 37/100, 1.32243272406077350984520206232035791944617656\
86898280339425974283115425866797388673697070815377100589968960860630166419429\
001339342263`120.27982221975269, -9.11417455997865676021935906579556550024158\
64264262356885456566777896850221741924046512908047482930091555997776141472706\
932242253547156883`120.*^-17}, {1/5, 19/50, 1.2311839488746631773109996601419\
59662212771349470779278273565653860724200501916414592400093242655982618121423\
791929035355642105176597119`120.28041487928328, -3.30754356381203076629057052\
84574783408897667404688505723852825578504680788685893845426235780847230198337\
662681556962242373039985889284761`120.*^-18}, {1/5, 39/100, 1.147012515436912\
82151577080460711270679732780011416032669253975652904999327446135479136313924\
124074729528217858696466096265844198615523`120.27700407898358, 
   -9.94114795090539081961695195679845233760178915915935934655685442172745890\
1834392650334225969051193249962269860633653752037994537894964075038`120.*^-16}\
, {1/5, 2/5, 1.06922513328454376753860292602727392191508799264603549029306477\
0689317380609411498437024389020793761251882680118652389941240159842413036`120\
.2776934401372, -2.9811957989376492025356273217480391819375756540227119727039\
27983210692924629070478888178781263228060216155308962639222914787446731901995\
2`120.*^-18}, {1/5, 41/100, 0.99721216117698210074247981137622293015736591517\
43520415209796444572340650532188307490382171429784752615288450558880817177854\
67012918976`120.27844593899664, -1.797729470234151666305263707383020500816349\
57404045336715414364504473540752903208787476469605252697353221181373623027758\
8412553035579760363`120.*^-16}, {1/5, 21/50, 0.930435809350661770832783812564\
72054965347001593888125678282358518215117464037963110271959591381570675910093\
4580534528982964701193751307`120.27926856082503, -1.8612020033330187576181767\
85498966015224914199072433940374293532112811225470870884433613646084280829536\
963547255204823848784527877260107445`120.*^-16}, 
  {1/5, 43/100, 0.86842024010162982575064784503259944951495167782859621999802\
577938897441315632109584151455118105481091621500061814549110198149622927854`1\
20.28016912802245, -1.3784967139846937498408413466781940415951160137432495758\
28862340019028613184811962388279459465385805959186549919042421181597973436360\
48666`120.*^-16}, {1/5, 11/25, 0.81074322559360902971223457367869875793177785\
02152082394366338278147090192584235836652342751190402746803120467854685580864\
39964303403945`120.28115639755262, -1.342650884792282241542503417931373293791\
40576189359004991375611031251414385027186143331742916995818162579122916469164\
398949459550793576721`120.*^-17}, {1/5, 9/20, 0.75702908922127218286389840235\
05932104556194804390878290921988895458685452743544751607359629671818161300498\
92772654519368620974098697238`120.28224016943479, 
   -5.62300640055105343591215902236400080329177401917131270022811920455473389\
071363542134913441267470572296661299199525270154233364412131346993`120.*^-17}\
, {1/5, 23/50, 0.706942709793337651738290659466170201793243714334630930848019\
319183421697109318917734523504095863017288305082627029965053999568060336443`1\
20.27928665607752, -6.8010791227400989591150407461296440565630239555818238215\
46377232622812708766144717405611829253503646320716821114711099810395863120374\
89299`120.*^-17}, {1/5, 47/100, 0.6601844095926354905088213886940763429159719\
61059025751832029325331053546360494691673273730109764139417699467865317631481\
812563566972457`120.28057160763606, -2.06282418100900542569585325786599935463\
17065206202898211242528760621540075697480246658692550333030240946825416350804\
687288930410455632085`120.*^-17}, {1/5, 12/25, 0.6164855805458954703841729490\
78420000446536158826366852067348269358318124991835843430341556480465054305675\
529761733706819025979293921562`120.28198726585158, 
   -1.04445101942804857275253385947496720276924806005784093524193702362459070\
5566828969186281932216273620145081749261790457311009583812807177614`120.*^-16}\
, {1/5, 49/100, 0.57560492920809506024108573723201165958193656806397921248614\
0638007039116433720865883304108793493971483886447000377680272834708967617714`\
120.28354863356202, -8.785100175196141124532237339307048840358278795057341928\
30066472185675952773556769196688822710054836997472766863612707641197427025594\
971014`120.*^-17}, {1/5, 1/2, 0.537325242493697391305601624264882724817657666\
40670192512101349427207689863085853605967928477388838523424419435130482941477\
40074390566`120.28104737388777, -1.487988146492401282790892210790827365758193\
29479138825962060188600452025724553840423122966057287577171249731673596406908\
010666667719412127`120.*^-16}, {1/5, 51/100, 0.501450593189103636313073135412\
07013013810305824191940693710921448914377680817784269082141349372632149541156\
7615796112968620611074785204`120.28291408040965, -1.8079096123998611847269182\
57675960062942631410339286807158393739026857496169421285681288003168513141609\
049042560631346623903661805710564043`120.*^-16}, 
  {1/5, 13/25, 0.467803918120535391840684910563062590692106830513717424123888\
679932324179468184364277367365290372718917686900131289570473539032446830136`1\
20.28497874842981, -8.2908055057051855200064382485963386853493893482660291673\
89939058753590078898782569235500104036259377794755584903180230137502417181268\
41279`120.*^-17}, {1/5, 53/100, 0.4362249130991685363464256417299666688091300\
74508445144333703912677657364358741588292250335202349375248389338940361087801\
835672964194248`120.28295393869342, -1.50706574383707566333223258475314681623\
50165311251176732153380764116712949029918242193431056089432539404855593777072\
27943214325036500520554`120.*^-16}, {1/5, 27/50, 0.40656819794309053494395592\
44120650881348428566667820243412135990101833736352156192956901322746071325255\
24106665898131951604990592983519`120.28543434618165, 
   -1.60090871054677891825702525458914856112203536264437303402726946708532442\
186997628945078084031094974977317688890160217626952137494363476327`120.*^-17}\
, {1/5, 11/20, 0.378701712393146394656751180194747371331692375761574452116597\
837960157437777854018825562566055729610592180934010446040068999486486838736`1\
20.28380876706076, -1.8063674558917361850677693069176214157300471821117361872\
92008013861336794419078319576942802806607438790357115530479467645944430128409\
307732`120.*^-16}, {1/5, 14/25, 0.3525053099197573171328160875025431114204985\
66357050415003597082105789715151180122473731972000769433175302052990381727517\
932702399183884`120.28679660211493, -1.15369384398781298062977020422743981406\
98572390903205181137785373091217594018846094063096898341224223482327419997030\
56461713584701112259475`120.*^-16}, {1/5, 57/100, 0.3278695215160169829214451\
35012874220770522664819934243950840842617048241373540066522291233389761826846\
598101438404547647738552521646793`120.28565055075511, 
   -4.49950933505326170101542679566863131186616966156883926857372280791751324\
664246643170353840619872600099088845977626949157777860158254876771`120.*^-17}\
, {1/5, 29/50, 0.304694465792381457145333907614874532235038744801889617670875\
913290486865714856573363770533445467785048725172469713237707660106548180054`1\
20.28476475745312, -1.9149251737753447143811260059063859750064211741162752074\
91804485379932258199295338790557890851549176961029820690621046699418069615237\
817615`120.*^-16}, {1/5, 59/100, 0.282888885193089335619060604042628186636192\
60877508321100567804520207470012553485025765494036084109449619288740034832174\
8204797232563728`120.28415969101883, -1.3495043170128748395805907958716024750\
92740813470056251960022576639795325892169317190402912264208494351396143659416\
893745901327195931254045`120.*^-16}, {1/5, 3/5, 0.262369291075412124178412882\
81848697850346005903443552856173029103587019994316922192748087503709063794905\
3590270656287647495561105806118`120.28843443961684, 
   -1.65715481392736232392443163035141862615604883551265575386032132457799075\
3904167116086017645154581663324970902900257548293618572982772791282`120.*^-16}\
}, {{21/100, 1/100, 2528.0749336438991451123889792473743547922295149957595140\
34582273891492741580047556848417285307394112017033629978636158471597851025326\
365196`120.21018202704533, -4.40865354753314376964870352965461194490349316830\
21925401736806607584977533309021017687920828265041453761500665580068335928353\
3072144407565`120.*^-17}, {21/100, 1/50, 631.65096934483652613561045698244691\
02905809639501690339343279321208285941125940048696752205543836596005493503256\
82407047927310969907013963`120.27181195008632, -5.216293310846219408866918820\
36915585864763290567492137465417139056098984495741830639368077755541905881122\
6895653623603825636191344900868211`120.*^-16}, {21/100, 3/100, 280.4614133060\
83533294518239611242110581006044316245379523304322807126338430396910689012697\
68800249910560107632607097235549299691899493928`120.27182859058392, 
   -4.12193032609929630153264552552600298397745796906481126412266379774790806\
0155089182660462268684783934804290848505474346980795056432293274505`120.*^-16}\
, {21/100, 1/25, 157.54514788192539463828954677331222062952761486455581319692\
16847378118985709088387446069091405299636182898936672896733997849672382221616\
56`120.27185194027594, -9.563570788747043915149325224798144089856614981697020\
14698243466979344503425514626717866113461964636331768865161867452446695750756\
520551834`120.*^-17}, {21/100, 1/20, 100.652563446246675172671382325571332268\
55009679413175139635041542078826521793143170702285577659628595666132140373252\
5720846628171464791462`120.27188205288734, -2.8320424501618675310478127977089\
73717084408262904697605584854852426014912035278834766733186374596241593707760\
243452799793910881382036985086`120.*^-16}, {21/100, 3/50, 69.7480421165971872\
16725331393528841965683927247512032999850544575057914856557652477945880603934\
217137170800948292351343033777401653576433`120.27191899854377, 
   -5.75281400406874431144969229054735528365054521834471422873978664946910382\
017849523449263231391192159123381668436389103242203648368492087497`120.*^-16}\
, {21/100, 7/100, 51.11368174164573891873118683104707517807238437661310505807\
81914411751770400163588248371908333357210148793743012742799696344590428835741\
31`120.27196290333067, 1000000000000000}, {21/100, 2/25, 39.01937347354404597\
07860482840602339270688344220533457362533715549256386110701344313457453595601\
08865465134748651608822792877872531048564`120.21033357302045, 
   -4.54946134206881679792783755570756592765469482174632200220920235350386586\
686008209729693693006991660053036481746503642354793250083938185711`120.*^-17}\
, {21/100, 9/100, 30.72765423363792108174348532022207798865705134344549277055\
46212872248533617961652820825514367431123864728891582335469234750976008540373\
35`120.27207179958299, -3.753609641842279097175934376677788819473763969432400\
73830158617197451620685884052054998335924452372329116775341212238376080793493\
0293849285`120.*^-16}, {21/100, 1/10, 24.796740715240187791653975021671993556\
51468216205105815209149669765025722759723970438917910589360991940684145805881\
5093362390253676923858`120.27213713954241, -7.7207378496895705945584974990380\
15876055809597602485389081961407264504827230301410510938012318998325052501429\
59994346821503236086329685546`120.*^-17}, {21/100, 11/100, 20.408641842975416\
90599758830050531096695965541825905829272866127654618847994645293295484486145\
1318980291902182387856003132274044650492264`120.27220994510775, 
   -5.32009923130560430391847574808493534991926261121022458985821640398231926\
0410877663449274372244645992137595899796485859860664517750419437429`120.*^-16}\
, {21/100, 3/25, 17.071240871400247289587670217780446844130093886290692932357\
39180341686385925408290720400388221721619910215852136044885386095594458987347\
7`120.27229040960286, -2.0865693449201324705110650169550171404277823604022297\
95059837851869108885599262229810347203807947908028985414544848211830412794789\
824595649`120.*^-16}, {21/100, 13/100, 14.47406779263385149681061108474367225\
75719357903120263093556494290600174942343696253011556409365632823944784579638\
01900437290131023970109`120.27237875336819, -4.900831321496993521259272707404\
63700825124087393120581833383810782901387381369508823392004687584167117904729\
6496581000672425153933924643705`120.*^-16}, {21/100, 7/50, 12.413401543381469\
42944542014098588297752077074091103701423212107608570093584677253132260193942\
4157507629478107770149768798369421895255314`120.27247522643634, 
   -5.00029685399428674900497991524685309258821463895509694256013307789345290\
5936686478166883956914333664868817048016295685391378475739354658591`120.*^-16}\
, {21/100, 3/20, 10.751073609568822484115544323903558260061173281450425078889\
50451159382405342047602842404225164100731996676783574667289142457475560504833\
1`120.27258011159995, -1.4179442258883607052264973826564078394063727854883972\
62720009083313305536292808554901933983859485063061559396763582819434706467011\
062382386`120.*^-16}, {21/100, 4/25, 9.39069374741475485499196280582374224886\
76994374615722673542528841706772029679718789375385476673874932779041406200126\
70610565098176502347`120.2726937279109, -4.2947175290224044520808005206069484\
99091703967326217576445842118598315721962543728998353146057121933353478306395\
636099080329539686012181889`120.*^-16}, {21/100, 17/100, 8.263359204003457554\
12782567312589921699353579296238819365648624788274237073640761023061364751769\
1435925278801118899126304261463221886677`120.27281643466014, 
   -1.29789695522728537415227494587415935406510685871126629996080461318922082\
8601694617221690549544206770159232995360464451502905194879780175313`120.*^-16}\
, {21/100, 9/50, 7.3187581235743399389999277681456833063511751115438975451930\
33781023380717914411200360250711617969214424808363840245206648402124073456852`\
120.27294863590083, -2.391651053443433655089400669133479750372834345827796613\
59488380314261233136973452322723541142973458028166757259761966178943686217317\
675058`120.*^-17}, {21/100, 19/100, 6.519459711920088415369781834136677935906\
61531070050828431155821658717954531990194810773762073505214594225823761783880\
2287036518268292747`120.27309078557865, -3.3984853328311009833156960443577836\
98996842018066086393895192484445968477032343424326147678363109861751070347577\
423971540259303180635897301`120.*^-16}, {21/100, 1/5, 5.837150338821224622772\
84596633755071773949751879048566101843480051497430313919835649188818872147724\
0506433109929772425846506107236077139`120.27324339333799, 
   -2.01993947332598172203988935149543790962472186615018750710106798666360667\
911862314478721109372001075008364771443677361207656201922346494763`120.*^-16}\
, {21/100, 21/100, 5.25009296826640507902449890359094771429815860850256164999\
54976502128343974813758024563022485735738353609346206026251028348111081255299\
1`120.27340703109246, -2.0507929776203266117752715236607232411803090041269915\
16068645962619349655521393679306842090650163100982554074456052444352525703983\
777333993`120.*^-16}, {21/100, 11/50, 4.7413757471132820724328733843701074179\
27381618885098816010102441192441684882837754972363477833317212652707072646208\
711519399967413507691`120.27358234045226, -3.77304456592307213742563423944186\
66411067088894647380215664221301529175601647150676078806744993931573596764067\
91504470025828912975265942968`120.*^-16}, {21/100, 23/100, 4.2976815461924567\
42550603613071041616925038950953145698059606208043677065909526138514027862164\
206131680164669608430769250664962180227314`120.27377004110937, 
   -3.71233743200599936869080304019510216813890777180848295281932904233344371\
8554726953202578610883938278356150209204020250544405357503918264203`120.*^-16}\
, {21/100, 6/25, 3.9084086030406231340354047363799007702237119479229381278811\
81272577966810442495826795719270347478724695479867016895575434109187306627442`\
120.27397094030408, -2.493980070604548369872752521189419094891857766927692857\
38805717240078680180445731939481805201380010401228507713763660274065690853267\
3438886`120.*^-16}, {21/100, 1/4, 3.56503226854719486527503948305869399694981\
72913885099521220039927116717107078155966764421904059976423724203727426665624\
74052729811979309`120.2741859434931, -1.2735372503734626535196754327175897135\
17164920795317518139706542153807074931989588862041537270130890288566986712622\
87923230922062450443897`120.*^-17}, {21/100, 13/50, 3.26063516361790795589791\
44771652881566904148721641263749431779861783395967355217310012948472372229998\
27008469967660780255785651451978122`120.2744160663795, 
   -2.14929815180562547877809812225235255425901577813976722608605985074367691\
2859501093068841321866936616422696204021928411128736549210281947651`120.*^-16}\
, {21/100, 27/100, 2.98955681107951935826521919138734379297698383880596294861\
21763856204001556578457691769517816239882272260246134389228735981377791124396\
56`120.27466244845678, -2.165685910314957937519899693643440871989381367437229\
00364040886475268916709728107135923106552767005245483559754754230852238570775\
2952319654`120.*^-16}, {21/100, 7/25, 2.7471292421663885334194276319414213615\
79153209896043543732167771825583004768303711220727641393708893002931603691979\
906014568521592143502`120.27492636825139, -3.04684002150962467733856130294633\
10701616684133844175872294903478406938546881641946394387000170541420533674168\
77509978446784335506487517766`120.*^-16}, {21/100, 29/100, 2.5294752858420624\
69335449402649296040791853960960043947883246146372862827928960825453606297442\
11060440671520338964055289438244194159494`120.27520926046914, 
   -7.51362681048964208672318892762667200515637626255557512743284541097660907\
323942945525757625446250418520301137626311844544969902307411515721`120.*^-17}\
, {21/100, 3/10, 2.3333531149171279353400636969321691867238711928927539356422\
3527773165175796299718622011676730720238902766742898275675256915588862762841`\
120.27551273526774, -8.834509705369999582481575355023749593699669944015907598\
94501345714960934224000981733386304493608180533319538167675663367658679752760\
8050505`120.*^-16}, {21/100, 31/100, 2.15603531145612417089001300314251536985\
89659027467284497707029593345860595148340269585579043006758591450660570838453\
34191407869386829659`120.27583859989866, -1.639668760844694345649454410033123\
60350439171106549608818127601911042607158160315664581632545364060465232299683\
9448653669315186845374468115`120.*^-16}, {21/100, 8/25, 1.9952139613637714195\
04654820927642762668133697821067102314519571189492475626402339026998016352520\
997111853894874492562073643329063767999`120.2761888829971, 
   -2.08956468464092704502920381757350583655231462753524566466462751743490024\
789877535066079389656396796581918873004960121430264807075861609324`120.*^-17}\
, {21/100, 33/100, 1.84892556700325310538560575309666877235472689422967993379\
61513970489594025563951109495786363066866438940895817308125805806491194443780\
28`120.27656586182928, -2.094916659917795098682234949155739928104345133159060\
68634996719083156331789548387824802112822044924410687492725548535190565952965\
740140872`120.*^-17}, {21/100, 17/50, 1.7154911856918722543495482475377961655\
96969458584604835970453613462253002460911011657091093784075812891753060015130\
322685735804702348104`120.27697209281749, -1.85537052128955330028881979182234\
64924519448832865571463355007079666021175405203663480930360441765736831647567\
64329801206885136345632027162`120.*^-16}, {21/100, 7/20, 1.593468365246184712\
95942013038111394606591738744056779531581667593752222954297917789146719682227\
5667086457789173075127180130472845620317`120.27741044571967, 
   -1.79688648348493819894047233438370683489235228957937025127673554795191749\
7731976582832059578317210973152026694965950357488569196995746755978`120.*^-16}\
, {21/100, 9/25, 1.4816122926112733725103852930644077188436805353194265017932\
80447292067791350199865881325882548725777452548421219503641916607057514209094`\
120.27788414187454, -2.102166969877916656590727769836198768809384811430371103\
50089368646193072726874213107710432255813577174757817011428960244086798632541\
0696799`120.*^-16}, {21/100, 37/100, 1.37884419134483063010393865199346328646\
83111381866169052026502779889875729981197809283831273074935683186919696923725\
24801719515232810607`120.27839679694448, -1.277282349956615486961439754021544\
76139637456334994287614396333661587730784258690047011060173942495222979156506\
1866656945090271133689605513`120.*^-16}, {21/100, 19/50, 1.284225462606933751\
73748916578195743892814842009716941174802155907150213370252526005029020970104\
1900852291129397964892445698046641207789`120.27895246866177, 
   -3.07843927909469978698675397573674096838639466089699905995346250683691659\
503197644997386729773123032676404433919721939391730476159820732699`120.*^-17}\
, {21/100, 39/100, 1.19693640709238318886442249183222715611971731476970909366\
51745384947939546185268837698139267806487798800034922671616842482046789077710\
3`120.2795557101206, -7.07054298040523211926247386690252068655237655600541736\
34526567531195171924256484129102051836325639289180164281807782674519064768223\
7422614`120.*^-17}, {21/100, 2/5, 1.11625862354342584781276690184549991309684\
77787977407378244382376673292677055949510004223644737224053047903414486085128\
03374112811108185`120.27617232827782, -3.712390273925267087258189254704790672\
06670053802421011148024751269764563448883251601122567534307352694660942824967\
11909668540188422274831`120.*^-17}, {21/100, 41/100, 1.0415603755014206277389\
37465861907981917783051153625249581927940876764091474137334591748263663139864\
762087215362908917568680488944603199`120.27687273369268, 
   -1.53303259917295413379278760047104012758708999433290115446859623652023789\
8520789906000770898793800256702679953873595531605835241340916046385`120.*^-16}\
, {21/100, 21/50, 0.972284367879683303120353663171784125614501105700886083155\
99270106120797914862483924238924958459621187811097398337918610388091900871162\
8`120.2776366805245, -4.41404340296300352176617507788140430480231664815211948\
04160853907062437750382744554407660752299610127173850654145517132766957079507\
41964839`120.*^-16}, {21/100, 43/100, 0.9079374904157240151155282102530979982\
37300735278550834998657500346402317297062422200065386252979586861597257816108\
51455737957743636527`120.27847122206695, -1.543125878830553333591003673980640\
69853387346724593284744714133679130345415331712820952438456219798971221654173\
9830420161974097450323521672`120.*^-16}, {21/100, 11/25, 0.848082174599270986\
25393455247365315274434597799706950770899052605249904077686334096570750317176\
2299633566333258287581046153186508935599`120.27938426164354, 
   -8.69885676812575580846054248403869235328447297567754043609124777078344401\
006746444999540624289890118769567704197981575656580583285223485819`120.*^-17}\
, {21/100, 9/20, 0.7923290805397077737592044633042096628181602524868726995366\
82297539839397195650296156823410427999903624594454716346059479633691672903844`\
120.28038465237732, -5.966869051195199040019327183373069815104499394247933218\
76837130971744115766153281931352504513980932132827036341544432157601109650475\
54478`120.*^-17}, {21/100, 23/50, 0.74033088508332031575841124476165956593720\
74493870219494618527862691046498483014140551933451344727923573129484735285828\
07410873921974355`120.28148230851718, -6.512107564704710175683682539009310274\
11190598783754847131111071920442397404342801727600680435739107350964566515497\
456232788949698382239964`120.*^-17}, {21/100, 47/100, 0.691776985793269113191\
36706029677307827249234759778156621498984038138787146286360382512649104101526\
8646901853733053350337974512221460658`120.27855829066658, 
   -1.28699807876397686689960644359816797239528719120863921410278849829259300\
8133484508320565189710455897741602416695054528608559296636294489622`120.*^-16}\
, {21/100, 12/25, 0.646388969779987559968752570920452321280555964361555118086\
62026161219048414522723296864030058207289934162465879875845618437152679794097`\
120.2798588146722, -1.1909662386138066356832264647928512518377243356717174693\
33932600124170557973974325834676751714275775154500872405560317931955494864611\
868373`120.*^-16}, {21/100, 49/100, 0.603916723799226099285275295577946683116\
98364918395159748618673174482801729067183953487346931923595225766437664973532\
2271824756187452429`120.28129127528011, -1.5843128992735538685692168177643233\
16974969252746001359000962220784856383666210006608300287439700542354823577033\
894240313966979348135668514`120.*^-16}, {21/100, 1/2, 0.564135084030763503621\
12470942465059300243272639119941787828170859070377767375769707203123053661335\
2693876305512155235413008896464450733`120.28287089995297, 
   -6.98461716197484801563897879127161586999466808765869828851995605018107498\
260089150678059381487015190497688499048975119839090462581331929328`120.*^-17}\
, {21/100, 51/100, 0.52684094167233643090269150923925305530722083956193040396\
86085532289567522751755746903848965054146980847863684495105557259973394045861\
43`120.28040283516981, -1.237016765507362797319575660831090915417205735039668\
13830097238929837288449312634229064876134469493833993895898033489081697463294\
1749109497`120.*^-16}, {21/100, 13/25, 0.491850734825086486183338525101136117\
09268279105151966822601691315998256604498389427382373979905349316174374228751\
3755005838505172542251`120.28229117908367, -1.5148500864187080558393707426085\
88676802611843207539838530201763510037585298346307853748447949537328961072284\
221732030540946435226214128339`120.*^-16}, {21/100, 53/100, 0.458998268802687\
58839530606258770272778962997264240190191838583024036819266532839735974169916\
8452729471413265949553436229003953308558925`120.28437986825213, 
   -1.24785025784933939032491116853850848576724665713962956216952156298866649\
3182928887211951498260967724578976309397650798803720850675436147843`120.*^-16}\
, {21/100, 27/50, 0.428132816507443950452060579067870838841286784269719963613\
05655119486967845490410457419484110735732918373788861322241773838616275162656\
5`120.28239358575112, -1.2549018864967366601282002740479910130964519448911920\
30453546151807058011864481880391928664026770501346377572358349657139026466438\
722394216`120.*^-16}, {21/100, 11/20, 0.3991174583072345778575548281056356905\
61585717514213349518747565720565230243886624305940712515051627986486433129523\
309919742139218799693`120.28490368964178, -9.58162119857190959762699005285564\
22922642278656686525622722309219241074138846785529352470987079636897949842688\
5710981764631133316260687147`120.*^-17}, {21/100, 14/25, 0.371827627251406433\
15611798937820995749750739881357593593656166400638425100716668281975215054890\
192373373256248844260002879479683799021`120.28332204621279, 
   -7.93989799014930586919638615163821432967833510500382676067785054136013789\
1995889528568319761801214542244214724508029172542834569235581916277`120.*^-16}\
, {21/100, 57/100, 0.34614983074616307339064575715951552905737241726225466265\
79178531284099296241804207540941910931449096492008071838622745541984817784219\
51`120.28634758750859, -1.741052239715876876624284128141887925695196619674528\
17776999321244180875184114066031295059448396537925663145434427198747788018915\
8274292989`120.*^-16}, {21/100, 29/50, 0.321980524181181967304446633647273899\
14595355115643672523502322980138445051277630493609336650528320775627225373976\
6787791566445177699539`120.2852533598474, -5.66477733328187047659930223876249\
01364282141387216456704705900930024832720236120034704171140426727904568793261\
469250061387273639983203107`120.*^-17}, {21/100, 59/100, 0.299225115627511482\
05250206646351530317607061286962638341135169386706961801726055955623510453624\
8342066141670667233422176042891705379623`120.28442402458582, 
   -8.70125008980690901367841984222718156832178003732904678496610614635529048\
36492974131349299046162937082942241404883735020058863640440066776`120.*^-18}, 
  {21/100, 3/5, 0.27779708374770815874627205238098836227860424432218119560969\
9214455388779532250026903092356335380015781110944428368963412884682942161907`\
120.28388098264948, -2.200234478923126586532283334675792475691816223016296115\
06385853289314772782525424329670460887593130152149154112585389703661174777690\
196117`120.*^-16}}, {{11/50, 1/100, 2615.459892941872827046492949532001546825\
43871844786096014060317606384622960764788517237920325148812932745404298734739\
0254700223109629919024`120.2093320478299, -3.80265155552440409623557034599504\
84529826513796584009122782931327065964782809944537667536204085757001243036275\
6551806534535074358658458888`120.*^-17}, {11/50, 1/50, 653.491533416412678291\
04670886555459707092508352214878242013202725819127085764522915033262857866500\
7697481281352465808454172584396942513317`120.27062474194457, 
   -7.05838726632370764495127190935457493570878610777533959783246892530854493\
4008325972061147978495466793956756899490034673300052873885991728928`120.*^-16}\
, {11/50, 3/100, 290.16412546623712177507138404990985045094363900762655017619\
19489068780080588483824149045021920186910401488341909893637872552867552028159\
21`120.27064144555641, -2.188260007915396743766031521806069373664917342468496\
52796689970035384189121832781589173022820283116997204279356084798800299122840\
849906273`120.*^-16}, {11/50, 1/25, 162.9996107558613710870337438445920478826\
46498711742886671943022352438261841264278629573560207279228506205691685377500\
760992493899246139241`120.27066487794491, -1.81169433590164571258737196499856\
93161934320287273321115220128295632661207447366102485464941037439751736600900\
9328654877119391095903576361`120.*^-16}, {11/50, 1/20, 104.140692563625451257\
89717490610571543319362172309762224632594623945331728471995524662089564997112\
0365230336989020497587266980003469392853`120.2706950870904, 
   -6.08776814834798716889541214075382179195750803158726048734411456567978759\
7189469691650758520809997611657834381640262670636879774799242513794`120.*^-16}\
, {11/50, 3/50, 72.1680380065412232736082146865089176827590416170956591603156\
14253415155262705893213741501313731582011698753010032540228373643076773464134`\
120.27073213562134, -3.478782779066859788860694398688037658168170097392676498\
70960096998609819452989489536743448531034366716145537466452896350239357240073\
0836894`120.*^-16}, {11/50, 7/100, 52.889630849973839378764140122853538331643\
86210504474127835186715215000037617196411143727531115863534886456132421605386\
3093674597913588241`120.27077610153621, -7.2367234045478357180322801569487667\
89955312953501325061343015927083177488821813727280851776639841053055807164930\
1306431137843036617778899`120.*^-17}, {11/50, 2/25, 40.3773013888200852063300\
84889078992914273715720754038738308531748266641626779191539777674940161256180\
545735013891988617494832014395390485`120.2708270791064, 
   -2.47665949343593326261881686128675660839002444142136977060343625590550288\
4736529919842223178357266244717646067366589157807027526458340143195`120.*^-16}\
, {11/50, 9/100, 31.798990319718136713580672716803014413427743501454373513628\
17769801979262240576869136215713332333099243935826385595651902381420736816445\
5`120.2708851799813, -7.05309794340041877050514410284469042201001637305281829\
56578872251724772934238106235139354556775940089353982220123391214351440541234\
2205055`120.*^-17}, {11/50, 1/10, 25.6630778460871860663212541575449357483209\
52137803629234674513965517960832928543848837039619245288433473099809164273352\
37503622814483756`120.27095053449867, -3.627791012072692996972387177406895682\
38605582518337384187189253817150718496362403061410568060597907767580705241536\
7510735856061986649152061`120.*^-16}, {11/50, 11/100, 21.12330138903161509591\
07704952399995963444956813221428452043998840712896863197659424538731369602457\
14570077486905312972753438455805041525`120.27102329323144, 
   -6.19368277079049841695287436281183615160075758152558289715963282577717079\
321910017765531790498647346394437558199808222093631684262302358709`120.*^-16}\
, {11/50, 3/25, 17.6705085158924454062948487552461563016037610972903547667783\
4095057705419976447521092062845498800199477725034900859392186894659306234081`\
120.27110420577063, 1000000000000000}, {11/50, 13/100, 14.9835799541940157176\
38242224144603348558121422993362454000973817612144735169823902688421078896547\
308616746004854241277709231548131664222`120.20974522183977, 
   -8.21957385515082338423113472042971816235598577574015748255123053238787283\
2801278526539813681046661501287985678119004157283900316548625692736`120.*^-16}\
, {11/50, 7/50, 12.8516723443231429121754149487734162485680991162715301525678\
08954357507563844355208631722988918379858054528717830020725567283737427079117`\
120.27128784378728, -6.205341131782527600568936993861058242890432629916310620\
78070787775961039216156882587452891881099567612451632464889761878921973964457\
4179253`120.*^-16}, {11/50, 3/20, 11.1318688396025229513489217520969852293715\
23389033345703648849466992320806233627463555865061666353224926444962333291205\
53129941864565691`120.27139219896252, -2.649405461848326934746584595871781285\
93982228103455891405445431636800438284124132863293388185984790642074455278801\
4836925056196067782703906`120.*^-16}, {11/50, 4/25, 9.72444772365813214452323\
32258029585298412751574423333014845227593194525861198630369397594895858937010\
77372459395802667176579363940649058`120.2715050883003, 
   -5.69075874085479794315600841204866531517234413410119383865371459627429130\
3865454331962295890660834878430109704687674798668457396347711287442`120.*^-16}\
, {11/50, 17/100, 8.558124794555127655935972504087019500873997954939977018289\
27692343804232488014960590272933670361929525576096481623774774866191444619983\
6`120.27162683263765, -1.9916734990929720042744140130686781987943689175109165\
02727683474400539466744385007229783642808507157750207843991492874024115147105\
227521512`120.*^-16}, {11/50, 9/50, 7.580849286092332876706883875472362911954\
45723846850756925458535389778937649004993815298786365482942548465147734856248\
2947959880678845591`120.27175779282047, -1.4914792723888855839335146239623327\
33126410233509493683719836435839042744049773063854612991892623312610525878898\
900010771285144777923106213`120.*^-16}, {11/50, 19/100, 6.7538966882509788710\
01586765406610852234208780876852889876940330604069136740178177751255561628105\
226549336591637619803791481400472968679`120.27189837430501, 
   -4.76142705628734919778863922792539575242689441549045178561107399051007596\
7554646735009494690401630058092381246794529573954771425196184632198`120.*^-16}\
, {11/50, 1/5, 6.047974761379602869133691450042873419148177070916004359133214\
606268536066717480873502888421953333865167320505085237298729879884488695758`1\
20.27204903237153, -1.9483447875057771728539522150514891086338869847204899576\
40468079254938082530156882629091222336191713426862513557341672497984466543805\
788661`120.*^-16}, {11/50, 21/100, 5.4405951589371465167843723639174968376872\
27886322158034469798156073209529757153554547648034511984404394598592883912085\
99386835532281837`120.27221027802975, -2.268380990053596334351844189009064549\
33366640965359597459251015975553246372577810831736644510983580248503968110522\
5169371781629971482441041`120.*^-16}, {11/50, 11/50, 4.9142614836450656207024\
69259568079760962638342963577742997599391757979975278667813942289608670981745\
087981307785190498336159424778306588`120.272382684696, 
   -2.30385250588164354125602033190287385850126583113779198191573504131437628\
0531858802287169133429230066880946636542685345532894160859117169932`120.*^-16}\
, {11/50, 23/100, 4.455196301288677865395911659884692778901168156884624812376\
26333648126667332292605436058213979072732435552978124354570966255810789379572\
2`120.27256689573899, -2.4537563592301472442038821109677411593799055867263597\
81656189047455778260573419591531304866974583499326372541062369848135515758577\
066393376`120.*^-16}, {11/50, 6/25, 4.052431390953184061141567513283069551754\
69135172410885025744951988599466470008821253007756249402401057766579674253387\
2400616114466172134`120.27276363300619, -3.4178355747629421188658603587042845\
29784416866403551544210162184614647381253000246275165530395747361907678791611\
576825559280553448507831564`120.*^-16}, {11/50, 1/4, 3.6971474322267519294611\
44560130942686092197050392092902957850838820373303757630645583455602379762281\
374515040042310247872138322053728027`120.27297370644095, 
   -2.24094863163932454166151128524984067635114138770687637164129659148066083\
8311475458052888182165247225159866576853988048888748808434807344379`120.*^-16}\
, {11/50, 13/50, 3.3821879230206094265793583104572942032959553442428733724849\
80192945805512968002161996866121448862175385111219681518381947080263914408155`\
120.27319802493443, -7.427490630858550479402150512704678870451530740273799595\
09094708353667295414848610847043943942713204463316267404139870959510051993516\
017883`120.*^-17}, {11/50, 27/100, 3.1016967019418754811374514498298058021817\
87791244586516725791336850658733542781081979470914893184397786233076416297197\
837921261192519816`120.27343760855514, -7.16306717432266867262863879216909807\
47173894539845184381188495390030124156538708573410138701739574515650933657816\
5455828526991358801520778`120.*^-17}, {11/50, 7/25, 2.85084441670708189969582\
37604452253593048564321670548587186636739207921557987731953215594320165419637\
59735201377684755035088097730082577`120.27369360232699, 
   -3.40074707241904411108321018654191536670382464714115825275317423560384946\
0632266166840731844578235094797164237963227826848189795458748925509`120.*^-16}\
, {11/50, 29/100, 2.625619841838219318709189772603195697840081201407114150527\
48034094914276730368672810542811735768837340793584929520904941892419477236932`\
120.2739672917412, -3.2346717478473107252870866464597450577264520451051324783\
64850491709161074593013599121631914921903017954705196909358701511114334070860\
200116`120.*^-16}, {11/50, 3/10, 2.422669051884694868789925860158286832264780\
74049522835660395867301714925486676967926150063295419009947752106714319103167\
8605857169132`120.27426012020166, -1.3073914342480558294648945133528166774838\
36812531810481777817864893346356854504807491809265290714707146831550546433709\
50557315132963867748`120.*^-16}, {11/50, 31/100, 2.23917030699176023113168036\
91138534085607217515839671856882441441121248299197453702467060653974079737483\
7356622769783018688548541517019`120.27457370865027, 
   -2.35043774627920071508007135684255341521118869964199664873485585600028117\
4547337869143805853475287578882341199099460051818013717445420142055`120.*^-16}\
, {11/50, 8/25, 2.07273586727048031255709502822954809089144523321642277450816\
5022443380376253529927821801235121933793221184983116164484606719290008549338`\
120.27490987760568, -4.139160879490216968936806042374987259189841240623466986\
63315846496983718721072917382575887027103623172704116831991113910834998948922\
473725`120.*^-17}, {11/50, 33/100, 1.9213343101527317598151380306672540317034\
02343601706305141196372169178428533923029442923798593901133667811612626558985\
276665718261138084`120.27527067191328, -2.39424751921698073207838365051020031\
47382503250404099140514539758263989081627855205353980486002757284045042707298\
32036961101353093897373465`120.*^-16}, {11/50, 17/50, 1.783228599863328284143\
23665672960077744341320282238940050427300482136540011162918347506161557774870\
4064389208718775228453012658969256998`120.27565838851004, 
   -7.96372607110381831369347219512149806618101329194500245580744659110562704\
643647453433443214496087381505427329849059273903400370023095654319`120.*^-17}\
, {11/50, 7/20, 1.65692636167545412927372750620470933341143992840047898936614\
8413778115117728438057100115508529220386409054024935771792638598680895121737`\
120.27607560754933, -1.752671859230865868133120087268738455332459005561160638\
31422943035158852398372805655351661685304705016716838426026931869349130411536\
5263685`120.*^-16}, {11/50, 9/25, 1.54113968767870485428163389888967006179350\
67205925355998611926839011643836653352587602410249873929079107118143737002799\
77180310189551586`120.27652522727065, -9.938853780437800521535692360358547438\
56736999021844221124264532768272448496041858723336972846694237526841859049905\
276463714437107482770484`120.*^-17}, {11/50, 37/100, 1.4347524419448035978267\
32855794985714600164649366458206090668835282512690624681153445671754800224669\
189113633396659754676318266143298451`120.277010503024, 
   -2.96364685590214102313617159132663571863763053460419473787907032514296627\
507300269045806786480768697811376848084715244871013651667680375609`120.*^-17}\
, {11/50, 19/50, 1.3367935077165929034169327770561619974385127035580534031093\
17379433078503950765981276076823301425373336139016183702114044861446925718185`\
120.2775350909247, -1.5628401364051832640055696669888442912515720168095063047\
83505153953005594139161220475651889200663733477255330147580032717304000047393\
84664`120.*^-17}, {11/50, 39/100, 1.24641477387981475379991828543455899656807\
54568400561235668610642127989408731328505626028797903484908226862420790527895\
390191183886636`120.2781030966421, -4.873013863239941105448083810156356775116\
49109752464673212568059191223137663784586901475065051880470346887001768888458\
89324109979809903017`120.*^-17}, {11/50, 2/5, 1.16287292510271671921386054104\
74842958590368829950004251714016587142688463046455649975744430707786068390212\
29905979208636998272950070773`120.2787191298924, -1.6926958106613657746745448\
99186155736421181873206675533142086963515493919998530646354295088787442451265\
834076804508383848357641321035577605`120.*^-16}, 
  {11/50, 41/100, 1.085514302824846573103555651412216546930330919901333977678\
58328167919296523245545878804744044620655452933232224172531993394795081529941\
5`120.2793883652747, -1.50742606529455382975742524718931665663903075646880902\
90647239583906027217257574919467442197589182436892449481964100919522784918641\
20721664`120.*^-16}, {11/50, 21/50, 1.013762259382563095885510534627304296135\
23309884552145903158279290218365951302373426237646657170584472107966255371540\
1283710228861058176`120.27607915919047, -1.1776257392753783722467119683955585\
56084721892058730469695734341938752178494876524024482694445651754328571034042\
935334578459512633785655802`120.*^-16}, {11/50, 43/100, 0.9471065470267887011\
39495080412056428729206220620497969723544981213603083338436635717578405972488\
754261852850175756682675204096923788043`120.27685746295069, 
   -1.11036206514243871479586956344945094304387096215556017639264698325462234\
6495919279142586632445842444869201556103080141518241000527889852279`120.*^-16}\
, {11/50, 11/25, 0.8850943762224031082287224535640330537029274241294186715158\
69923298763390205180157755058909276855004926642876968181929305530191699560489`\
120.27770715008919, -1.328586737839041480028064430976543198310451784347460130\
14333851705709644358156747850485218624924306135731097712212273781111661139222\
82504`120.*^-18}, {11/50, 9/20, 0.8273228499018862604691625855422333902218395\
13612311807650532639866247323740432695804625349511337490655437041995747970333\
741009557668618`120.27863624786295, -1.77530402847465678258952323755749086083\
63798698492408535083751926081208545443180381227194818701662975462590066515692\
55734052043589103653037`120.*^-16}, {11/50, 23/50, 0.773432537089589569839914\
42641619604857093297889762000465957247822366810705098751467294459575804445988\
7782793181118502495414056036273299`120.27965375449263, 
   -1.23418327563829234940234716575767435309060452486504534159188850697459337\
7357234768166974779336290055688772435588212998510938421315652035713`120.*^-16}\
, {11/50, 47/100, 0.723101994113722148729192683220244965826926753278588931845\
51198975122023252499957557922476708867321333755719574871435931049711632613920\
8`120.28076975413063, -4.8830915289686852254545568112464423923690661055268604\
86160199448657258800745077945549187617918618613942936140899514198500359594671\
16999412`120.*^-17}, {11/50, 12/25, 0.676043077187741069304813767018749094467\
66890074833341528162996462020318995140786764290458004594840081484802799108089\
7406119394677874947`120.27787920095244, -1.4396164417431133048761470203519467\
54342414246334002597636130945588594640431007270359258129758275025921938116849\
037571691587410989619562505`120.*^-16}, {11/50, 49/100, 0.6319969185223232765\
75029972857530549036004690621017684765654067996561516642251043592612793633045\
191898074506513660802225253882737619581`120.27920077190622, 
   -5.66130867691289071415595949119705326525213519591142632177015720534419656\
056863061568582237632687048662814963424355242100960097662254552576`120.*^-17}\
, {11/50, 1/2, 0.590730460887261407151596929291750318969441191089241220633612\
169415441596106521043634159034674753062607153000728780672729692136860085545`1\
20.28065617718627, -1.0752860437244881956015630196552389195120407795128882279\
81351849150360695457705276693199372000976747166914131524678388324148399178674\
256047`120.*^-16}, {11/50, 51/100, 0.5520334638789711572611867247851659887289\
30904166970403063433281688980309087276988567020327079452626643283832506472591\
941138963483691901`120.28226096060735, -5.39778077392471093710209629991192211\
15177313060267917783719018379711762944979140000581389894043713404505466311636\
8187571638334706752812358`120.*^-17}, {11/50, 13/25, 0.5157159099892001971074\
20602777839523575735429242265926831511412968420477842230413111740690629131485\
194019615088331435218896386701966119`120.27983232242202, 
   -1.00318936152934479889197216763547780833875118463552631477264065132249631\
5695424042788050010359167083207226016369107534619228124400192318807`120.*^-16}\
, {11/50, 53/100, 0.481605750631814570609842455465917879269054672712540238532\
31778930932930978054007140061151784031418458129897391001994588083952660462876\
7`120.28175087266797, -1.5460505826464937816030773667496857908497861390581403\
45653369113702074311574316941644831253744070462686245947424722529643578533900\
417250073`120.*^-16}, {11/50, 27/50, 0.44954694212697759737231104267438033516\
30343646017583899274466636487689981276350305852531073876187602091716572889660\
11085228244757797685`120.28387324935612, -1.188567678425580829163836549843926\
75328463617297095110912580714334596126171816807702754883353846218355543852936\
4225700584130585314390900631`120.*^-16}, {11/50, 11/20, 0.4193977297043598813\
74839521059020250576640912663375697508725782836029846238083820667878398542319\
469295184600126975361494448198669023819`120.28193429739319, 
   -1.78413078581297673811609693511261551431428734696610840912228925633789561\
9613281852584632231399444996685069130666234827483536880279128668315`120.*^-16}\
, {11/50, 14/25, 0.3910291442147852436812197167443596924351618523333389993916\
56402290917630670165091193349458623954417789785536097514215862363557122745678`\
120.28448618508091, -8.771440559132598043240711611639166512130837475349874303\
08844644835341026297269675115945168150625238579420828195602667000026285734583\
841683`120.*^-17}, {11/50, 57/100, 0.3643236817064086776823485780327386021605\
66077826804715279204927436413986948619538208930489189768997616754690198846108\
994321653952352997`120.2829595396413, -1.852607121174216163324011456608809600\
71447461119627246664985314915617970298542207788910936754513394633545779637028\
5252774500253957627863758`120.*^-16}, {11/50, 29/50, 0.3391741405446183861885\
38457967564298155716002425077076051982819940076243584082812674606076765856528\
463184110669319380582649669475663126`120.28603797803443, 
   -1.08117157264547919648326565804286839519910495367585980807084617135041944\
3089570942959915512363125737066419432335559220626652340539397572423`120.*^-16}\
, {11/50, 59/100, 0.315482594508152146118889190037509283602590927074997699441\
75440192031559489201563092249766504353988077933856570969924314593159195197993\
1`120.28500954364347, -1.8002134741829110722399307019836155086648789779795371\
82297804999236180219363075050421359503561390506678311601038336324541452599909\
423665149`120.*^-16}, {11/50, 3/5, 0.2931594834170372988550153638628738648808\
54616698594479302600658537190567584385012478279955376599709381244356438551099\
522902787390942767`120.28425221965206, -4.52899850643367046851963118003535720\
76710176742508776143203996203699119547909539802238839295458415704738577850003\
6004717285389272314231824`120.*^-17}}, 
 {{23/100, 1/100, 2702.248721373318647945165358178048749514097530679452352282\
51312274575456770824834031103210665541987321989160957794578505239737567016048\
9904`120.20847058721445, -5.3851968793904952965318414184568179410518214486374\
69238187733152657308457872462891931215430269399324459680826669678207459652248\
68673365966`120.*^-17}, {23/100, 1/50, 675.1830103647266726186584074670309561\
61916077261561339437334736383811849300839562596892995746730749837727338465886\
400949393662855833691087`120.26942247734613, -7.68883858359648730415866405877\
09335935252919234766000954019028015228359715886815581524995148811685404813939\
471548077215675583948931528469`120.*^-18}, {23/100, 3/100, 299.80053178979790\
92041556653374885303268461470866035102066354765193987964184454022936741236769\
89477487288429846947427770387259547046104081`120.26943931965795, 
   1000000000000000}, {23/100, 1/25, 168.416747821527397202864883232105381021\
97208618652740191625587899048081869368273223622761381244393110225562986999033\
8540694005273660197062`120.20850681157035, -7.0152306110213553588944514756951\
74371782455159204351154302057525178702521348336148148675862706578113031103998\
990975206559617937544570234074`120.*^-16}, {23/100, 1/20, 107.604907486213166\
04578681917016084500096343725932827323861517037003536093260925026602727609689\
50104500508927343641039071724006115169823`120.26949336029935, 
   -5.02484874302059208326738696560290349101892667844037133253776775686188189\
8698518373506242384787956861083799350881102783218782552169142710201`120.*^-16}\
, {23/100, 3/50, 74.571405230217128034963303873906650079341602986969137136588\
44179803568775417237778248474733016008449938501445011597475018602020055366034\
7`120.26953066943437, -5.2436739946664183799592940918530420636330418787005862\
58638486228430769991182466073053211775643297440108647770603757880603110409447\
174456091`120.*^-16}, {23/100, 7/100, 54.653339215254445752530872272410154567\
65285176544556775593541840821068585719948198213196022011986328652351087304886\
197370029773606051709`120.26957492429904, -5.02887279460847751677804318924713\
47233737756384121026684770327211318013193106880507357756758291930165141215443\
49201851206545600533202440824`120.*^-16}, {23/100, 2/25, 41.72584535494258585\
59144276723851273524810647859660789622314023359007811588666224147500696203136\
05880869195910482023747050408245028135166`120.26962620925721, 
   -4.30533562316254156806380211454921832465293280930482497684739377259505870\
4906961677099483902018694612111330554027406218391962663067677801883`120.*^-16}\
, {23/100, 9/100, 32.86289770592433399939911708522138836331248695701742604207\
57106349955768839051722683429548557894208397045676940174847262914857124203270\
16`120.2696846242166, -6.3682040337165673462348192676044779666834273780624230\
56267796527811062320434888945322820798022561677852883155644983525150025170353\
254059134`120.*^-16}, {23/100, 1/10, 26.5233850933091236349993332340533070503\
36576014032283337077573704472249500445026940821700612562309251554527645486092\
221413563400075153184`120.26975028580193, -3.50799464482092014313778982512449\
00153763635345327389756693479373488071098585464184230215669046630428971356683\
989879516101458003500610378`120.*^-16}, {23/100, 11/100, 21.83296626070489879\
79083749436885146615288252479744583326612884571115127269776388151395800774982\
00732349884298827848236464890349741391684`120.26982332873851, 
   -4.24099095607170454467838590234465664719995726932021923358975342130372989\
1174372429997658806792538398313581928460866043283811710171972134546`120.*^-16}\
, {23/100, 3/25, 18.265623261969839199904617353376985708233932069881063927694\
40903060231560243734123615523515449335027428211432071521467583039459267943911\
4`120.26990390746207, -4.4298919207742491002036706123966693873579519595524440\
99549116066637885433191705895581834356105169605259109100661701616407806772950\
048808963`120.*^-16}, {23/100, 13/100, 15.48949825084547725968626710747881775\
09760018740152507035166792207209598418156356238787029408919288662786311840437\
19716544383880952155088`120.26999219798222, -6.067760733740104574366660735207\
69074507098574538763016061115058270506553038941542226808683246569385623560153\
9040244407610395402355317084615`120.*^-16}, {23/100, 7/50, 13.286836093674769\
07012266527943550350148584992177729305791384442621701675082889945804795765387\
3117128378294393796980667736673211907473346`120.27008840003182, 
   -3.23238629600472654159336573564519621835264068941429860113485475070033950\
4989531162630203691483937222090390476856316243174545954409051307523`120.*^-16}\
, {23/100, 3/20, 11.509950017390688020822852539296376285859135115537427441679\
72294363132663368215905905021055233550165680411752062269442378410274895094934\
8`120.27019273952284, -3.8196566625922136912867377410254622091910781694644536\
37333534655962680550986939924502347945656447763144912251845049733979257421651\
994620272`120.*^-16}, {23/100, 4/25, 10.0558095568550098576475637901048779498\
00244532143848326657595459851881565720865966285888889309593549921676354016889\
036969094802134105465`120.27030547136114, -6.05835360332911799733332504133090\
35400546949409466754051193745260666124741534707382187602995101432611787474964\
84414264401872295014569697539`120.*^-16}, {23/100, 17/100, 8.8507653054458676\
63323578792352489477770300191560049491164553731967418123184675710531586346744\
028270613091242570844441096144981135760024`120.2704268826467, 
   -3.60155607394441703971992756290802849199763651095314655954437544721919112\
1194509352577059760544008125579246491519124269019316770203659210463`120.*^-16}\
, {23/100, 9/50, 7.8410394485484159252582614127866414436278255663956126456703\
64478956581957017745006505425519443445939853860721551273212230674036912775665`\
120.27055729632121, -4.210932813262114395691922936473372111529215956045936990\
24702740366414598368345382881560407011457653433611299107280173665034419411974\
706679`120.*^-16}, {23/100, 19/100, 6.986622586031639429610003707440592568503\
11921283072182844850992181509179996009988597038820472312963033695247662082590\
4759624852192043997`120.27069707530462, -1.8426211000278140900373172677420880\
02675750445916601108633703265090077350946051097019248369760948149827375844118\
323520297985396929187832444`120.*^-16}, {23/100, 1/5, 6.257250545444997774791\
09434288531878188586240794017967335359571101833257780058237076335249793299165\
1147512489155336062710114430778835608`120.2708466271938, 
   -3.94872487072235344635280693332288715801201304427881431826417307152739466\
2545947835356070393304105047787614071175013250490653810536908744543`120.*^-16}\
, {23/100, 21/100, 5.62968879617045083557785656100042578658072425433291225101\
96159871808757646536369373977274048571320233875606711856660019289511962352424\
5`120.27100640957906, -2.7578547838092227899869291958863718933880209940393813\
01547527475217057032623545457907106552902407457312713439899836600746311526911\
347330313`120.*^-16}, {23/100, 11/50, 5.0858603859232514714590892317053163130\
10956221247251676891019199533332917751825430288440200637145067393293279918575\
126767298837240921134`120.2711769360714, -3.316395482108935097806462506576710\
71904878422806053584792869638112374076338389343070397700426543546646645771721\
0933801817131295123366616858`120.*^-16}, {23/100, 23/100, 4.61153071730349756\
12461989789225058080503107548068133209100347547039963714728695643348193494928\
477281610141241147212318540617036918091`120.27135878311304, 
   -1.73343843516243789293947082910836772840232603847384764969161731236028181\
4756634123067008353814617934089907612208380301235577463974883323486`120.*^-16}\
, {23/100, 6/25, 4.1953676128220342562953261142219116924325697426499429305920\
60450714879729037705011734879218148246293255188298950939583444332902292611231`\
120.27155259768149, -3.508415019016594321309966714376630430157011273380422949\
86946586141593951946071979202214703615967774529464745758515604971852230484947\
36337`120.*^-16}, {23/100, 1/4, 3.8282590931108453999013971495796988703600774\
74733586871674633640685318006763601782478126674030171613213631518557991028454\
510313240617783`120.2717591059884, -2.046666641136330238589074185629426730447\
01502195093683637455619545399687320866010705560377605936527275203928942867910\
0382132456946876748017`120.*^-16}, {23/100, 13/50, 3.502811166650358813443187\
49948482697033276556069639501275551327922869764340549840506070092199234946257\
0327431187491062860158318002969262`120.27197912330367, 
   -2.36496464082584477018883167258471093745660964112741422756682034366511496\
2954109483136697662109065192409463907924204109204482674785079454371`120.*^-16}\
, {23/100, 27/100, 3.21297332519628441175171744951753319359923395509598675936\
94790242668592803965423573223729721167301738821146245983875805764585989608685\
22`120.2722135650376, -1.4047795615642613868700673536346881231882426440537346\
83064984718067852923641383689230470889105580375858463381509456809195998499541\
122911769`120.*^-16}, {23/100, 7/25, 2.95375593643809739737600035204273254975\
29470629620692079578419973467734250527787229240251341692419175296432768888197\
03357268869433007546`120.27246345923491, -5.904656298102780929896613560131025\
99246534412052700818823235899825826488078736430702624958576838266823189348408\
8541867536798016159475799717`120.*^-16}, {23/100, 29/100, 2.72101463761014682\
71429410691150046409077421017557333716966643052894298600446098983118195752085\
07273380025341004327639141125639261485167`120.27272996066057, 
   -4.14484808777716693065130010309052285459317002262012426267269435642248346\
936688838887065989118078198831625180366207505600117741038111959623`120.*^-17}\
, {23/100, 3/10, 2.5112841724528706670360124464393209943639798620992819692210\
8784687880288160472887559374231348693922492812849165895383760707700170806135`\
120.27301436665408, -1.088943311630213387319065392079291115057923025081840758\
16081015381245936198535508356335522318591890910300985098598596070037461503205\
5623119`120.*^-16}, {23/100, 31/100, 2.32164912543916680607314007700124806808\
07812023904918276337925270436945051318991450152137755073709118771009708964533\
43284507437542335626`120.27331813498263, -2.775426451141050603521081747697346\
56222772902941899981757480167533376009166774980986577204940584811697054178121\
2841158147939619393536522314`120.*^-16}, {23/100, 8/25, 2.1496424782870030890\
77313278544213815216522263362257070515535435114239158610858711025242334026794\
373852504940954781360668316471451401365`120.27364290391193, 
   -3.43154487199511789478518224949806770602960964876303243808662330751307579\
00879125459399787625528095142162529744504000776290378605012792619`120.*^-17}, 
  {23/100, 33/100, 1.99316534973645964988593833027536540936994652380889753852\
39927244263183847277889129378863320076632482114050435753975797647250813949937\
03`120.27399051477246, -2.715155171463124755689737509200333210713981879962720\
17024494129796918726057352641135115004473460872637940536386463986290596887635\
9453366261`120.*^-16}, {23/100, 17/50, 1.850423010092357399744750381977633116\
93994791089571613978422740828668299252062180204499629385851382334293576752968\
8768078823581746562695`120.27436303730376, -1.6195907374615104074238718775206\
13539081821789380134135523079715750543557211870775379446042104985466821603164\
019984231058678888708237916677`120.*^-16}, {23/100, 7/20, 1.71987350550074656\
46503487724955842090548751913745532833386282539056968146042457382952244915103\
95202962092493142527400248518977054939939`120.27476279809696, 
   -1.52750438614255639840689415052755748120255087383696204936862703119113338\
0607525031093913317122277567677417801006010686620399686787814486761`120.*^-16}\
, {23/100, 9/25, 1.6001861299920035301033424087192223477753497055000600461159\
77493222100260867523514769004949342165172154653200799430926230500310859667103`\
120.27519241250116, -1.997799261818186187500673383589908336978847122722530456\
38342577528104421751752148325489518435887513167022275147245825063773182002259\
438692`120.*^-16}, {23/100, 37/100, 1.490207645752679852091048501718280258513\
74247450562712786418403480339407932111087221566890601898346830627523296548497\
6039215197301044798`120.27565482037917, -2.9311927148728429196032219291487867\
84979546655068346681395136191611533282870615005839298390843968960729074767302\
086888096805846679457396458`120.*^-16}, {23/100, 19/50, 1.3889346425808655947\
30368500958368332714292397982884203158231699910129360908118996597088155306672\
045518974024404856125832092558165339301`120.27615332615207, 
   -1.35191608673801233978173822048870618531311046702679612352143108875941175\
5558138741331506734713508229669477341071533811960265088419001822099`120.*^-16}\
, {23/100, 39/100, 1.29549079388079763225962109871145210849344130856467499143\
74541881806137898467567117317356526211188665081607642830665888440459810562887\
52`120.27669164362011, -1.942214723606082329692550817768283265850775827640397\
19024866837992432729011126471708348708089007329030662648812627739727344351819\
7868560425`120.*^-16}, {23/100, 2/5, 1.20910804254160050960559847166964273569\
64032567746412029857410367756634809477901972087676065806691414304636582605710\
66780486630109216759`120.2772739460914, -4.2644695779558802075247652345637008\
87194290043090455135548913177326330068398063751365627116338964012353060196883\
73366011542437075818877927`120.*^-17}, {23/100, 41/100, 1.1291109595706666485\
59037046542674453728252428585447210978009293072792269209632692079788462149126\
977302882575868932969291506520829781723`120.27790492242006, 
   -2.13909088711954981999987574908367813802159898172982687200399839401471852\
0280448563578057954739964951661915080009525415119319883086996526765`120.*^-16}\
, {23/100, 21/50, 1.054903678605394258877723595934059503957931399196113957400\
74270068097584630739897196453707780527828805243464070075583163564305203222820\
3`120.27858983962169, -1.5641232885981751651154647041691223898677118129228975\
33606700286322780407586537435965624857582872388603507808414877518357215304409\
32578863`120.*^-17}, {23/100, 43/100, 0.9859589328596919013729092159178241339\
55332690193558890085598601432366127200820168756765490129190333270255188686020\
606170953636716161193`120.2753123718629, -1.817624026756287977726767057033338\
78947473439146061271287592722188243058303196490299547828201974964895275024155\
6447602411156572763009309788`120.*^-16}, {23/100, 11/25, 0.921808816769999786\
09432609429967639679406303918055617543624224967657935801671150622671318976525\
7858538433100627597455563789109017361141`120.2761078625315, 
   -6.08324238387423517064224785605734519965891786844958037485395025036414803\
163203598523319959643187078324800004259092990888354857636213261891`120.*^-17}\
, {23/100, 9/20, 0.8620369692881656373016282816133778810916319420039969560662\
87917468494147097483298013084023548555015871609197478699554998387185714662483`\
120.2769758340358, -6.2797350047017324654686724051486516355371146205711193207\
26842832240417169702381169236240833292585531366835963648049899620209815315557\
80393`120.*^-17}, {23/100, 23/50, 0.80627193439622420548794139058699960195240\
30332564016569103799877307325470668355414270536940181386937884517801244000067\
87646865527526637`120.27792448017118, -9.170866800243821674050777137715436411\
89799932102869094393456335867186124827826440190862639671059411002014043416387\
331140227217831856072299`120.*^-17}, {23/100, 47/100, 0.754181500706683835642\
95841141226325115994256333264549563708364172348281691360302875665216801923512\
0183300599463727003204585416938186689`120.27896299282983, 
   -1.14863879160245113658658161108958836590939445801931122932874397514644559\
3644478413012702443970174347317652850485635011436974562708652011165`120.*^-16}\
, {23/100, 12/25, 0.705467858758111161632847410661348360779915586606140528452\
87534448520734154173616267406992501237333808783052072476878110876194485412029\
7`120.28010168147961, -1.2274527411101600992711420567034823165700772802349222\
15047475899595912828116363079561677486780986750816441760080802886615744199656\
223061054`120.*^-16}, {23/100, 49/100, 0.659863443938683322333634320159467759\
73789492007573203066602771120139003741206057350104925028901697628619132711775\
0893762361350492765534`120.27724846250902, -4.9992773125230749462890833863982\
99233593512752295491233239373955598648985669077227186711189236053738208778286\
107657384254244566414761088864`120.*^-16}, {23/100, 1/2, 0.617127356485632871\
54629143898467744830020989719328058063255586450705363100474024707417971953637\
0905521088312654417466789329740208768766`120.2785964257341, 
   -3.10522641928889834601551285474181475439486414299343620351607120444679141\
435226785512864736371635161447291692951924147038988225524631358139`120.*^-17}\
, {23/100, 51/100, 0.57704226895545206563479873370764078592662948614021824101\
33533854586759748990339959068497519603066715647470900883718436887204122119758\
09`120.28008078020233, -1.397343282554522946266839660175570109979308202500846\
04681167432896966229819272503608061672708588784921798372234497236459295069429\
7614622933`120.*^-16}, {23/100, 13/25, 0.539411746894422992420691762800273400\
25315626055962994008390040865173690794527043301832838434678461482798427958460\
7694441959400672561839`120.28171747863249, -1.9998459133638258211458145849171\
85262090760143773672976581509650228337793446709841538855124185322696406655834\
333561485562822984580879110083`120.*^-16}, {23/100, 53/100, 0.504057920903122\
18909634525877741280758746552966907436506184018461721046553478073941370828767\
1827016600293562895599875540966282196378994`120.27933438270135, 
   -9.21465020146336609621293916206866955030298886728241942900024901976338061\
533247425002508938196121319387813399361876010152161660657035707091`120.*^-17}\
, {23/100, 27/50, 0.470819458460309852298955898555728974151276930349936336352\
94881262582887499732270123170449988267241956053684280211617237182054890298090\
9`120.2812915559082, -3.33349044134919781578532952788568844030937972538433719\
49233585490034522841642959619461614274805066880691939347433586950740738284928\
7723318`120.*^-17}, {23/100, 11/20, 0.439549792204271254418697742268742906548\
72697950681229181844294535856615864085510420568601406876919200211785187799056\
8713112063389387431`120.28345713348365, -1.3164357726926506333630524157580644\
99053317641464786481472612390082250329494439622056714915109604831954651221275\
345298196685024571351028016`120.*^-16}, {23/100, 14/25, 0.4101155682201404420\
21193383977726169063965879863126404442891596429923868113992666396187975430872\
920543803002497616368461541380036206253`120.2815742118987, 
   -4.10412499887406836735846155104558257344984663152588915182090289070322437\
0689929825806632495149976211784392837051329656659921791959138781638`120.*^-16}\
, {23/100, 57/100, 0.38239528353239403881063215509541568238599134272502903008\
47540381404441541300498329420647970094546167343214125246113169921376384312237\
76`120.28417983583671, -1.710419364118776698613642162915652951804622080191970\
91461682302740040726856464548610844999138965366616662449215147011162447583466\
0558457705`120.*^-16}, {23/100, 29/50, 0.356278086677018046465865750035199419\
55733874005573579176782192172608797843893516687315226196224575498996784595416\
8532147689091297754859`120.28271918548471, -1.0194694079065703528230520281614\
26364002455844569685362781328542815297261921437329226980261036368458343060794\
768765574511367449606131210899`120.*^-16}, {23/100, 59/100, 0.331662719107068\
69906921579970235975010206535630099211684384545032420058121314053857311262073\
8040834932697711445660142105288234260594984`120.28149111516312, 
   -1.27526135294378910488299987303668461481979402599210410020755233581068794\
8179723422658603479717358276044528597238997364247455466351078503532`120.*^-16}\
, {23/100, 3/5, 0.30845657841230261132021545935569431037430320710841264765457\
4019520114051548812573944030307664995692992192184295857071020632412720564178`\
120.28491697672622, -1.566756425026274455370070053716530917241291677741832105\
36930402352550895780053594357474146176258882300575438856428268733652470494424\
9864778`120.*^-16}}, {{6/25, 1/100, 2788.520036352084076246400836085299787033\
39457110907635635820566338317247956487268472818371334996379479574969549434750\
9515455328628292683084`120.207596953274, -1.831676821772243144079530179903166\
13695255117153416106130040483614090084824022319503776067538167079485271734852\
0538791870283219640288020691`120.*^-16}, {6/25, 1/50, 696.7450498897639181881\
99325248305838817394698615757027956526866394654257323273760191134435188613826\
646961362518315472875575155939888741363`120.26820422161877, 
   -2.27219015040127138752049533606385555314579988664951801596170066755809507\
6536492524766427213382812825294744668689657866132106787365503981549`120.*^-16}\
, {6/25, 3/100, 309.379376240281044076266040855193616051884723644682115751484\
00819074308802055307486357495456228995728248815225102368779753461044807061651\
3`120.26822125300181, -8.0813440120608619868374240164317340589722434979341853\
81795910051087238219854786483987515136566752131621783966869121938135938655487\
726773832`120.*^-16}, {6/25, 1/25, 173.80146681612932900488501472989773218824\
29392195099043392685348534314848667436702841794129191600212000766582161392188\
77892318845251806136`120.26824513493764, -6.009497306464463478032575228614208\
36021769752120812574466372773333322210693430489644548353985580380911337318871\
97508736138612613408749543`120.*^-18}, {6/25, 1/20, 111.048346892543969479567\
75656456586363090331113207366576505124061671380217149824574854198678862880133\
6308304029272184343194128181716553711`120.2682759059429, 
   -5.46483599829084352868121559853854253908636876028609181656302662148030473\
6600609332738238088521825084122232059557295894912089356122818375961`120.*^-16}\
, {6/25, 3/50, 76.96032147722750892559909847853724353924792146288862092738025\
3188337116101889019603170728911724215885763809708685829607720591131009180631`\
120.26831361628565, -5.251860246900509233998590030232317623261158832059268156\
96670662696060086212439389240905594153797626177160215777318879624670713918580\
8669942`120.*^-16}, {6/25, 7/100, 56.4064102994398913066139874033801943015037\
89255374987021425644490253488963949149283857981223822454349488407545673850974\
71378656467123303`120.26835832856314, -3.559389336154030375422037499146263987\
86041410466315887704571407390305045269945498669597435443604130460750988072865\
5609547563334126188925462`120.*^-16}, {6/25, 2/25, 43.06622747993138352025534\
96273364928574479678140612486853427225130602161519602626265496400260244135371\
17100960937150554640629644106889364`120.26841011842272, 
   -2.48410454180156565154469378574147993886400883445597847908718636514846412\
5802468446852755749082717671806062533100303138490383729411302286969`120.*^-16}\
, {6/25, 9/100, 33.9203406154645151542722535307313345097694502735481228375495\
68678753949677532619855168777551480373903390646847045015440468108085578119093`\
120.26846907544244, -6.005793682365879177531744263952569524929355035371109988\
42868110685995449122147665687789203507834827180066392818505856194569238920872\
7356392`120.*^-16}, {6/25, 1/10, 27.37844219509653383205215122700849444709487\
64567756787497117883995952019389519740591301211710617628061403286127722766577\
41635777889678325`120.26853530418072, -4.128870999464120071933955111948872202\
95168506351354142407869209537214776492148064722883725029500229375581923148352\
0317727753739118183414396`120.*^-16}, {6/25, 11/100, 22.538279676115791830397\
55058381821979797096758534349651536285228669008418545860609373760298337444924\
8817111617242500000761986900345558922`120.26860892541437, 
   -2.87990915522306967315108272864675700346380524234390848675747796507835726\
0611928433167286089629412205746382971202863146104727047757182294948`120.*^-16}\
, {6/25, 3/25, 18.85704322174896243748692884694521055230125024716037418082809\
8079967233532124069406044391995718371559736053830315092694237691042866928389`\
120.26869007758151, -7.291050374786753817778426132341805694698122803046981574\
70115201001573926289879252513359031701424071090807053061395067289356942466293\
599817`120.*^-17}, {6/25, 13/100, 15.9922811952718860065674642047607403357916\
12189091630915089094560188534384130811349218383800898541312553235270813764647\
329377149974324761`120.26877891845567, -5.80048997548756395327291678932743099\
73204281047654950688130983359246521756456053346171637254696311920850302574842\
54111283256587164160124876`120.*^-16}, {6/25, 7/50, 13.7192871301537205609279\
15221728985136437090256513970292350777010695019124171332939844794970668956250\
846120884004967101456260720823481626`120.26887562706837, 
   -6.52456340000578407964499771489776878113893915114168871579606626729447938\
9495492481391959242303789543655894636353294069553270041971571347485`120.*^-16}\
, {6/25, 3/20, 11.88565968558244467170514936285333159960171270983252862690469\
6015390320427367472103014129132047590805195508294370414377491310047311367436`\
120.2689804059246, -1.6301206280199795819568853758410838842668952949864443530\
71476921492253675709295260669122270288558525052169307279682182951517918305350\
672021`120.*^-16}, {6/25, 4/25, 10.385079374154376471501934509249797260348996\
52053503592677927661284541601542165548495320587767322936855430943254564033802\
3218488856663253`120.26909348352281, -5.1145696921644648268108472566735891352\
41276407892066403020308662106717181665473123916177583989715676398962605256569\
622350083831968717242889`120.*^-16}, {6/25, 17/100, 9.14154568625304422133941\
37959685875868918796565397596951647690554021646713424933899874537915704523557\
57806330216450438346447795071538035`120.26921511724433, 
   -5.03982535960183815249027977759907818017346868708693368852180713823848097\
2454276889403663643092109741725663383641721402566110141797840186855`120.*^-16}\
, {6/25, 9/50, 8.099564056295696533424681664638897566101071269896687638509093\
898730155077359033912481561779905347477022357653315009792504664094845230031`1\
20.26934559663489, -3.4943675808732900295235697380572873077232673962971987298\
96608898000422853181772863470604088497345000921094611691898568034008437123362\
379435`120.*^-16}, {6/25, 19/100, 7.21784785567324217069684048777992758174387\
77861902231024171342037638020027739475878701606341278940860579142758330482675\
10809644858087944`120.26948524713501, -4.937347692173183136592877385953410863\
47448477185863338952561864770209741303859601342055351079363145621515486099154\
836104083069662299027321`120.*^-17}, {6/25, 1/5, 6.46516677518505202455074014\
36520386990770323011649074851066001394391281564315937451504656277510903264494\
83618287052937380814849967111146`120.26963443431947, 
   -1.85012877494154616222517438411605718233716859584014840409759328473171173\
4576912348574300467185797255585524497324336149858753854811690358619`120.*^-16}\
, {6/25, 21/100, 5.8175445504894228333541701908458949683133970312527142221644\
14871737061663598437782068631155455009208810652021873770699709989045699192217`\
120.26979356870405, -5.142644807742988693774746591897030703968531610542372293\
97316234824449426891254588853703901914016308475754551909230560309496183764192\
8234916`120.*^-16}, {6/25, 11/50, 5.25632713735212139121516684123538352294653\
93439581845096923458543146908177283069616898469006482210056178877774028150765\
18766774584785798`120.26996311119287, -4.517706130057721918979953208168719287\
52481909536255476892174826308855406304142356331939558183961622833182014852068\
3706199405970837830705702`120.*^-16}, {6/25, 23/100, 4.7668255027412075215489\
75805368450813279282319135080993998012647858074393550190131417290667709235992\
213375742848017302726610506259477869`120.27014357924433, 
   -1.16249834048130281832244688536767760538601176817819121572577789909302316\
3636631659971524010488894308864940204133026203572638972745022523926`120.*^-16}\
, {6/25, 6/25, 4.337345684587341365108224930748898765141318672846287273798098\
070020299208261174419814988679838043434377502328496005852092041598874004026`1\
20.2703355538531, -7.16041800749884866331560706784906749746272185164891828212\
69229038939153986095540098482180699713094318746374282170855233099857902179930\
01625`120.*^-16}, {6/25, 1/4, 3.958484791606843355149664883191762945707441362\
76721115452533943718386424632538753716747025135277246981304952043317836893212\
1829510679133`120.27053968743968, -4.1493818004525553961211086788435585134186\
38449478954290903744887258477576863960783294873896199568446397201443354257097\
304040117144633282783`120.*^-16}, {6/25, 13/50, 3.622612761078092865684509304\
71382729027590782279077672785751965482550582541769532064788833352258671225692\
7378737514685394951281449572119`120.2707567127708, 
   -8.04494750727279690665883583835276834825058918882842290114293319156377468\
612802892516889158669373950230924923337327031774782192469845255265`120.*^-17}\
, {6/25, 27/100, 3.3234858990144911242462511595784766260467723089499741281763\
20504554412312139029912156858872555340348484660472015684882376371177716672058`\
120.2709874530298, -3.4986156058773033366224378403649190022712852791259740776\
11634498090575379059887921630632968100931272059956435306364729305964938032057\
14218`120.*^-16}, {6/25, 7/25, 3.05595525116559819498418337254777061493056583\
69779018263415540962929756035257218120556821348212298780072224558542685988865\
80264364841476`120.27123283318697, -3.112807361857316538783069946653782894711\
16773861605861557075741597276391984892896504098050048357206922757650050779522\
562641233037736179702`120.*^-17}, {6/25, 29/100, 2.81574411381279665013396879\
46909215270303811585072844293810843132101380394893149154175372568914971205962\
06868963166412085441581537353139`120.27149389282475, 
   -2.56684530972356166911074918799081268089604159690719494981129198393911806\
0844584373977604435467339984510125110905082196184065416862122722601`120.*^-16}\
, {6/25, 3/10, 2.599276566272302601287833916931766442129049193797092505785477\
572186388155132852587114481393343375909942824290832005972869899806496634432`1\
20.27177180059788, -4.4347299514813580367744618967797829534302654546401630134\
35793898212399794108165414980840493490445074683034113954670924336071397434302\
51724`120.*^-17}, {6/25, 31/100, 2.403544078516860629562737963459701720862381\
42698567802286179534146170868469531073999634170957433339844712419975047076735\
5045761205111195`120.27206787051969, -3.5682067951355629861150776188653338521\
98112616648532991379457032047564485823975146881675045954701610270353656567779\
60124496258495040510619`120.*^-17}, {6/25, 8/25, 2.22600082924046583282815280\
92336261725372643097651243874167502296109674761872837829152213524706252094748\
13018750282820542052095326733663`120.27238358030901, 
   -1.27815461640771050205965207175125175058524741640103807374391170573163504\
7515008925716388829153202769436083775774313237496335371910502253253`120.*^-16}\
, {6/25, 33/100, 2.0644808834098855197906716918042392736524735928525867547961\
77852230525389573886420753260376992517254962760174275308499423548136470081863`\
120.2727205920264, -1.6662643880533798276446153697388404894713201667720116832\
59958911884113771926828521782057228867741170804098978212269514046884341881845\
32796`120.*^-17}, {6/25, 17/50, 1.9171321641127414820168652057620801324191301\
31881191762180806127556533654197025830163004022802033757541605634649827151965\
97779770723207`120.27308077528583, -1.239417677788948050435271357031458322917\
15382292005817658539200648340567830876311906964995449536442989283726146394154\
3986940846980886557132`120.*^-16}, {6/25, 7/20, 1.782363436673985857405404574\
88052601192826362397862619531177353694224248333862316741889193476712679342216\
1495432754971119614796185626453`120.27346623333067, 
   -4.24042020212915945661049169004666785161387369169346759895873780002563131\
47727280584923967571681466218644320764775139240477997137773648758`120.*^-17}, 
  {6/25, 9/25, 1.658801454905515184477246524139906759909821650689334736425020\
686340155518421114635218058285944679535780603584443511255998561723268781151`1\
20.27387933232204, -1.8165783453397988068812775109661850542877042946583238789\
36066824932369940371264695129956808086451315206917963728433053190349192901003\
16158`120.*^-16}, {6/25, 37/100, 1.545256102929831572969937051942199707429617\
75206848039357576613490514986580130584175280604506835603334129021254988929605\
2414534186250649`120.27432273420271, -1.7077706335830149782381651370310099441\
28462455606002456761992760348572267311861790228515710612772844630345218864696\
933560179701396177282632`120.*^-16}, {6/25, 19/50, 1.440691872169416994732875\
18026690558475814745790237496752057112042143651804417025055734914641649106494\
3996908050159314806774287028096939`120.27479943354912, 
   -1.54570547408784869948691799756160871725792404299660783160024464223300127\
1148455110086647933081414548444181770456544241984447590371005637978`120.*^-16}\
, {6/25, 39/100, 1.3442043911913115900517283788855092193607387574869185743057\
92685588724973249391287594302722119103408204092478192582030852404349984353251`\
120.2753127988687, -3.5228559580813589997363661122525783636839860274973466391\
18560347414615402966841590641289862797538835998389682640957493509360836120861\
77675`120.*^-17}, {6/25, 2/5, 1.255001010896276330266330937471585882274416964\
52310732171650003019443550226520412858353085706798280263193823018791431958506\
3175285503564`120.27586661885894, -3.0163591624879203575839415136683050633800\
43630306589228765133721818348576414906211727644179827806029174723538125695088\
76353959222117835989`120.*^-17}, {6/25, 41/100, 1.172384663756648431131427268\
70208934195545806546105261522706447386421536149312790018264814961374308737897\
9936361093669879230092265489539`120.27646515417675, 
   -1.09310495321835681705316749287830287370749822828008995700406813627766562\
8494809993396495044553520351949752139393084130957411685987839389093`120.*^-16}\
, {6/25, 21/50, 1.09574038117649296904948876185798267313566441610389887718359\
023335094798371789649966911291189964051055830870284882195826488997877928232`1\
20.27711319536915, -1.6076265710303932416648638768290754114357451484913249192\
06719662718735015413254247423818281305702837983992882511395603255514738382054\
446869`120.*^-16}, {6/25, 43/100, 1.02452398042131126277332474260652645104862\
19038724799797227395845697404831663031588173879655206626807071861738478463864\
57483521096205446`120.27781612766691, -1.629993505295874774242486181365056685\
02386022413227634880365532808714861153754176073082326977753499354088604996235\
252339341892789806280267`120.*^-17}, {6/25, 11/25, 0.958252531328946777454953\
46688383026634760693309236922898964948221546679520990723846225553966694104190\
3993627726926478423012190850805353`120.27457241435084, 
   -1.90575056354081699207947144064825440430146445563287947709553465115617809\
1354607310312649679494640934326659526755394297498733022922908783971`120.*^-16}\
, {6/25, 9/20, 0.896496290080880196154385702110201091804215680146535295490897\
341555296790335865620479224103092126944944036191408150948844486069237489962`1\
20.27538788564155, -1.4195793154401591235776117161237555136376067303610597454\
67965301666933292164434210664530939734178575888657878683669604921859223178059\
510701`120.*^-16}, {6/25, 23/50, 0.838871847813406846280468930454907322453864\
46285871222799825666799163423628661797097010109676001649352044226373802860282\
4313588587191812`120.27627724205549, -8.4739200408391002343278319757678640292\
45637573744442606030700763861582959953895200541464372400844668136272623466882\
071388773058091021241227`120.*^-16}, {6/25, 47/100, 0.78503628961559430796382\
76055006268684028161566743649324124342493693629973134872208650515729147867263\
99804817856710954672194775075148427`120.27724888700712, 
   -4.09961227368674783457638515345689643494396600449227488531804714046753451\
653644705525045741527912275803822561885356389228240152291973377255`120.*^-17}\
, {6/25, 12/25, 0.73468219738151943986678694443661006786387936892379213924228\
776104330516684691276195163978156017538632165206068210586518914875747584429`1\
20.27831225530468, -1.5575432046865749602335589584424327995009531457287639438\
37541334752592065011107384121380218844609960083457325018354256435353166979273\
68423`120.*^-16}, {6/25, 49/100, 0.687533360244803017177284891288741631184709\
14684463044567215123275099600099490982873829817311691932421689122147805385063\
526106153886745`120.27947793805295, -1.10261285184336363119228723718231314341\
23153577870385819792727552821929328417044622957709342418472033116547001895798\
02794472440545980005045`120.*^-16}, {6/25, 1/2, 0.643341080591182909149751668\
58099416132726032340530050018343037221180456528522923256785973113595607191902\
093780300204069784150749677295`120.27666589177923, 
   -9.77852742265619418852830826589716130805202927744909594559815923289325154\
270460569706131780507884608652988834011308787370431920142910923939`120.*^-17}\
, {6/25, 51/100, 0.6018809831986756811234752914147987178214898544886797930619\
81490941088438608292634916070704586578696195726640612916210534483331887461891`\
120.27804555751001, -1.916073279804826753578478939703204793876755461639909723\
26653797971547842306111177117017381151833440659275050987782784255971419839509\
2424521`120.*^-16}, {6/25, 13/25, 0.56295025088137847478216488560901272358143\
16431653980125238316902239680441275154465249222800230650127233855043451537056\
1141316308118524`120.27956483571057, -8.1723789045179475257524727372624783990\
66193557308138881727520443864483457664489159234328218364626711192573766738875\
11061557026243970837119`120.*^-17}, {6/25, 53/100, 0.526365222877454206091173\
80032522684807378973224329248462011250441535289147164576454161152714408249081\
7252673544424723968085688494194062`120.28124018345008, 
   -1.34293210867137848834321180369404527522011422449242748508892259342113465\
6307544778571629036269602938771295287174854981542181087689298704682`120.*^-16}\
, {6/25, 27/50, 0.49195930272106960029468111319174629364338682067531534202830\
6565643966562154046757004421746233155830018004475125768758821571360817372622`\
120.27890874604662, -1.310941444009743526588596033473363996430985315519964134\
89304576671678417772986851214050660349955379042031796276092769718457788060482\
7289452`120.*^-16}, {6/25, 11/20, 0.45958113093966543757553378255787255839444\
50616512680764585436895801891172319470994622059805983749446113779748278566605\
40456300543989119`120.28091296570214, -6.365236754341673392855742841621547594\
06553773207397248862750430695129220835946003697455367441122313759072816313661\
3235863812533862300804508`120.*^-16}, {6/25, 14/25, 0.42909298499016921956654\
63384482011392467811582343825595591812303781986226640968000662152934113473001\
15964872156418367351070412284811766`120.28313128745198, 
   -1.07154438632175920735782053997467381407276210183443984479394804519379807\
1204896735532715635948781229430285745096473416187413894959790776984`120.*^-16}\
, {6/25, 57/100, 0.4003693746819118426267870814458996520211279748595416604517\
83414637968302082723236073995378900990628118361991621555380671282473733012353`\
120.28131316629893, -4.262735413012673314863716885260477650069594901176901521\
84176419030734326263679487739498149688728422752906058544476672622752806579263\
4543543`120.*^-16}, {6/25, 29/50, 0.37329580616154749079766623677418978308159\
45842524419631718270599514935037794222073132752921267583135884345128680384126\
33432900342049673`120.28398458122055, -1.605089883711422886161694488153667024\
11127477424916449585445115494437508026606951971398593832976196447335224771241\
9694026807983286107416591`120.*^-16}, {6/25, 59/100, 0.3477676915409387098690\
62282262000172475392413133167173268705388461007592236831467479325485290289132\
087138462230078557564300822003318628`120.28260108406963, 
   -1.49444186188329812597205620621493039805732583298240610620651224721107456\
1633793103240605859567558573299595627485783861017898471331513702054`120.*^-16}\
, {6/25, 3/5, 0.3236893845808572435869448156166541197573451999520547797949651\
0861636867985369727719091512178537197354133073383764516943920498683897396`120\
.28145708092785, -1.257224050783702215568410320979098236439795897224538400947\
56392855069407491973331462763608673001424916951684734538165198712885612992484\
4747`120.*^-16}}, {{1/4, 1/100, 2874.3467325074933517464799880311694791454393\
39933289471912083141947508220147458869027645027197758936244509821181951914647\
012858346119800338`120.20671050621903, -1.04502967005201607750933896764896160\
11379443302192366450339350380747402355182140484377954933042103694955077385853\
2501344197488849590093973`120.*^-17}, {1/4, 1/50, 718.19587108217532689347739\
62588221125280156866569210685705734091493228192025539794167452565017136251195\
40897247537191057897550100581933458`120.26696911676177, 
   -2.12254083509720300179732720673832855501432070314444504209368884343369714\
9455293947442932309537982144849733482422967774944566940887072652611`120.*^-16}\
, {1/4, 3/100, 318.9087385728409072201498076476217489373023503887739373380024\
84822156706857877624557781002248769675685525089488713017309467995625661085422`\
120.26698639899375, -4.470628983097573513470840978515708006930023408533397471\
64391323758573556304191362012059782535613881261121266073920537227572725267825\
2728598`120.*^-16}, {1/4, 1/25, 179.15831791611111257534945074519461200677216\
85482329242705124299011991857683243465493903181668576126087456004453885875951\
79365679776185472`120.26701062827262, -7.899972533384432342541425460492298639\
97607926680342817313034550337006017656878229057550054216653020122861648145812\
0561508825367356720026214`120.*^-16}, {1/4, 1/20, 114.47392066944177170828159\
50852828868686783102486721960805903289063363384556482990860584807827876897027\
58135974767912611278825128597849437`120.26704183921113, 
   -3.44078322630611027773599246763697814268173155418147944691949179382752015\
4382279395538740153321066039502044300276870291950625641448568365343`120.*^-16}\
, {1/4, 3/50, 79.336805596705696129584226316936901555711816820715898280876856\
518661518927173059068326089089708868643713054137504831870804010806767501899`1\
20.26708007698234, -1.8562988308125124582837207440259074837309318842745091559\
59895661313337314570229299142798919017662756459239820717264466982236596220605\
22411`120.*^-16}, {1/4, 7/100, 58.1503256671175719779063708114369955788723142\
69572175643966447691881000845372185276409436193270529232886557949392213401868\
86146669289974`120.26712539782952, -4.146487871286851834076242788297120735079\
85825110205499840324512622945611195212759196930664940414366365391413787379474\
008979257935196612772`120.*^-17}, {1/4, 2/25, 44.3995805925070141802597377380\
77446491587179139158658269278314141452221453602224072447783901742283037151632\
934040052601013329041347948343`120.26717786971545, 
   -1.81593759486089659831588699316116227463322610441310385327281287231371311\
3957605560464243073114148230670155691211004531879264815284554984538`120.*^-16}\
, {1/4, 9/100, 34.97221276684745526228234602235679387192511689673075879769710\
9160892047442117394458914924169452236204440582710592481756952801429487252172`\
120.26723757310911, -3.442225216334015975128210760935849095468076271258062011\
03446754056658467126695903612441666899775165532202099037304335177257249640345\
3551223`120.*^-16}, {1/4, 1/10, 28.228971817323845073655073759145201504616029\
02250201704916459770550360267869895709638318638366768676853105302252351609310\
889837499156142`120.2673046019237, -8.087630671587397197749707822359781661320\
18584622788556927504948208945655714008184820744301980683212903105304203635339\
5160253483810666997648`120.*^-16}, {1/4, 11/100, 23.2398377226115019147811434\
66350014480452291427981094333014766836452160129540294671845776050118466002315\
812078571284667960191019838949238`120.26737906462775, 
   -1.98086656043543712379776220277110791525658911198874963693428867606544266\
2649201352943091047253121761343734112200994751403289230970829666691`120.*^-16}\
, {1/4, 3/25, 19.445295272851602586484361735916346736794770096018286919030478\
036627955237184085851171138411816595571956892095729700210534746145821618906`1\
20.26746108554119, -9.1903861686446255870651899015820051010085480373587573020\
51124871555745840404789488553427943424846052284198685558466973707764798180509\
75086`120.*^-17}, {1/4, 13/100, 16.492353624140566658865515379809132818650923\
47058707656890481461642142753253844726189843228710826126579675101121853480067\
868523732756916`120.26755080633244, -3.91159190442317786658240579472737794147\
32200643586955249904174773959406296782600925904610409584069282420845059934026\
99661788384841058573232`120.*^-16}, {1/4, 7/50, 14.14939079349084166165575107\
20520733619328997649476204579485357911443377322965857282638751171592845293036\
74846097949969263715132662050134`120.26764838775361, 
   -2.30593105725102401601564294904305273171664000649109780491220531199936418\
974837985927636420002379803696614764405553846163214401983265487296`120.*^-17}\
, {1/4, 3/20, 12.259315164416932862484876296994202842967264885572097755788343\
644323888420978817994114055082550943698822966328723610693196456261171434001`1\
20.26775401162432, -7.2885132736175623826407450050753473208766184543629780597\
07413728895658975037943563268319575453118086747350137498428400872256653597685\
97358`120.*^-16}, {1/4, 4/25, 10.71253517460774878113873370934977131907258318\
54917716102920720030068544506531452549660560334762138439744005860040534811020\
51465304137019`120.26786788310947, -2.346639076644894613225708780625099935750\
96445614657848549891293992596728850512422464718962794061278493954861670771453\
9428507525228619201007`120.*^-16}, {1/4, 17/100, 9.43071132648411976094745599\
09975595078544764519477497072871503170516750849643994150285730087486986513536\
67931774668032690334870379325064`120.26799023331658, 
   -2.82111944677855752555784637644885901999791637124717765970610670336996825\
56657655677554855692390683381761513441007778550738900481615008152`120.*^-18}, 
  {1/4, 9/50, 8.3566411502645879408421359252140808023349905680856662452409047\
44970425272614572502960909014331984237730227104354571448628633820061932545`12\
0.26812132226003, -1.45453905469131878256108027375660828926378827469844720540\
17774226058013625989202015078552006802884483681848167936455776714112806257385\
3892`120.*^-17}, {1/4, 19/100, 7.44776737118428963583935232481401280359633009\
79470894582118951553035479016102951410645917237840637598225875881567337451412\
70136796841847`120.26826144222997, -5.953825607317298652242923970080106761169\
52255859016592541083734585954933690605906616828021757853714193106932264778691\
5976125789745772367901`120.*^-16}, {1/4, 1/5, 6.67189852287815000627718246773\
85647931556777491829048253719501085056366965224304360518805774292059027804085\
43018103796666927901039112157`120.26841092162441, 
   -4.96735941834438962574987616951609328442121265470010667045314736127577594\
296242142239298287691146075350444071495210106819484533856172488792`120.*^-16}\
, {1/4, 21/100, 6.00432043077272370304597330706623336806546236718015095039301\
130943430293879721810850889448688630458902422850544772829745379362624325185`1\
20.26857012930398, -2.9085837673080559901644202439836360415979858138833018974\
26624937052046915422077619354364137904426323633859890140974179129499486576310\
263332`120.*^-16}, {1/4, 11/50, 5.4258049339871195389033341047462129111689994\
94722362751789242019145023739508512472147507077469160636644955794415554054943\
424525636960817`120.26873947952268, -5.47309154730545972289496841812379688162\
50195497624060062553372596740583402235255476587407381420955580474178264031895\
35505341026257048181871`120.*^-16}, {1/4, 23/100, 4.9212109072892483323361945\
38325078135169903450988123461038892698690646271201725772917975710881635213685\
301742003045198978188254478720206`120.26891943752861, 
   -1.01354799799821977698826992851693482637864778557056106510334295439771173\
8750161332015713952094448458765315684244875928243363921386696499066`120.*^-16}\
, {1/4, 6/25, 4.4784844701827355076838193759018870767094100837177729626083680\
13282077828943822529983523212603461069456774276914989034540218164301535421`12\
0.26911052590114, -1.28188360615780098720027791668904276400398671509797445437\
69079469209120907358521073468770664968963018902398570932258714425912004816487\
3572`120.*^-17}, {1/4, 1/4, 4.08793332054695370481981849816564705582040303280\
75484957493583667450169640400258438459315971146464570788738062920224635997207\
93923174182`120.26931333172335, -1.496927748429761876088298048463736450644640\
00838856326494045790840835771460095759748888068883319943585576397645864661602\
80138589936667645`120.*^-17}, {1/4, 13/50, 3.74169254305878820845299518626493\
55804478663695096517111302524488967967087746180597165274967123008834480611048\
05148733316411900575236925`120.26952851470625, -3.456081181861544718081962466\
62595789139372979877187742662216769792274312467597905134121627761968532210361\
410202584904380984406203162289588`120.*^-16}, {1/4, 27/100, 3.433326255702863\
89653676594668384183661569366681092888436512736858144714219457573363534909160\
6247056999879103162144408035580635436587798`120.26975681636212, 
   -2.33487107581582871239934431143122439695187388587241796935568079885361078\
5655613129506973678333384568685712950610974544299526432359781345154`120.*^-16}\
, {1/4, 7/25, 3.1575270055908423383681239365749755357774722385706595149286926\
04304280582042182421295922078384888120510248440724793365662007179348314917`12\
0.2699990703797, -1.527592840997672916896166781596596041254539141243930984997\
84250179623111667738549637118387950227727552330621830459298607565084711333861\
5394`120.*^-16}, {1/4, 29/100, 2.90988643239623550084092223470098984691673808\
63641192004043619367694944682090022103714265532982393180662901082721542012595\
15455662182032`120.27025621433462, -3.816295377198879117093278961871092611865\
27967270291086949696197587626756372018309619126910189064206461519172449508866\
4703920009530169392709`120.*^-16}, {1/4, 3/10, 2.6867185237205901208549837646\
18232722682351487553078098585661050426974340239237658032480820908467017656725\
787670231939182321140800863417`120.27052930291013, 
   -1.22289243514381889480679508989271905493388693763423710331251657049739870\
2774573936950889618387881207496142791307345952134666819303094491309`120.*^-16}\
, {1/4, 31/100, 2.48492211736208568670872710772065125681618608215000371200932\
2109267869689663356624880911525601989885731536925821269982666601949298092056`\
120.27081952280793, -2.765039200927302460640521815385318287838389941666454675\
38366499454299336036200816624253907037272542892318301821484750877472816903222\
399635`120.*^-17}, {1/4, 8/25, 2.30187299760665444115302029873566695396187364\
59225965784855987698671889888549472792687548152668297279262539514379010920171\
04108982187615`120.27112820955512, -3.240686444669871163988161904251859231988\
85590267141168111962791396981423298278193029857849101755807578608453942463459\
5615972955456327712849`120.*^-16}, {1/4, 33/100, 2.13533852374281594224406889\
94394605199967207975067428993515155121449274213308502551610714207257116208946\
59914820781949084484984238544397`120.2714568664391, 
   -1.31123815985410269982231669885327146193301452718032211559579591901228278\
7708487408162325513537834606283124728824181899696753924998950065567`120.*^-16}\
, {1/4, 17/50, 1.983409569725795167467376683970816896351429102896326225573153\
977742511076935953933984412391148381209033605496628657983931312600231494235`1\
20.271807185823, -8.734451486066052750967651427328370035193072006320245927173\
07869426642972784707775653171681903338907108556103495921906778245200621297374\
74`120.*^-18}, {1/4, 7/20, 1.844445876568981506980673270878264959650715207103\
76011672182619998568643624276620549553165332188251427273658041899535295064406\
1902892691`120.27218107312812, -9.0819358145334912590673545861656648246514190\
14269082323045366169565330402629071291249324211925916097709867145864871481402\
15730968928171704`120.*^-17}, {1/4, 9/25, 1.717031879613581399932533178081078\
85140744278743435108389666753958334240704395438320247223116179349219411808473\
5275222829906949913966147`120.27258067379269, -2.2246872220587963004959348158\
18674220387038567970340360888371864586943817953865745351028860762591571277440\
80419779101598567343635067799733`120.*^-16}, {1/4, 37/100, 1.5999407774412708\
85208165581423167441174378381994077941105305750564486851569358135173254894296\
009073051410152605534935600173464748350809`120.27300840356679, 
   -2.25416083566927354036026071672873750059489796953651629965413314630292871\
95931805977103430832248076323096278278787000057746201331672022694`120.*^-17}, 
  {1/4, 19/50, 1.492105130922842183666682915610740082646952127315877435548015\
915794206940956159586743506064789700344437102912167527331581694485336895814`1\
20.27346698252326, -3.7710520028242568789237516592624944855093996117495120517\
08533832883408842394852383294088058656466234361647715085525925004308420746161\
16119`120.*^-17}, {1/4, 39/100, 1.3925926706302151012314245435891024208814238\
73949152786830799608189256338667609775782390406879005014602399701179041641289\
535973274718398`120.27395947322113, -1.23506181527986455608028742288728920851\
49910236028579276584654320332433395825066705354702762878941511068905868094403\
377395601724278228869`120.*^-16}, {1/4, 2/5, 1.300586284404362567917154345197\
62720997706807890746435626840355461345225657034935777309223957141543024849327\
6775120888919596060375008859`120.27448932350462, -5.1604324764085081769625518\
26379240500866157567067058880749771463543314749686564795076086579866263096208\
2324507528316468363459407512815378`120.*^-18}, {1/4, 41/100, 1.21536737974101\
56021252269923736655605824216452885996921820324791989304889012665584533182216\
95964961955894235402916182377982758944969544`120.27506041446674, 
   -4.28134842242258448692187148856850049260279730488456035960106443654153927\
710273943857014225242622922702933695051399412317131999505651100223`120.*^-17}\
, {1/4, 21/50, 1.136301986115363451611809704477369238929619608207403219766743\
220601029201475733684667420313333985018387823543176606130690829258337227659`1\
20.27567711419, -5.9955453234995450439295239547388316461236032012803080052517\
89634017532212692510738573608050052306555188055263495500235562956681639547125\
701`120.*^-16}, {1/4, 43/100, 1.062829093661205629080228581974698817414473924\
07600418568710544382099043287911058001563863769923336832995894912772680387968\
7531450768128`120.27634433792413, -9.1209763356921783814311267654310032226586\
22943952892615641332954120007151078869770302416293864042552706987554326598840\
91313025142551092789`120.*^-17}, {1/4, 11/25, 0.99445082642459648063383919791\
92988056551409262889398179972844155189732679552221955264321746708561972462629\
55006802119368725741001097564`120.27706761547472, 
   -7.50859310050391875959653317844191172869746569757249227706647999059313145\
0138666290069979004343234169673025622733276784075503659244860981639`120.*^-16}\
, {1/4, 9/20, 0.9307241278521478082986605663491867964967178709365313159700951\
33659711592634964365098528464278442226084391862996180857292231944651639383`12\
0.27385966660201, -7.21911365797614075203844116300417316634852976660503152331\
23174084858629328501105702942108011698964191336759076637650284614343083226123\
4298`120.*^-17}, {1/4, 23/50, 0.871253698537286764340330287297282470173384263\
68789875806464465212262314274955899101569030423450954158167667120873163329478\
9954560113998`120.2746979135309, -1.00944941628424424302071441266529579613837\
62424393777193461714321086799913970982259628493786169516160003543259156487142\
59493030564287824597`120.*^-16}, {1/4, 47/100, 0.8156859754862792314452896581\
96184577443587867302965670785205286434966583746055179620807669293468111996952\
629418007066865090929605192405`120.27561176026742, 
   -1.98942734051714212727820676259130697715766786283547107882296224533039347\
666086984204153782734131214335603213012323358467852922843940502432`120.*^-17}\
, {1/4, 12/25, 0.763703981254663046990153182136909620130223901590780324469431\
191346912441018345834751254250945960432098067156336957512359094858265280765`1\
20.2766098642299, -1.00631643201142726088275670740818348611208665573213671484\
25088276918781499421074171823473099058059626529999310613567410720473110892313\
06497`120.*^-16}, {1/4, 49/100, 0.7150229024979309528605186472336621071993790\
71609856906516369329654036796836960174393158053179753898055043080430472548941\
108443816321123`120.2777019540056, -1.199005478859898648642114008237500712940\
56224802693681327253527744074014324627026069594341959973097198251289441174633\
5776430323779253828113`120.*^-16}, {1/4, 1/2, 0.66938628249648205042438501506\
79513558684339846669544998643844932748760584229157124576847720983150089724943\
19579649127148546664004459531`120.27889896067163, 
   -1.28913068297613874674520047923643914417799391557679932803987827022875953\
9016264811677542756434915793984477223297649251947319451684345761305`120.*^-16}\
, {1/4, 51/100, 0.62656273237228916895454847920211250833451004765525639450474\
9131978869639706276828064239866562432208465061093290664120638700478088494989`\
120.27613195595248, -5.392597483734294219006321129619064295821361910156860054\
58737508084117951370796489830126867197431539925342700690864326891464062590014\
452112`120.*^-17}, {1/4, 13/25, 0.5863430820303973555017760013908120802398593\
95074646811662657237018553742753527908249927618914107653752948286415046477135\
655509075420499`120.27754868352972, -2.09646162335939666773833309740128670992\
14614811299752582938891845864893742268399524111623501643231419601615608042736\
6865833836593758564136`120.*^-16}, {1/4, 53/100, 0.54853790512114201721920663\
81641965677076491175551417485838797864154170345965417692361866889861877366460\
90065690686560204724565860907077`120.27910892685699, 
   -9.84435775767636758660752973439329121785726956459729801377192617826288785\
030102466447382201300944778647768166326606669730606193654202102064`120.*^-17}\
, {1/4, 27/50, 0.512975363143972645001571010202465577256009234948038964730213\
964939806869953888017260892638360669783932664947461768801759612581833471994`1\
20.28082974768385, -2.8984348949863818614606970109423535300049377669512184538\
93368864560202376580288770923928504671265913648375240464316184013425799224348\
346179`120.*^-16}, {1/4, 11/20, 0.4794993226830226020077397578495498088691688\
22109836265586289267849876699372354244542611616666324290170511538226117100585\
878399497134506`120.2785561919237, -1.886327921226186660254696023620862927278\
64317528876605490476064331992847372980587789943341943341945675335786902679597\
368711967651609399231`120.*^-17}, {1/4, 14/25, 0.4479677070576212584067859648\
32248028801651587953125927622373175094016262372492850139193893702399934968863\
290713622763736524970515485657`120.28061603332257, 
   -1.53102203363278662709921823567317247031571027878658752369887689406382653\
3303626182251288427189987739185703732107251891245006672651289854021`120.*^-16}\
, {1/4, 57/100, 0.41825104968800665094659327127837325077207625612316963194706\
2805717325947954946005408988565525984834068561207253579694492414550450061094`\
120.27867514011166, -1.030889456570372085597600009594003962812116963757956775\
71362216568843681840987406623927309916552690737925669796531280481364386402027\
3210296`120.*^-16}, {1/4, 29/50, 0.390231221456056758963052992859223773256520\
53726020026962664894298280412782762715606426440170996935819391030613066305313\
926485758077973`120.28115252055791, -2.03668571463247606027679008533978849299\
89662129214335084510138277922693782456784301082307276638695152746857338578941\
5290797137493180037141`120.*^-17}, {1/4, 59/100, 0.36380030847317961466847222\
87930528738388234640482376683904557120262388070880559155859949508203276140786\
33343169958930475170630802588125`120.28390210369852, 
   -1.24185518073794363380803925525498669225797420274898970267707852325623608\
6422278034234570317122635758560595879419019321473762467350618090829`120.*^-16}\
, {1/4, 3/5, 0.33885962010501713779467794536251712585834264004376863594101174\
5446883019572833630338433992031864263499278466146588459667754630676633361`120\
.28260729196747, -1.052935039310024337332700558934288194681073675853889217843\
46210151335106039404618090405718861267181535352054330809765184931458520925346\
586`120.*^-16}}, {{13/50, 1/100, 2959.796734930275789330437169860746136830983\
65136979557918126340563495894311987320723000468423777927419741719811715527421\
2048212378781841307`120.20581065685646, 1000000000000000}, 
  {13/50, 1/50, 739.552474172391705552199437857924252007293067163935426569233\
02469367575974719736113988535979534271624503008265316253465635187792198455636\
1`120.20581822243459, -6.0987990823006274366900331452881837422421934258978722\
36512841878418068514188781713643762121810889700062406939144592651989317495545\
18263045`120.*^-17}, {13/50, 3/100, 328.3961678917830468763375138439751693917\
03975374680747750712935924007833138059394469915388697387101633570756898465000\
638693781738814494601`120.26573395981777, 1000000000000000}, 
  {13/50, 1/25, 184.491546655558738556087189239016705325889227103951955268557\
69198210325583806813780282784815720173009642427291502926554228191906900284499\
5`120.20584856482894, -1.9808959362588030999486063082459989383122298961198114\
82502062386768707842918564942810479214745694012732533562560384829733641692842\
726806907`120.*^-16}, {13/50, 1/20, 117.8843437701342796113837515060068047602\
44568433328811933377716680446074315584933322362255087699316321037334602614139\
134892435302974426051`120.2657903419429, -3.314730244423341954959505957650832\
40304046830958222105390996009155563292307003327707134255163887226632683428042\
0198593971686207637760357111`120.*^-16}, {13/50, 3/50, 81.7027411011994648862\
43463253457078061269437509221626983547905758308727870569643068995953776380445\
15884901126277120450404008925097798968`120.26582922118071, 
   -6.85489763642018526714445800550717493114365026227489272102396281708227055\
063038164707504612860677548273296628665867400552714915049222707627`120.*^-16}\
, {13/50, 7/100, 59.886467483636139717927483574224860141068645103225093068444\
47015719535365007235327002213114117159051433241136340544329428217424425083749\
9`120.26587528710648, -6.4370120097562971475322004567727046296005558053989376\
62478795559432101267198193169947049015587921778284796421801217311933310783895\
969275637`120.*^-16}, {13/50, 2/25, 45.72696144918381612739912781484302044241\
88574073849144394589781088382924647301669398520648133293697493249339557778615\
09429768883268205556`120.2659286008961, -3.6190161815956661055632433239822302\
90296386161749484302292479483841291237468927916289096195266731036270405804958\
835464991707462473820652837`120.*^-16}, {13/50, 9/100, 36.0193478016964849137\
59682776138395866896282201202945208784013427024538943841517113396504438832307\
270284615910591026751930008965354632847`120.26598923497195, 
   -4.34250065899864299425983868643386261762123564500280006233240073801877464\
1679326588066726253219425522750503025800808012472191909775031652091`120.*^-16}\
, {13/50, 1/10, 29.0756479927874722961526567935133937520018946365395715573304\
42508263634313261375176476490553624167788129960748022404356372604315274742192`\
120.26605727384214, -2.453186303031220257939610861613030568626467447988143637\
57518193433698838572632798088127695018298901507572896212874741940668551731725\
3077786`120.*^-16}, {13/50, 11/100, 23.93819632409316685766695661972300090360\
83957781870251321611799057522685792604583273826139678317484229278340748948062\
58905924567002560316`120.26613281509503, -7.526489956834732253556800415823318\
23724101296877984592241368285780879995483181346256035339659256472868037005783\
778226474632972377860114533`120.*^-17}, {13/50, 3/25, 20.03084549093220857653\
18718422773269730988340298086080197262992222500599590314465135708945906828546\
34533343275745302042111456762768421581`120.26621597056251, 
   -8.65722327827634475288576235172076591962065931539384307989973303978295740\
1287022336327688596859253372868986332056404063920622956572203697945`120.*^-16}\
, {13/50, 13/100, 16.99011167298178911999241313731133804559917141621570692184\
31971683003929358721044016029231773487100097791946502948999592201610288992149\
39`120.26630686766481, -4.608086609858102924170499267885451174967829345654230\
59295546698879528490690337956425613056992315279008166720702001237028397391774\
973101395`120.*^-16}, {13/50, 7/50, 14.57748770650285010877202947226913512567\
70776065309799256216069608774011609319090783285221693618514491809194564675378\
58289190605592369714`120.26640565096938, -8.477478438136105370229328892703435\
80175442304232804744001150180129718610576882091381772881544270965354043699627\
93276026151392278023309221`120.*^-18}, {13/50, 3/20, 12.631212274221633512695\
25179286278875453022650619977146682047396752000137310408544927876886338345452\
6719549940039235191644372405215782598`120.26651248397762, 
   -7.38034097393036236270072965110344178680698148199770300279712933591396740\
6610650649484361310708467548528466978491217389511563648059733902006`120.*^-16}\
, {13/50, 4/25, 11.0384360930280053069352484294421651124884205531284846569203\
4989688303802608446437890039567120819619817847762873961875643937808469098118`\
120.26662755117688, -5.338991988360415703072193464119702957307790526807063133\
60068126447208381538310387215120122143443872221510330578320859839264493998721\
5162081`120.*^-16}, {13/50, 17/100, 9.718490938640509462901666868456128267022\
90308456684131690685010023469510728865493620113239845919097094333666310197409\
7935442857452550657`120.26675106038554, -9.8724782455973939884474357964129108\
00392123954029404486914684438096553571541136180034951234666628507843278395835\
43486610015273936074975801`120.*^-17}, {13/50, 9/50, 8.6124739302138830527667\
62782484183878137665233135060536964119493864186336024334486848795827428225413\
413439128601640132030825747665447218`120.26688324542388, 
   -2.30165750284247014868238276735210921337063962642075854639172853040564538\
7698191350872749214007745951816102826523124602212477730705928056072`120.*^-16}\
, {13/50, 19/100, 7.676562722043685140425289053404688776841280478680251988383\
00939820994580873873337459561547575946336318509472590220239096467103897365964\
2`120.26702436916986, -4.8080346945412328176985505781842824737276097787258043\
29980875221448050671594383236241241674001075066650795715208239814480924489504\
254637297`120.*^-16}, {13/50, 1/5, 6.8776089083498466313294102192359960952676\
89318787125786023243490094656754714519675053564537895622144653598546943397420\
708615230074234989`120.26717472702344, -4.67914820000017905104005347562416708\
11159907385363512550228436951903132831650107244101802390994899055573457310846\
88476719389156872636218942`120.*^-16}, {13/50, 21/100, 6.19016364290521573352\
37607473845436415274781353517457724990919972784457397654408718766087537472738\
0056706858354103597093764248146652967`120.26733465085337, 
   -5.82307435329118357435864142748103514210768362547385308658798953735799816\
9411791980220686875790907741411744395957427102323547591186003121046`120.*^-16}\
, {13/50, 11/50, 5.5944271683762738306712446346212062042174413670755143657015\
77670032987171195187675437703129975913431725223030155391767478362624333213227`\
120.26750451347876, -1.310137289006661288128288878054328256514106012380928550\
96751482741685347335547956072882342189037788566941706528785944165079792899996\
7673693`120.*^-16}, {13/50, 23/100, 5.074808252356707016326264601043914819234\
85082454290218762619387840514082800364018168280676124238819180173733686683112\
8510255760512726575`120.26768473375336, -1.6343077949673825075716561025971548\
33321714690510010040542064722949852589979456974265815945448457945502841452127\
835140085917797034856721813`120.*^-16}, {13/50, 6/25, 4.618894676716410131690\
96155437412566915085176260100431171916981667594964834975386018281229085186766\
583940036907714384947477097287677827`120.26787578233464, 
   -2.90304985206166930474243326649013356154184414840608615244824192566094818\
0715400305406786782331053625370384639163323999281148339941351208219`120.*^-16}\
, {13/50, 1/4, 4.216706000092406297787508173213006371345092787408576375785870\
609658845510550578874260864812609705418386359849980281859731261496584558037`1\
20.2680781882202, -9.07766059483543382841270343264733548977876265795002268074\
36815339321310882149893052165301730231109349332629653747325211182453993279993\
83191`120.*^-16}, {13/50, 13/50, 3.860143486912539105698832774118295187614667\
86087358436052056304536935623141430354996051564227827696686659598737417267396\
8149116212101502`120.26829254615502, -1.4348739674270480949468176209830356577\
01445490355264562167263356015463237133349754532727243874118433900455591322205\
430024560980456580915661`120.*^-16}, {13/50, 27/100, 3.5425799124086013861470\
07543944943971992968750100489348890386280905264479219738296965713469804030542\
602739504517614162403252286751211125`120.26851952501164, 
   -3.85915202649692342305362308908736452203212759713663620757107834016757030\
7946362693930122408608908641299647715558836320594641230129244979114`120.*^-16}\
, {13/50, 7/25, 3.25855002261676454092510550726350779696248241129726278340532\
3415544783106632000831494331953498444329862282130193752030090304403803947401`\
120.26875987727507, -4.156184575453274802848034366764139488616043775355463318\
14137300370452297213070870830633452430951860665602128997865924215882029908269\
2038389`120.*^-16}, {13/50, 29/100, 3.003514380479976256734530265227119769847\
62971345652903248345099397617560163818230731796088658407364509025480774031463\
3768276990015208326`120.269014449765, -1.395171221279246323017943432048171769\
82107698469619502706323577601753755516468966034645244857373875587503190376250\
1257958596817163221705555`120.*^-16}, {13/50, 3/10, 2.77367736721701930598644\
79572666197828030145649725150818997724859566811934116712663611385259082671109\
02990673373286065869054528869731778`120.26928419575256, 
   -3.76365832777441330628258931711430234151038781364895818763819976274846495\
165994942660023587626751107339153033166620907047502912337097409353`120.*^-17}\
, {13/50, 31/100, 2.565845597236652331690285271579287189544377449702627613752\
30475103666107001872576502663414307951241098625778708384438098808327710725888\
1`120.26957018864117, -1.4750061173255552873440409756450359131627430373927349\
63750511788103667210445412729708279739345994972392534044405343980356562970174\
042082747`120.*^-16}, {13/50, 8/25, 2.377316806776829363471432196080249378705\
03051824248621807571175493131050057571421262087582288854586141046199778649068\
3947471892833468848`120.26987363740818, -9.0249829846092574873044903863006419\
97231043873995286051185435130982936540403427946872976346269889228628335598979\
51012611391684866937407241`120.*^-17}, {13/50, 33/100, 2.20579194455238592419\
16693827517079115767594199823955592639309465117080745371161167207236729489662\
98517809928864262997917460781235188069`120.27019590402027, 
   -1.82749091197143450314679339355874326977039550689317857144196907172491547\
8870818407330210204696365373826197137180558747670892410391166372055`120.*^-16}\
, {13/50, 17/50, 2.0493050881362648345386354744577509060669322130718058817685\
30158479367223652375487511347799993377580425661900111047568296934220687477197`\
120.27053852306484, -4.395394056215033694594239567968650175905131169863034245\
07958322076589209083331645857969949921924511244232538838451419705569844998977\
9287331`120.*^-16}, {13/50, 7/20, 1.90616717176902738907782834918054491940159\
69923287263117562717117916239928808665846023515059424691485148702395243481624\
93088685649999699`120.27090322385457, -6.970100483743481690528941381136964011\
78901070281584813893096946002925797279570731719450372005299855198024850150051\
54041526619502460541749`120.*^-18}, {13/50, 9/25, 1.7749205004182581409805713\
55322080045455713191384137499650316285820500593132000057997147737389063974287\
464315450897067812679662096981334`120.27129195531907, 
   -9.76820037936160680370084122249364321425896358422211284980543516093484553\
503136772951942890148112914036219705995330536850233424085692646087`120.*^-17}\
, {13/50, 37/100, 1.654301750468914930365297508259088042009219950900788194434\
09473484680287100473848720343616598809420179087141166573367252013875075659325\
8`120.27170691399921, -5.0122374568867341429110545524646167013833715590550654\
57353769482814841733298009920550253252650610472763278784407208114369718926288\
908915745`120.*^-16}, {13/50, 19/50, 1.54321169466294178658422684554415477319\
74088518576851300469200082316322570549592196402129468193391169017098925629469\
82273121453795142781`120.27215057551952, -9.819784935879411409048162717331557\
30820376940701481213463911125037747259834118040767043233705700666954396239704\
161524863050825852775327656`120.*^-17}, {13/50, 39/100, 1.4406902902263174579\
32980400214190497576090118132747360231687049127062482486946221200117660734674\
156667869020078426170827888427299128017`120.2726257299482, 
   -6.83256534952899506087223123838154039713434506672309072132994831363754167\
562081181780408489582887509131442275106028378836920106191952838282`120.*^-17}\
, {13/50, 2/5, 1.345896071413693621420298547447298411890599587091498668857212\
354656691223496862367219588290124938868691458537306625478690985165559018649`1\
20.2731355214965, -1.86605584640996502268151209998422775501825063190931079164\
60280022209780189009276256572759672524997707867401598956993684186806255622056\
03448`120.*^-16}, {13/50, 41/100, 1.25808901719544504073445258042166532556908\
10340469240676708321372620714778224620350266735151993780022151765445037883889\
37036003602345393`120.27368349307058, -1.400740842737147325042556325826071458\
34428682276477217760103099129896333382073255397243904099301477334051420365868\
7599270798787241329282303`120.*^-16}, {13/50, 21/50, 1.1766162403387772867956\
62281085828193246962998556026947884195095945220255681737510513591118964420784\
096048364597584263454089219401468485`120.27427363624857, 
   -9.29012045308638111880439575821046337476584636905387340144146574268683053\
031114153434817263179129087743111199725848513990283942761431802173`120.*^-17}\
, {13/50, 43/100, 1.100899979332098405582166837017396646916558798923704787464\
49113727175169375481368870495705161950383648558582705977260004349722664345079\
2`120.2749104473124, -4.60454289904012701179269613976393337276618432270241259\
61279835280720448128311631539444461517719387189847038451507778698608974516613\
31724384`120.*^-16}, {13/50, 11/25, 1.030427479433234407669727314165823666861\
81082441060631639087719680800273969024600717541519860462127666266393177141047\
3782871511540501973`120.27559899007244, -8.7801568912130492853050671509288267\
95189501013168005928533057231905484617584561506275875839499645798057477475688\
98137001674485641979177533`120.*^-17}, {13/50, 9/20, 0.9647424309242708785082\
98771522745653722470609121420814419438655979365695897599806142687600240096084\
91374134096463275230927659126144408`120.2763449662866, 
   -6.98073544925963258908084943258559531806323141141063155866374113053006465\
31608915841077223198492217961113066800153769892465865539951668341`120.*^-17}, 
  {13/50, 23/50, 0.9034376968734888612771942118916098732248190924786963179288\
53695662466524174146957007383953731048075806806860249020790270613137377851988`\
120.27317481007748, -5.332249490564190391714404703971451572699162391098754212\
99837552604720176308953410968694425016836403274394563019963060022717101167229\
944267`120.*^-17}, {13/50, 47/100, 0.8461491134079189380526125915533284641087\
28042767704118970094843903144649966989468606942551839401610133578050654606511\
160899569823279524`120.27403866316534, -9.36151328881301772265849016863948830\
76172224972933470458553722775836159228239391662493532638908607948592545031370\
50010325159864852020234418`120.*^-16}, {13/50, 12/25, 0.792550185751851790837\
74242376916972240455545804848180857037274133527859548982497401285345879510664\
3229030844397160968231251989700872895`120.27498014987508, 
   -7.43557939661427781322799492892816986835329949544997706103758532482995320\
0300676428854127816338394993844045079731444058504100071771649712417`120.*^-16}\
, {13/50, 49/100, 0.742347535408290460059602400654775058063953250693879622381\
85791175771383594797551114062907545680650047243341836020811259129989336948478\
6`120.27600822810669, -2.4960648533726557157798188346248648153896898202209253\
52504761283477263018183374060183568087668914972409407893659091662348388608187\
692131137`120.*^-16}, {13/50, 1/2, 0.6952769796215402776754611384153338197111\
12775733381851968705801025322134062926221468966500187946220683086026880469598\
756337126674902831`120.27713297362459, -1.35754169922242987956154040038645254\
20592150830372417664905063122663522507705094481892397635282519893091152937131\
73159340853113211217352779`120.*^-16}, {13/50, 51/100, 0.65110014501739208214\
03422087328039970724581154426757445514750942315159412086012240534587445404680\
67733157209121857389630016044290513319`120.27836571890386, 
   -6.27313797567218070154905202103013506071374607326242895919371391473355458\
209337931676286336977854360688867149985065027239728976021190924354`120.*^-17}\
, {13/50, 13/25, 0.6096015341199090127354775939191458231847290046556547851728\
30766010614640536616995294570815337274859754579444139649923984561781720833052`\
120.27564771220175, -2.943093749392310924159434550236521323469696556781363906\
93862964129628590937991559760198955977365863491976040059538259762143229493734\
8315099`120.*^-16}, {13/50, 53/100, 0.570585977103021027353004549044221638020\
95422916035034222483952495256382225524534542471147668224289765344546155915469\
4115918323332822763`120.27710698842002, -1.4888569525836591363987935119866140\
31218036245412540987978283684461927225218648806892023604926239010197185040450\
180442788551552503228511259`120.*^-16}, {13/50, 27/50, 0.53387641228439021004\
32589966991143336923924497514369746921896977890156123422447327976935748929081\
40074664651128823221605650758043178418`120.2787143956209, 
   -3.42642622858481539794363097201424357701692156242855039720200189602618830\
638461674440042445821504540552953749411553391779211551513978421952`120.*^-17}\
, {13/50, 11/20, 0.4993119480047100086423871807125796147972028723423093723070\
47624945300461635843013377108861100740693724387176750363201074579942271318277`\
120.28048770748535, -4.626194405991238000434406665601201874461050594007834175\
63130715414386504472488929375564891445358984903841875697588659769148762338288\
521578`120.*^-17}, {13/50, 14/25, 0.46674616604856989469073336405402684213211\
11625066330353214300309123388662258951094188832503862415101491648633862281201\
19847663317877468`120.27827846425807, -1.021051730756896172778666004937343140\
16149023963387323229821147543121922992331311620145173662540303734187801385827\
1320702530340996438085962`120.*^-16}, {13/50, 57/100, 0.436045632962362270193\
39094111925498247606474469500064848760842142727194016038288945148664656882060\
7512280835114020587962970357856150557`120.28040279223751, 
   -3.57836311508341619447156204128175584558915020427048984526233345031541480\
783735832452495929226068998140477413715453052770100058268760421102`120.*^-17}\
, {13/50, 29/50, 0.4070885907559598324885048520790846668265975572477352224588\
82906111108526889189554489206957887224740742586221376834581001127091341759739`\
120.27853732453106, -1.104839810071916491316503600377238126689393281813989680\
21009918653110139915671061237618049555274451598749249799339599681591034795154\
6257808`120.*^-16}, {13/50, 59/100, 0.379763802733874905724198133434042571115\
95535038034040746170342447174813057014794945485856906854087098142308272365004\
3199110290977281594`120.28109505328351, -9.5963156916098477572421733251846093\
35186421559377730992347571520198589380391563450278132752271473935975446104613\
117612717504258607768083512`120.*^-16}, {13/50, 3/5, 0.3539695337451321080247\
05354687536065027755908115361746966317592222596850834790613611821931550735556\
413859456554019043424917616427560574`120.27964760285798, 
   -1.14496104604889037998198890520781665945991075408266979214476423773739156\
849637310619407671352051523599185450421704184588831703273414325718`120.*^-16}}\
, {{27/100, 1/100, 3044.93417802470893661374146140864888462981981040534992113\
47964170068069482886636251510793566304647021289923226713725879005789029662950\
01315`120.20489681705354, -6.512701720116166488882395483395241591167477070013\
51636528569916626480266828328550033753777144831670032901528489563212903543098\
052706889177`120.*^-17}, {27/100, 1/50, 760.830817950678360103487680816936740\
45329723007842589913081402856992625519922378685935674987070366278131316592785\
3582841322116027775887279`120.26444522931038, -3.1987025747226894976737289365\
06335021982567264926514489944171077268844668337521026414392562682119547340393\
03914371617033939245714241040228`120.*^-17}, {27/100, 3/100, 337.848777551526\
27203780925839305499359327306834669438133262433781149539599332333353961741445\
8883581834807847340633716555164884881095276393`120.26446316025167, 
   -3.48244408942593428909000478774839521901321297907567930788638496208891699\
8978287442462086835334037316978075310163495986507040716817541566379`120.*^-16}\
, {27/100, 1/25, 189.80513826560357875420532788836989027455865496492037867505\
86745326125969078745203173339828694158101643391543011542839363995838241481093\
23`120.26448829133686, -9.272570590185530486429215096642456061885126981100590\
43006312773798064815762008316299065650701071043109814610106953067188137325812\
6920181874`120.*^-16}, {27/100, 1/20, 121.28216458351090134891796175323263842\
71517822607771546406594918255138049457307228783146271138577488922174104639787\
31740977097253969167448`120.26452065069901, -2.498977679682418845813293429030\
32005645949419463816743189305349703556518740137355408935886814215295338136948\
7775959664985083035795253031951`120.*^-16}, {27/100, 3/50, 84.059895860407358\
41154162305869562624591802036770858313133124401252902565975533988758763690676\
7966166456835181151404067505613918833454034`120.26456027504324, 
   -5.20659248992636937095338694978249386649733041122056192237619326569461405\
0702043297410947701805995435285810520744176641034527037572640134446`120.*^-16}\
, {27/100, 7/100, 61.61613297737574667910230327604920021552622193148022751260\
46446749756570668158321594845097386041647016572891973827753345277207761491604\
66`120.26460721005446, -6.993092406630781937191928899634300417386725000261417\
31882232932089584597434421180551436695683420944811939196404062218603133029958\
3258013143`120.*^-16}, {27/100, 2/25, 47.049361800700929328115826792860741808\
18006781703573341390099131967374465658818880140467318477431516810740303079003\
6964023960616478282175`120.26466151091495, -7.2156724402410889535831063111215\
62290575508030662966092155554526015385935228937142660537382779856420880796203\
184981895635192502571984579503`120.*^-16}, {27/100, 9/100, 37.062528022573160\
70080687211354709331140033916877227195476882685516124217836364936959564053213\
3584647879480649802533521603833200499381011`120.26472324293373, 
   -2.16186977514762023329312347373108168890344164302529336490257535911868074\
845281774589641612831836207151210391801953435636686041500985834149`120.*^-16}\
, {27/100, 1/10, 29.919103192945726687469796810771839593012391227466508956164\
67256291827107049317923173484134272390189802208221974231952625453474486557315\
5`120.26479248230049, -9.9162433278429281370398760562688347352527625079307718\
90733106306111281311785782461455194725676930618007746698948525960423595690427\
461507429`120.*^-16}, {27/100, 11/100, 24.63387707958463685981492225276100140\
34846016153125910961726592629389396284845605305681863848363691291146183703152\
17907549924726906226428`120.2648693169755, -4.6037395072558179249555643587213\
30269269911062827458267356717814011831059681903468170279676671109409554936766\
7154048027914500302554718523`120.*^-17}, {27/100, 3/25, 20.614131132785758499\
78046098086533251168839487005534702751041254718810391465431021199164077357583\
4183161681412722171028424201375473654202`120.26495384773064, 
   -6.83697938187387039302557544097393586586802554241680461301712850042051890\
37880252047647481252048226973544134446157494623291060437438717307`120.*^-17}, 
  {27/100, 13/100, 17.4859269455824210204029391388395643559331329033413580184\
55763109925846791362454400693494030151311908442885013342659128204147402235800\
372`120.26504618936396, -1.87383739681241689293763370482250073947595645279993\
64482082775577017894756081116535651114861884361791579354569154674753860932824\
15518889669`120.*^-16}, {27/100, 7/50, 15.00389736414117221192253477768308106\
05710682775064765785726998649153076381424781075995744095848945614382835879126\
21596313986641850166016`120.26514647209187, -5.900457485745440874185654644965\
88201584922894280336731993179377331673395639279291396769419015829302484853843\
8598655865491721380025931591616`120.*^-16}, {27/100, 3/20, 13.001628455760172\
01346468304787239073082924712595445403525933253593100248563314366115565429036\
5734782706317758402778880696073283597038979`120.26525484316362, 
   -6.13192626646894399770647558650954243470306262889392166368168951502131490\
7852319269998638797874242691321779575838788243029865512503356366176`120.*^-16}\
, {27/100, 4/25, 11.363025136218095773826287207877070079557281649509902854528\
88950579673373543628681206736674072330562229525918837096307636370333583465035\
8`120.26537146871038, -2.5812457877448939863898183008447614933465625437686795\
41835273414770743509017101095060007101653437028395026549098291932911748392098\
640187683`120.*^-16}, {27/100, 17/100, 10.00509897556261013007858010475311996\
72461451188410781986149750848244935076804060993718964261935779298476430040403\
11197608703850074661851`120.26549653585674, -1.853100376471102556992397942678\
06617705302094760877425426172704334818891371634992694552960218642687558273515\
065706042172629794802820387778`120.*^-16}, {27/100, 9/50, 8.86725290429908546\
49617006005960845289817890606794854195730170628776933581797327712906082724056\
27679012095920002025576008340269642374658`120.26563025514284, 
   -2.35987731453519343822521584799019681167652952562528833028299495577168504\
1217176457800870882286250165207196687398658307640128817031174298497`120.*^-16}\
, {27/100, 19/100, 7.90440413558630004096341606008000319716896221207531683035\
47396368602676441343824043073789750907231311414200430395666142866022964106157\
46`120.26577286328182, -7.438375643629796612916756489984344482760497565484175\
20572539701137007930597157154975733651832529550555797219718022492783915738276\
8139589`120.*^-18}, {27/100, 1/5, 7.08245082681544606467721190780793414163317\
05527492870259009959749209937214776763312746757276110773637724003861925524237\
01008524074044829`120.26592462630418, -3.811366764089464768891336823407953857\
78636849477775869657691378105393003301634417012304114147135700524168999994927\
6094678791411152142646032`120.*^-16}, {27/100, 21/100, 6.37521214960895493844\
76643128678207639861156003232033239796220214144030894589713476599136236530939\
74348993337055137638933468984221945288`120.2660858431395, 
   -3.84630630589003318734549971868162414419450580967113787731325033201843734\
1865887621318407209362209091663330870223491774146556994513500842381`120.*^-16}\
, {27/100, 11/50, 5.762318843156831718902740685705330305557822474657928367250\
34927096647616562974162500568145653645564538912284325627258797906177285406911\
2`120.26625684968639, -3.1704487295427726472812641910105204078737473443063047\
92593304046219826987430191041237589332820578595120187125693814195939172456448\
342608358`120.*^-16}, {27/100, 23/100, 5.227731216468497506795739589292569934\
68336333767974908288332885556827954324517997600034199216258722598289852033409\
5582317816014002104851`120.26643802344343, -1.8027788513759373993408809715629\
33468220004444536074531959034354050189051205157565398517178496557062712885268\
575467692554138198615567251193`120.*^-16}, {27/100, 6/25, 4.75868002671147321\
25649098187586995097470248621905688846909377864736747928525268856155685809207\
68468738165319388484587325413143343295357`120.26662978876197, 
   -4.51219113290137363296912828213126907481848228667143132355630540180936795\
665491112828974196464118666531619241668884090765514340785599080203`120.*^-16}\
, {27/100, 1/4, 4.34489774946826473103629554375144905464503161081361388342528\
4185089495500757817695019647171862936691287644306609619080588184944462437819`\
120.26683262281463, -2.042495903685604024802943439316467031632705913240756020\
98608964033043595633628227517771371821851467928774262703466184030939685851700\
9178656`120.*^-16}, {27/100, 13/50, 3.978052686452888634189764771971462963655\
21076264281620982021721454010934179570125534462199616556112990017183278135556\
981048137706869285`120.26704706236066, -2.31000877241681996248948789249943649\
43390512117132401199899280553564414765096850808461785836014528863377384672780\
34251107054339847192107895`120.*^-16}, {27/100, 27/100, 3.6513269723442245040\
94304825279295757863141722753842316143351308195245375830507856179866787775957\
705790001667818715909780053508268038642`120.267273711416, 
   -2.03062910652824209316148881738679278163731135068060312247729012092007090\
1410692423027024453756508100753732213282731701111729091837431704898`120.*^-16}\
, {27/100, 7/25, 3.3590981316535181266703553805407592228082314857533527171578\
79130413237698489186933418893239235254790921734565895947567145773277557380912`\
120.26751324994032, -1.048302141308191896505965101519572225798668887044206808\
13061036359412208290962039714122576404997514577004064979742253971950137192186\
9318059`120.*^-16}, {27/100, 29/100, 3.09669613242882473231149274368395414924\
56810358808955109054376990757002517962804530765287042505498919270350316530831\
6257574181823610885`120.26776644367501, -2.3707951423824232417784931039830320\
94515386572360792344944522874682058889193177475465659758640989126766312579953\
962618054224306715264294038`120.*^-16}, {27/100, 3/10, 2.86021615284090162058\
41503596258176657143573175994722235290691584674846244384052448763818643498620\
13149521524874889821226445095254247254`120.26803415526858, 
   -1.17683240901840778121306061428120173678800181973459671128872820839586699\
9052261395058243635393528508339483153751304568087066472790056829034`120.*^-16}\
, {27/100, 31/100, 2.64637292368760344820668427902290096271480476047020317317\
97983237287397369618370632890960336178278953250733579461324445940588125462838\
04`120.26831735686048, -2.919827260614210204238869230462025086763053163238601\
29362216283732802159267836761074342360381868701381664321624320015551098321361\
292996075`120.*^-17}, {27/100, 8/25, 2.45238642110638843083347604578184395434\
41383620099694513979226855361451084789209816274278041799869518516724720788445\
48104780626895524212`120.26861714430088, -1.380441213058950669571040865739915\
14060925624743290889031551393912646049731586024842733100027985020526100151298\
802753121826698802845920805`120.*^-16}, {27/100, 33/100, 2.275891428628454401\
33430113025943604088758866982600203120700833044969284534981556133198283863637\
3148345965071679227587554821934262877982`120.26893475320074, 
   -6.91434854516211268927238684761012709416803002304702109446867005634584312\
1619385430371916998389855139554945829903822756083927672011376280471`120.*^-16}\
, {27/100, 17/50, 2.114865437666831519230035654130722451841182477575374875772\
85766602356528413134350155998276362973525597712939703527684716058283875039138\
4`120.26927157705425, -1.9640721489378484597852221975335040290783704411591234\
12894433895349249893589553982712975268242213037395923000125715212620489191805\
481817089`120.*^-16}, {27/100, 7/20, 1.96757075667376838466393405438610174381\
22080877744082086178924292506737884205087439415681000712707072921403701462773\
38772251709845794133`120.26962918767099, -1.250733843890420143830199042698149\
26900248701914568660038741969825790951518287990214959871394534581968016986319\
016459805441632334383273216`120.*^-16}, {27/100, 9/25, 1.83250771677920534123\
39316798623020943670564626844697851703433522030189548682825919945535127309529\
20072128416632270223738996372223549523`120.27000935820185, 
   -7.48567774730245778915323536701038952214134793368816263952686254563072799\
232588402354646913331426595976758823163609174736236477162636836564`120.*^-17}\
, {27/100, 37/100, 1.70837660815042266381731219362080269611641746425578371125\
74112564504473107956223940005039489357109652069503325557829039749441788465655\
85`120.27041408907783, -8.514698645789318217265842992553273295579769968484092\
43516753212537499202038650557437864470484799794505825666722710254044840150599\
702233093`120.*^-17}, {27/100, 19/50, 1.5940465340025386310137815102281782308\
93390045333017438022619636811076651746444063272096973329698458084003519171944\
807843603694946877464`120.27084563720136, -1.13697210884491248561514766727829\
73964813322782186622984005792668132523422484141163944153957119272124685627064\
02618296147708382152413300918`120.*^-16}, {27/100, 39/100, 1.4885297820524596\
20361230893648057860910737576083056849397080752363489061358103258797808509160\
07103349260825486763210962743674555662085`120.27130654878317, 
   -2.16283337825322033807176850338497013557858357903572486022750587305252049\
311235208266819886449378306930257348305328908816107274574674651683`120.*^-16}\
, {27/100, 2/5, 1.39096062419571341125978733003125645502007295274770740637518\
0401947999772352504679142802452636307474887812540658823238557876572619849503`\
120.27179969626147, -1.527696926430718833719822202268698152958122790577402895\
30132372060340513152756900862987656783023319113359346844185256615319013918091\
6274348`120.*^-16}, {27/100, 41/100, 1.30057769128134132586527777055792359646\
11218707358853436584634128509500295314978968662927002000412111806076387047245\
7007657184856789318`120.27232831977692, -1.1918194534033860019456668389729171\
19792871608220056572754816721442962066632772411145565193353214851375075226518\
79760021199682569322028215`120.*^-16}, {27/100, 21/50, 1.21670925043573669851\
80896611127390640819045887691928716076720590440350778257922095848276079836532\
61744900605437503666349739520798795593`120.27289607375776, 
   -1.09782262917810616766148442327216506126323440703931956036461106116003793\
874141313452828959549512214879350785036724663742246550196136855862`120.*^-16}\
, {27/100, 43/100, 1.13876085147286146319862938042501882562837291567919912070\
75003327643997087547279684992112584862251133907476532455992636245487615302774\
07`120.27350707921842, -5.002665348914829038515645035303690482677824925359145\
88610438668497740711255533347243809373390868559406333471456494932516885479915\
7677450886`120.*^-16}, {27/100, 11/25, 1.066204916775294948730412941626364322\
02044035052527887717656732044341162525952931694641963734360349480595442992186\
5836644958786496388297`120.27416598245136, -1.4611897333768373479783410238784\
02833768128113110385789002402178052301891498765837080078865867419027307069894\
563926802482673330245016945642`120.*^-16}, {27/100, 9/20, 0.99857193318612702\
27639885151245655560618392079887414167907115262252673925013868539585736281466\
89272565334675647737846920755707145443222`120.27487802090748, 
   -1.46866331221903912455540784727848981823066107115158821627280337785346715\
2778370737498901242202707555969522133065664046115788771047754933394`120.*^-16}\
, {27/100, 23/50, 0.935442970517071347040065556361974257855173272176885336970\
85667899259666425005216921694942894667433168661515752273103845330410775332681\
7`120.27564909713442, -9.6055815756255403136971952934279449745074382453773906\
45283472794758857970848988899498303904130156807072947044912220645872145129653\
24749734`120.*^-17}, {27/100, 47/100, 0.8764433034403073678167062908705852583\
16219756224479676285369513820583123209555151881752996464472048957304899873612\
032305657210449358508`120.27251880306135, -6.03123014629492561316949083186725\
03851157642474451719988564047561993999078076390298975051484282664168467075922\
078263869836339573102039652`120.*^-18}, {27/100, 12/25, 0.8212369549419817612\
97636014969422544027922543124157594464065933669235181927153505192219038843503\
625919746911350012115142219013277397943`120.27341116059635, 
   -9.62668887015952846407047376281220014423990558211125458713575220131537497\
28604048937175373659627513561464657237910654492769578677468740354`120.*^-17}, 
  {27/100, 49/100, 0.76952201256186855413716898388668821609242529780566660835\
92664497791631732034156969474325222479460967472760735045775269109348340208312\
18`120.27438351843375, -1.554070103179023657510269857364768888490887935868191\
70640272190175353596888524263897066943642271306490509938365826834707102645671\
8385394979`120.*^-16}, {27/100, 1/2, 0.72102659514706376556980222276673607945\
49426906108947918197760045921821598407780189270698644957708526847388133826100\
45875806550284601386`120.27544518432269, -1.161937776167910771499053091893285\
67634700737187019802239467723414233078967989773143271838782967202188869647263\
3515183794935198478528225044`120.*^-16}, {27/100, 51/100, 0.67550536920433293\
74559104811459147204293961556911431515501833943154383718505527554044823254548\
80149000289123763241381397414135556842934`120.27660663807308, 
   -1.15753469339999125773347058812927758569644053429606077691220816344882782\
6461746445678533777583989471054896188978148397197310357802745076615`120.*^-16}\
, {27/100, 13/25, 0.632736531223240178862215689875670368977312975403189045480\
80480371784432978883388298380898453205512965063184045323044161092094190262183\
6`120.27787967916365, -1.1256964770689487687014329394926667207001042921424547\
17687897247660699808571075584838406087070905261353003333138447780368635032798\
16260724`120.*^-16}, {27/100, 53/100, 0.5925191863962071264423752245437955578\
04962538785433804017393760461310894723439569786180796894546965257912570764636\
14391628410495111301`120.2752147699732, -1.1149446198243021625904599219269488\
78644980747756333703333632165170567549086315433241497768278603236198792190768\
800820333693813017340080012`120.*^-16}, {27/100, 27/50, 0.5546710656338567038\
90537069497812191902332035672558498957412459899288965352024564025696947824659\
23668003963858609222158169551791950851`120.27672228484064, 
   -1.34542903676981794496589157012436116856976421732173215619316611653481308\
808176683960720079643360483464518703970489084524831235658901407494`120.*^-17}\
, {27/100, 11/20, 0.519026532175072767277064300334110957486899084158986510143\
25551859733538697637532018797708205251241625592317201266652567789511097305813\
1`120.2783832999834, -6.42957046993086104134650044765862138096004025643313224\
80368583354203409813386936503058653557435036746151905428658938688045549059718\
9393582`120.*^-17}, {27/100, 14/25, 0.485434836823241305504492905332678964647\
07403032726776866836399535645147604345885484350601078336765492016958485048532\
397813468176931432`120.28021641733288, -5.63475107251917978890340394700854189\
20029976916500737908181962624421029664969825982263042365482637431412221022620\
869245394790434406901998`120.*^-18}, {27/100, 57/100, 0.453758587221140136020\
48796901428886489544350637098338723302660280954470414857492953061443621838115\
0136670147370515523753171264844347401`120.2780782251763, 
   -9.59497653374130859442287874412365593546870242839506487513991676699054060\
935166819038963953671798735431315805020824534326379703066307725052`120.*^-17}\
, {27/100, 29/50, 0.423872401859488809928878055018772984262594783001894416061\
24035084502870666245179133514662772302592703689834937448034192567359838157569\
7`120.28027633045092, -1.2899323620768004884879574038047752747760203125162229\
73172186385268078962816041944357031280946119169902587219193632827356297484987\
387449111`120.*^-16}, {27/100, 59/100, 0.395661723899671893632594063632530788\
66652295754868655528147551407486507404369077975232305368299366199116097583469\
3401736785406605985164`120.27849493609304, -1.3670244881276636338976035022331\
96025423499194285926979894623974173572334291204764502390340157311691753611538\
738865503092474627530550334374`120.*^-16}, {27/100, 3/5, 0.369021773540828885\
68314581280725638743022881780230786053683913875514738415213131241022173742046\
2310609627618660493106905530696606486318`120.281144915407, 
   -1.47034928397275164921026029257509740952316044940645277285511416115130084\
219343439606631339040654544972496629880522982814473538328618106345`120.*^-16}}\
, {{7/25, 1/100, 3129.8190665831505199646180091015962364879281645746272483794\
84975908233863077924755657224680801921443278310353524643924652028016291406484\
721`120.20396847697683, -3.50522798068988097233818739000302005863540464909075\
08889486336619855218735568900536222461655353113773049411112018434460160024873\
9038859055`120.*^-17}, {7/25, 1/50, 782.0459695792215565864061756722906716127\
81216615458624032706035822372500026750980186635494646059579173891955210995961\
047460605627087111362`120.26315500122708, -4.34145771413402554887622904607474\
66547495748106518320957495229578557626819445048863119578136274937699001656977\
4688252190846012740444264006`120.*^-17}, {7/25, 3/100, 347.273236940049425495\
61770700163329688270003750174698608188106907266932378347712609316719383537110\
4923911960842493767915845965362164754719`120.26317332152121, 
   -2.29683776347251003574851978438377638039446175949858000130633028949638815\
3442418071627076070751353592438535337394669416329371936918855518951`120.*^-16}\
, {7/25, 1/25, 195.1028551142429560091791203829030136582242589389257972937310\
7372232395932130913221056199017001986245449598331860998213969980583947117863`\
120.26319899506079, -6.330891856975902040499257716386368620272574020143693967\
10456090747740804201180391930147473430193131513140980545462068264562089687694\
1939294`120.*^-16}, {7/25, 1/20, 124.6697888889122525776577153214223032820839\
03163798152042534877311746304420522856525420082573944001498764138224188631333\
574542107365105583`120.26323204729925, -4.00877137997333757241288061120805523\
07018321902313730583791640218577001275825666176884027716497004212000816921520\
79785271460985861570986361`120.*^-16}, {7/25, 3/50, 86.4099387304731221966211\
29531605047073981253303650655278734216648773601629695393472983871381560448093\
833386688921635140355624701570676911`120.26327251143948, 
   -4.40436184386534095234898001368044249352617433839050066874344160483228386\
878582744845160712498980888061910123351639571564696576778201463538`120.*^-17}\
, {7/25, 7/100, 63.3405466516918213784008493257841889152315019707289367700064\
43237418616795320996448208965969780886955825692862585317063927578313512956592`\
120.2633204287931, -2.3026618874719392124313042758146221163027170555102682067\
96991926874627102957373252771985446243796345373865235649933265460535194450848\
55231`120.*^-17}, {7/25, 2/25, 48.3677177366144764459685271307956344174840874\
18369536593093659829448528529205560288630573123520990141293452375408275218256\
804510870255294`120.26337584924838, -3.40495361888561961474326330503465612978\
77167696633759387825316141182199866119183895824883874394278731202793290759067\
1122489628854150243293`120.*^-17}, {7/25, 9/100, 38.1024917713898760660593727\
61077677267120973747128241676010911399832936872361610469186766920978516752371\
526170603864921354818001532775441`120.26343883182707, 
   -7.69567178254947613235871121837413641682827265529697938444560766936511684\
3589995744174075014782160296588474567357846415753348004857861319158`120.*^-16}\
, {7/25, 1/10, 30.75993429959109768791962552688985059168394303402805487939720\
930062833349270607020242487390320802586174398586414368610645073888080058284`1\
20.26350944536058, -1.7068486949392812388059061809657268804014556701960320560\
59474877235484832718982626257599681660608370721161337297869195591135780157090\
362275`120.*^-16}, {7/25, 11/100, 25.3273721937218575150126203979217706034967\
90404232114776325031680203404636785455827339785312700428063212710530084153032\
786489847688296046`120.26358776928656, -2.63222546430708020918898844055017386\
40188363438130373178735834456626632763212665242723374050785021434123754350699\
3050572655847850900931858`120.*^-17}, {7/25, 3/25, 21.19556477456765587077677\
50527446983990353785581162913574139850729700436443131304837656461143887520774\
32669160743731102665661853174584681`120.26367389458218, 
   -6.56551935973170683334491598766962238449157883811333280618420438022736169\
3119871596825353877103309841297376534466141918491066865858491495362`120.*^-16}\
, {7/25, 13/100, 17.980150035258988991985358263265067418920155858668210247108\
35365564880662019619044304327920149425983619848849380662735342290396150385218\
7`120.26376792484925, -3.2564719064665720308861282342934587218132875074226008\
45316920016424847987305054231151646418187292432995210051829712396835783093554\
853114222`120.*^-16}, {7/25, 7/50, 15.428921164851193564535031273739529675003\
05230824398707651181380254200039417404463855134874711889819727350488700141664\
1887616354897212335`120.26386997757291, -6.0955709019339318121630444808922593\
59997615630520062501413287337885377482094463836726521000192936925099870167526\
509218302038713932739179536`120.*^-16}, {7/25, 3/20, 13.370825405958003841332\
81605522076800412872295711063030162592278021945932238518237207983981498544964\
9799314008087955829039518426435412736`120.26398018556954, 
   -7.04704766545993047413407091557960979265028946293650188317538995842577080\
0833746025399069336197044920621424713596436864645569124206252781051`120.*^-16}\
, {7/25, 4/25, 11.68653149449255489803018948662744782297992761184706686529433\
8432526221546015452285339044545731967928938268225346726687077471450042418574`\
120.2640986986498, -4.6422101443823787254472669453711598241397494582918943905\
02515484005244670251613424188403536061369691236513218955175919039371918600894\
559397`120.*^-16}, {7/25, 17/100, 10.2907376728404475435265817054837213383643\
30918062238699822257069652874962277446162991682580713856197909332187532129863\
665241486933267279`120.26422568553171, -5.28538153609087748677854373706057653\
04905201088347377550665081543145177747946525391034013953702972486537841407316\
30804243284340394917867274`120.*^-16}, {7/25, 9/50, 9.12115770553553506325373\
26718943784213090791577544700126774395678709114238541264275405629918295204722\
79614467008380241707868290772746184`120.26436133602579, 
   -6.93094892023958660540467770869443050427764275203560113127405342052079958\
8422516327447984332691777084715950786419693472116739496694084325585`120.*^-16}\
, {7/25, 19/100, 8.1314521018047696821822272028223515136563426893050370668471\
67685103334248544861936632607552749267298306125067359302898195865443327821448`\
120.26450586352846, -2.196496448319549629095005635161467002576825535366173397\
08106812495403086356898175187339266815205115331778219408382742607948431329760\
1714987`120.*^-16}, {7/25, 1/5, 7.2865684095902240648487300077352786892124138\
26904888945849235074315580875837152795457553367883818293855497157370401130114\
822403117937518`120.2646595078789, -1.790875821315693856687494913394911326864\
66913142193867117969397551556834286868722717263582905787308436396678329002784\
2369025540288509924165`120.*^-16}, {7/25, 21/100, 6.5595959894737366583825618\
09478641742363603863754672794789328739034607924517218753609518225597184473391\
813474764526453527691684488723675`120.26482253860515, 
   -2.72122277336674444722201164873619417163792808100694216195398154985974835\
9284254151450458708535578870018346011723103980100517429476502261629`120.*^-16}\
, {7/25, 11/50, 5.92959776680365223973974323721917274102055701663520608086982\
3057908689301973622759158332319757186286409655048916584893955953816265632766`\
120.26499525863294, -8.234526623272358444474276143654152157328424057942158579\
02671006916185051446150384833823777974318007420082202133387070527491822182111\
1662048`120.*^-16}, {7/25, 23/100, 5.3800869229666228515917857708906017038215\
35478021870946724984379856975022237490092328286932009994805008777647679336189\
759081427743829475`120.26517800849425, -4.24700518547926254141599127839887874\
50541089456407264730802137917667774213378940299432416816432021046606986338168\
4773635250356078350901009`120.*^-17}, {7/25, 6/25, 4.897938250476084763657538\
44502160629340718286040049791027162534355053583936501798974600225177691329932\
8124611444007153223242998739430242`120.26537117112791, 
   -4.71777192162129778997576801523929607985821203108258596782297955540230995\
724134827533261599382038639020791986431146391241837830964961619597`120.*^-16}\
, {7/25, 1/4, 4.4725979946916660835735689599350233842703269366746278777789895\
17186140847118053339028138341304216449654492023887019275293109778463089282`12\
0.265575177329, -1.4062497385696644403010480421607628417344903287568653454282\
94607683478292644717857734521056588372288645953117991458467743320756881695651\
387`120.*^-16}, {7/25, 13/50, 4.095502187116538189391019781546446200455215641\
75694722642616739601734041301203410128454029483635515891543013072836114532880\
5008173623518`120.26579051193666, -4.7139636233298443005059176600584055399256\
62113472837516060702721521717102318834684790747693798460044617556043780546527\
73812371778747760441`120.*^-17}, {7/25, 27/100, 3.759642889014186228629414184\
22320280365536634535561364101210589189217188948884309069984786153654784274805\
1119023014831040049240685320362`120.26601772086526, 
   -6.50702239663767599688486511481548515612246211059495613878658006881899885\
08653666654397253549963349751490892924607862782946418866701465082`120.*^-17}, 
  {7/25, 7/25, 3.459240871524783749731971128701235339656460193264374694933012\
953685133531645042286107333895550428884036701534438341885785160615499045567`1\
20.26625741907245, -3.0577420088914616040068711066167702066881910120037719349\
68211083822439676781616762770458870787248551614246968471692607172833106452879\
706199`120.*^-16}, {7/25, 29/100, 3.18949589709660915142935334364785184346893\
22375178271035250853995252736046875319459780446635345231492516668579698491401\
19532746645022316`120.26651029960205, -1.042551124248914853826467062708895177\
33363048196778896985484457779555924067953504564335757566373601691188873470254\
8451513453740809371810886`120.*^-16}, {7/25, 3/10, 2.946394266796143207629665\
98401958663587791003868594045684631921596557981732123696269683509359531183399\
7152293303810669650000643357729542`120.26677714381698, 
   -2.00575091619476879632094158212405368556560527476274942035947443387296169\
4252228523824747113960973291901225749562549172830761871728600081864`120.*^-16}\
, {7/25, 31/100, 2.7265591024639224349675609012061555578664484455388082039594\
4728175994510519445187676592548221903473078277586606115078757469499795995294`\
120.2670588329971, -6.0412117882479439734070361556968632297096047259640444028\
73015863091323999853876754721695626241173951222215902940913658562812609343931\
38959`120.*^-17}, {7/25, 8/25, 2.52713285296266256839262929822352312855701333\
99984840787880598642898797896342610636115944552732874638758847968221381564108\
224063486023`120.26735636145229, -2.32870211544403521347647591081964737961859\
66714982724403537859062130966371819801222864640537316749690294434008834156445\
18314035164723998938`120.*^-16}, {7/25, 33/100, 2.345684335121152897910890982\
52775286054560389002638634223009995803226137819964196207236248091132371794133\
264832813045412763354615002751`120.26767085135624, 
   -5.54060270291438013229804235315597841389530767766496519422026907465891185\
86475452458817544395853182458185149654990022154830155588481412547`120.*^-18}, 
  {7/25, 17/50, 2.18013462429177587742852205196337276883623301366176700255705\
7637041777836534001358216571513475632734038992774765099069992385277939241793`\
120.26800356950248, -2.040392765671219418691329609058459065721322208701071490\
57528849076230097087316130245924308973052762774675001886469706173277578659031\
415864`120.*^-16}, {7/25, 7/20, 2.0286975496397508760276729883117269057150716\
04964373803726023870413680825110615910832133922318295939261829430302532696212\
06786136830972`120.26835594622862, -1.350982542569216979794567859567261942058\
11088731655188784154925026675070830772950826214313825409204557067526014146249\
7715802505271174547822`120.*^-16}, {7/25, 9/25, 1.889831595223932590767172184\
48659063593495074806396948315795351418572059710500386393272218591174006191288\
9725325062725890581718045598623`120.26872959677257, 
   -1.07964956940460247378348733097649707644241736352631915120428030418453651\
8798173230018721977716193485370170894474596005640409413241236535584`120.*^-16}\
, {7/25, 37/100, 1.7622007751642813430264075853531979735126650100309376622200\
74716477820943944057416143106128934060054614258098559608972648948673276464166`\
120.26912634534759, -1.547963083234707711666592771840629520459471284952951319\
01708501462120309677813336201749328819764975018132848396666055004880331111229\
8461894`120.*^-16}, {7/25, 19/50, 1.64464261928722615606345731016851342551887\
41772132767886226555863702587971206507563670415165433629540674360200543275042\
63527076314346488`120.26954825228405, -2.139920991518340773274306533413434975\
26141555429033339336429972712559542251214946155192898748422393664512885169072\
2433062203915678905790541`120.*^-16}, {7/25, 39/100, 1.5361418300119147165772\
78133958591857834115620174147103517329482592112553476805797918870846495171987\
316327483895150757315274875511306915`120.26999764459262, 
   -1.09304661261645677229663034781352991286913339833056976915138501502027629\
121377796970354320922319945397047869103449425854053617693132886951`120.*^-17}\
, {7/25, 2/5, 1.4358084908962314265426941256205064517638857176487332137072859\
29576022323995821010985052880100435072537502118278052877431062592899207154`12\
0.27047715036471, -1.57766890440196638663880338556267493878033073085726947669\
05775562413048329675404194271130169635674996506207196190777649917550677974847\
91423`120.*^-16}, {7/25, 41/100, 1.342859949938693952566811174471054695291636\
90190277370627991302461745508851650385664161750675399463629902536943719741433\
1174119453002561`120.27098973747493, -1.2207823168213678189332840976742535533\
72610517905588130668685851376763919221269318969667031000736838197076662719013\
764536245622499550818353`120.*^-16}, {7/25, 21/50, 1.256605686341939158569638\
19129048264566085784345741475875842473970565486963108813978896313394470187793\
4974506862570512861624855016616346`120.2715387570966, 
   -8.53558525405312360734205957884284861872742256592437120789354113204345443\
88290729903599626620902112454534174504435593194677778356341609476`120.*^-18}, 
  {7/25, 43/100, 1.1764346124074647456452452986158315756784591113185800635077\
72050025274250356058151945271980607413019869471616553393350515861951515482584`\
120.27212799261379, -2.274229466930591245351361696355534767344043908010406383\
42315523033940302011796441602954152521415930525678530980801314676182745542931\
630719`120.*^-17}, {7/25, 11/25, 1.101804373084969503897589463727233410720833\
51124605071212598073124834542373855315071334231553518381910670339925487639627\
3360797782774005`120.27276171458278, -2.3165537463525330871824016309391426631\
88065395109038674937970619993421897935081368006275453613207441244664008767095\
8097185529507144246494`120.*^-18}, {7/25, 9/20, 1.032232292201504238521549852\
87870714309829881265522763305857214996501564296319053422924168783366976661089\
6402217124927141935400791420592`120.27344474248478, 
   -1.36161449620107215830470268591062824533706939178119532911099153229489354\
3582158824972263884133896742141553849803713070389061927984807625112`120.*^-16}\
, {7/25, 23/50, 0.96728768230312834146419642972046686035557051221415821512336\
9294918405260803794313063546061866987464919220044732103576734157022606332601`\
120.27418251410757, -1.419292001774154679292116892589879796766595015996614773\
17149731856760921106643727272528655063310590252859726317435814098286194089306\
0192299`120.*^-16}, {7/25, 47/100, 0.9065852886585555452798880838354840768932\
26725497542226089563681748953587181181879617621247920264035301379036744250938\
242784836848860262`120.27498116353192, -1.29578491169238352561382998253595391\
71865397652460406827357153708219002672535474628003495102974649220727565666752\
55301585773560354029471862`120.*^-16}, {7/25, 12/25, 0.8497796805397574631780\
82885263155704780773375485397359532194299923949668156648107300003249565090499\
285153162327224102539367486272900195`120.27189286488316, 
   -6.41296058045799481129474073394190155238564321522284389147894619086468695\
541113094133981622475205049841235476618836733717216153340484161309`120.*^-17}\
, {7/25, 49/100, 0.7965604368631173081717140341225265522102069307768652966599\
53485841106073331238958332147468304155219037475779219819146342191494232881284`\
120.27281672439344, -6.512982529376442272405431859269004685347273512623006128\
19402049765783679913959372898791597423336157998003511025989777387770818885788\
371241`120.*^-17}, {7/25, 1/2, 0.74664800051792982484706476762459967510820821\
36572752859679675606231962813406935334255333673042824278470994193472478136004\
82059280513934`120.27382330252456, -1.481003295652620226663256059315476056429\
91092744260893912259771693460342891841512649979656983402686568480012964975045\
5909902409652738377804`120.*^-16}, {7/25, 51/100, 0.6997900976623456994036835\
96110770477608062325224087370961096683313807814537924498191409104608684673536\
503764827552930397080392222338372`120.27492230995676, 
   -1.28602975959182346215619214461311664489333706161187729828294897497446744\
3793681123160264853249600859515435733615816721447179469167441839989`120.*^-16}\
, {7/25, 13/25, 0.65575863603772889654226933110778402630376618348000765334580\
9515161439390707359756604325240133022955938431409235024145862497454184859285`\
120.27612469185796, -5.864789595238728733157417655291217352538885911043319513\
91957926243946179500307460947526412619055197923641655068507294039495393272838\
599554`120.*^-17}, {7/25, 53/100, 0.61434701079990973854486142003762036117963\
85592922902905189179160753182578244909191641705587360732819487509590080969359\
40741425102793321`120.27744278565494, -1.652787668507363309524368545084945345\
11809542602871855079346734772070975146378906911262434989524829841817284145350\
022948708902483309153679`120.*^-17}, {7/25, 27/50, 0.575367758159857628621602\
43468101854497288557277946436697487702785657511857521682457658488671796114066\
8703867993186184935481618116851554`120.2748352721521, 
   -4.80756946522474509289634004254637874051453423332303571302158712911188479\
382000549451981673228243789192992317719612656603496675569580831276`120.*^-17}\
, {7/25, 11/20, 0.53865050679182276682112323139834328311776132779992878194486\
7421422515456184365101346426321720290345692228949331454499458288060516425918`\
120.27639699482376, -8.385804467584232908049279027459788229703380463074992425\
09705141510634486158294140605419740041943653843240410321770235560795511481407\
9021797`120.*^-16}, {7/25, 14/25, 0.50404018491733947421099218185773002234326\
55844061096285732220821236585680725680644589276999770673826632106620558831271\
73421648442628272`120.27811839595223, -9.825367808266024272803718926392418118\
55267095542535200617306629421439763800048443249798353933046037895677736690737\
861155615006364537257143`120.*^-17}, {7/25, 57/100, 0.47139544753554705097787\
78637132705272510181384953864391558003989926435940828497176817021364582263890\
04653233837729613013682820429610983`120.28001903346653, 
   -4.44473613158674608234361989044370169638892895496619085846860085327547409\
740918633817724491764053091676196792826958230585047744200937133084`120.*^-17}\
, {7/25, 29/50, 0.44058729370369932454590964543173086271199144462137896442882\
965942194736897324406079236926800733527387858394333316073965967182247063078`1\
20.2779590411109, -1.00877621526902118992332377674100778312233572441977020995\
26189901872607130249152960223818855147000646735904712761000292184704557434752\
7058`120.*^-17}, {7/25, 59/100, 0.4114978482835242429084626026893106874131622\
24091094985435980882679594817922185138341089634886877201989898904517800061918\
550900769954325`120.28024078031687, -2.51031484009013877543228723371234234131\
94850200482575875791156917066184605595954018399654722727256002118035109047377\
2833347534648468194104`120.*^-17}, {7/25, 3/5, 0.3840192863249327452032853036\
22191382988475426892214951151470535050605810728101943893969920043031084918424\
400866710171907575017371592261`120.27855269335618, 
   -9.90434244199957243588567175304827655524150284346904730288592426454581724\
25712260351863640718432639525496193272785017333588048661464020806`120.*^-17}}\
, {{29/100, 1/100, 3214.50872376304499549401693453416525021303010711347739899\
47905913982001210754819573286230566020538666368796147239416033430520302048817\
16411`120.20302511666159, -1.089673399080655602035559368239973876908457382079\
40037180222118015096074153898504561651543264240382953776921328137795019038964\
9365928978213`120.*^-16}, {29/100, 1/50, 803.21223201910129625649618619684480\
93964730736566152717500568916273666233297822274009915856166051181882358643977\
99430425123388041612582955`120.26184501710574, -9.980070656715849193619412865\
25116671069664990024346847293427464584951116163867410398971782985820964827782\
3300065478088590551173055972796998`120.*^-16}, {29/100, 3/100, 356.6759076361\
49716076962973036213496092285432236518677304485044812166376335638866930690835\
346259500563442820699419014945505573872968256967`120.26186376535607, 
   -4.53969736854281705833701546674977519582804657457320452615583369525073970\
8427248020863358737415458916145149434862382755212900943422505946433`120.*^-16}\
, {29/100, 1/25, 200.38826855152698601906566680574022483205005862025925663350\
15190185300085437829527313260120699859069834444968100961466361836467583657971\
54`120.26189003571129, -3.388025978265084775409109269239613538679922396247837\
41958541494922192061390628645612395285982906639677219802294788926915611376021\
1539849775`120.*^-16}, {29/100, 1/20, 128.04950023123083836368488566102410146\
82728159256651810080260034845418543795825168746472018363790764516376362595286\
90279907060823305264741`120.26192385126478, -6.800696766984028501508634522087\
40295370723398253625094795384982888850343195972421099928114488706729568153741\
8111220548087339059323830533771`120.*^-16}, {29/100, 3/50, 88.754453698200182\
69384879371319638857363036739640556778375379905509612802615617040496411557810\
2564347299515460831633076645373905698368243`120.26196524213083, 
   -3.45665160116989515979500410450646495716572983952436411059630508895596866\
77626226302913585013010348034664629670340562296375375777201220403`120.*^-18}, 
  {29/100, 7/100, 65.06087067186771033546632403561540592816742847242362095984\
12974172126465305221378173502695633452179770561817475738649520993713716185301\
55`120.26201424576944, -3.915684886741732346856660473703907270077542427219608\
78584049367018723000690132977147725341076727602744584542891818631400387687420\
122450513`120.*^-17}, {29/100, 2/25, 49.6829176333985162752614710425881145779\
56335334731459627942214655454898920989044570065547119062713968321591283403305\
550487642944537439871`120.26207090739406, -3.45234897312661589907790187904561\
73392102827773884598663998221791887625248730760291908244747550152762966237209\
54569530022502732781890652852`120.*^-16}, {29/100, 9/100, 39.1399397051885156\
74385464371892579428340112657244731378356410327955546382560081827242312397794\
155438402650616942243962844444740847085521`120.26213528047595, 
   -6.98002642589889873085772221320076791083080149161682617812870739339722758\
5333545984177826347284108582425395955168353042998312013741619858945`120.*^-16}\
, {29/100, 1/10, 31.598707684164115146443219447141896198748042733133570036122\
74455972287647242701496478480656035846210469552990176534284237993287070845179\
1`120.26220742734418, -3.5774628949720638521000229966803532102861274446165777\
72022325261457735297056926932112527728885690350980634254281663646688248082554\
97143892`120.*^-17}, {29/100, 11/100, 26.019148670546935991386119417336616861\
93111867266243855091760209686161153098702309904152233186300776552149085413787\
8770024267848896203231`120.26228741989542, -8.0466864917712159994946428237969\
05311018835384853556020234867469071026848270029366934368446482419433177024582\
370827000445872750211588685673`120.*^-16}, {29/100, 3/25, 21.7755378317975714\
73820906945750115386588446703703672212731975212272530354824311581442844029250\
711995640685620261311291722634580267355979`120.2623753404332, 
   -2.72374017456221061105171310866019165068217251882772165944720381476888089\
662190641052277927431805390831417654114704296133223820115743864217`120.*^-17}\
, {29/100, 13/100, 18.4731135202057634567561786878271256292787739599058545013\
04705596115496159809237192625765038811350886266242884903687195572498559498958\
516`120.26247128263718, -4.34618313107648296489672444442733221275015149218880\
10917129147828352018255989052561145100332521252811147994783201465126625175947\
72542961809`120.*^-16}, {29/100, 7/50, 15.85284498932462990378989087984994474\
42996941609707808095581593534204681573081795624100721567350998339160658409323\
50676480325142693062634`120.26257535269306, -8.789534000594439910451465897098\
77917061634279044702431927426164402452619291426380615663334330560021166102562\
5309326603305219487609609717336`120.*^-16}, {29/100, 3/20, 13.739051320260051\
54944746351279110241647245333090321544561325261960799240596654928117181354087\
2376366426207061362882052597938174704882065`120.26268767059429, 
   -1.71058155601372191500417976540804474292518113568992124055727219429771778\
72424911301690067179780198691320499281398422830058398754928371932`120.*^-18}, 
  {29/100, 4/25, 12.009172508404719265826073390460337898332874532928742843253\
81407007194178013128439050290256360956318829270712936328644279851380573853353\
9`120.26280837164146, -2.2964917650424417070806768670007895904753518000898836\
22182917575927239967233442019251784055374977765342798939934514087348651244470\
358672371`120.*^-16}, {29/100, 17/100, 10.57559878677945958920116295633587556\
54149118104521468048603668794388676648531447781438300740624979107351648111298\
26761963979156175255374`120.26293760816407, -3.127746083646651358070653714092\
77674310330747591855815749848411606274942605819321345034961034933152619811078\
5978324500516927293417807817668`120.*^-16}, {29/100, 9/50, 9.3743586377241860\
90613108793567235691775964070943691608041706196208712972221108979309212197942\
525823573757768657843423297219428669582211`120.26307555149482, 
   -4.27149843024204548340520289708261748569661221378651237152065259541043911\
9422943847773566879598419895548336800736582930029622423760630949611`120.*^-16}\
, {29/100, 19/100, 8.35785875640580214767779459568302880710501095205680984152\
06555865964032337524391753487946377399436003819445791409118172651041738149477\
73`120.26322239423128, -7.122563914156229739552298130431405961815920535182889\
47675555073019006455226930317751048968151721278966026890162695705263712456415\
9612207341`120.*^-16}, {29/100, 1/5, 7.49009826773377819166184653336859780204\
70790388581273343743761421544534743355044898616488517697893322969925454953441\
46683850082213069463`120.26337835281888, -5.219688128628961194566907269644995\
70111207774815940038117538286240007992561283081640302419687860113731827049542\
5809955082670620402627700192`120.*^-16}, {29/100, 21/100, 6.74343840025967433\
68844022375820019068677616934815561689563112844577706029288304557499219049781\
07652823942550036491132946512374594591423`120.26354367050344, 
   -3.67908746213417510293753679876364959314266248894303933155428858188357011\
0635633906610219132135731906640224664830944769599175112158433372897`120.*^-16}\
, {29/100, 11/50, 6.096375572245511659996939674652031815986182123381940265507\
17780613711591976322076460642311818613331004650746882934321277917353692033448\
2`120.2637186207034, -4.82937504997033488795815895070569992177567639181212220\
36399067517123391071466815870501925053318778201715457299783667907802736379219\
49787379`120.*^-16}, {29/100, 23/100, 5.5319768669056124092345098485648921554\
41461478554779797713432877349307659117782625959259729651193869839713241417848\
201371478437312803534`120.26390351084474, -3.72449385989892206643558332253348\
32183832973497981651542778291720251219019040616887933073918305430324231035345\
3026457138751957841672094163`120.*^-16}, {29/100, 6/25, 5.0367619321006801712\
29561004298983808080955413634651644260439798680108397824419404436990052797686\
231096526774265614802463214521786182954`120.26409868674412, 
   -7.48171773113516405158494606891940696153443112169960947128320050201860695\
695752858053779013627199973509122342500791074446316918841483802428`120.*^-17}\
, {29/100, 1/4, 4.59989144276943615202344547900049301667892064560743825455763\
1132895141125487392247246482579249535183175004264631373301446959563557960084`\
120.26430453758962, -4.320767951607573384615113707077477165807983290745917324\
34488464691258681513791319563310497718436797922735965259232135978035467369852\
5642383`120.*^-16}, {29/100, 13/50, 4.212569696059926872639029479061522339332\
75958520352866637997417318315275882455485350105062145223798886288929295409828\
0111472995561946729`120.264521501608, -4.690981863451724277854321722744960066\
56789648506693903949122419172029933740639283960930885668785169775338213707431\
04953288063749492876388`120.*^-18}, {29/100, 27/100, 3.8675991187623714839525\
07675299155374536351563040694027388044603617868919392421603777380809337604636\
1870651809682314256270485024339684`120.26475007251521, 
   -5.93297594329619803722756201696685410895352541868469030798976135983321283\
553488524163668075542140453895131125635372878740000988320456909007`120.*^-17}\
, {29/100, 7/25, 3.5590440910716902947164465294350778815289869941799250253093\
49401267169790755963629181252535122311150323717522602813374753642460524846089`\
120.26499080683612, -2.154174439646042174453996020319832937403920224484917710\
45660300332619382410644146449142822873845325598005495508837986299327252556032\
4050884`120.*^-16}, {29/100, 29/100, 3.28197447130510785083865542771565655450\
16158364068949053244874272155552816585250910893910597067133985187191334274837\
84026251852607828107`120.26524433222075, -5.180498348127854339536995671121552\
63598373790089625743561285818869777188874092120914494353928931270967993955789\
7424061387372827657340678913`120.*^-16}, {29/100, 3/10, 3.0322679359251036930\
69356552798718857668749054090335965156079621197128173515224924992086623302185\
539861655226674144963543287898607623684`120.26551135687951, 
   -4.51806671099867752093497232802990679222543058328685923499189369826140723\
69707593161717312539076488078747243964642296921022137813430381624`120.*^-17}, 
  {29/100, 31/100, 2.80645621067051726482025321723246149348782096262002442527\
98100735237398979405707867407568646509913778141870886055615907683451687237036\
99`120.26579268028254, -3.827579007724823025169502554256919877684487868196747\
75026030765110405757097535839163388595775939046213036362693626262588074048261\
9538463721`120.*^-16}, {29/100, 8/25, 2.6016043976543508035586446533631219615\
81231367364080535549431887403043927496104078887018005165688524779676915819744\
617960751881185085358`120.2660892052753, -3.414704588872438152547507504124333\
85093518988957946292634623891702223859843618277529929590082611360232004365072\
6106880467656599768647681`120.*^-16}, {29/100, 33/100, 2.41521550098102379700\
57297944785749964238540297132210004904652068810522317809024905523194064959490\
04545526789317429463270301524682701123`120.26640195181012, 
   -1.31794370982203095841407891512907490006639616749318568986076759666368450\
6877503901681080553724257031135221175112993599034487616079473145644`120.*^-16}\
, {29/100, 17/50, 2.245154311980804608970630090707462367330811858071669741377\
87368199407584696089555546450860200958169643547591136454407762319049764935515\
2`120.2667320724682, -2.26258356982072962012811329314737910498690240248825394\
18853309988604114639520920889872695318243647555752762705649974351180306889642\
92356923`120.*^-16}, {29/100, 7/20, 2.089586294326860399845666865630129096284\
69982432665066861213432935334968828352790797949335389310217812571738463659463\
0204496791394349445`120.2670808700206, -2.01451986535365919848253738046720319\
36966974516214636480372237308765784930243952161739608256493710760354189529563\
52237775809470048699733396`120.*^-16}, {29/100, 9/25, 1.946928183542180168414\
98662458133834561940831513747000326285230619181643453380577043311378691214119\
8183866986188776522748512353065598593`120.26744981727161, 
   -2.92694610993457751548814156991496880112884323431832032466599868863123536\
523574158971100544138431093367997443839237466184982446765681598133`120.*^-16}\
, {29/100, 37/100, 1.81580780339808477284402465843458065042175902194691110791\
53096336483123409511270455376385781579742619998432754987625936548966694840253\
21`120.26784057945251, -1.495803823765588858261458752974357876960937078443029\
06008305356542838992731926031498885452017330539846499202358553931515462698598\
3666177057`120.*^-16}, {29/100, 19/50, 1.695031185173244745623755252548852819\
49467974513992083870227964930711807951358935181410018966818280323763918232980\
1577423700510363130058`120.2682550395046, -5.59555512482468127705555292966620\
39870530018232005670918120331904874813542327460338118255271760314713351414432\
38874069900362757394131626`120.*^-17}, {29/100, 39/100, 1.5835555115962879963\
72428988038214014217641260196418074233804047729389980027567454009733012512472\
558312568343829706969793835106688525256`120.2686953265827, 
   -1.57135129681318645153992139365443428669205634601297216674819393990832007\
1023872799706714024604455599254840788060081751752550690871778003895`120.*^-16}\
, {29/100, 2/5, 1.48046673560008766107325326446298556226865241430498104193877\
1060719872554941184458102960282117131322602526000034408693502187849816237168`\
120.26916384817606, -5.794472900602680862896409604233358629720789972052420949\
80738764267105906748354528918289476798582648971502166776808313248694469355558\
729867`120.*^-17}, {29/100, 41/100, 1.384960973259388838435786629749966231065\
25196907558993626995880084050621517046386673183351070256670107194336931102656\
6112278208850803062`120.26966332629425, -2.0106368448695011964055037527614260\
33884755189985965210767278749626477064632499272223757133738893036792786083148\
309290109279766411815775526`120.*^-16}, {29/100, 21/50, 1.2963289609153246266\
24609798657553283990673613936085476796463604283972654596153510956537114271931\
32098274193023015723989467819615422365`120.27019683819863, 
   -1.60620796955604730049623856630640690624465961824766950924529707337878115\
1762496722359242569672670736104905829184158208753042510997566720089`120.*^-16}\
, {29/100, 43/100, 1.21394301332279075837350418080266632369548378271411430561\
39639184912081690979113534587000851881460443038341676102962306006893834734194\
56`120.27076786224104, -9.138342180000982989271621096565356133022585188893447\
49639284936865597985136424088157884970401622236137647754076385337038706265862\
974819914`120.*^-17}, {29/100, 11/25, 1.1372460335100205413661661884350523441\
31855111966707770418299101917686688678602434413829906424410139882311424076037\
933111127059733438371`120.2713803294268, -9.456015094239861991947961868534493\
78978332498700916185009276451493998326986040325002944910332395844247409483709\
758554013200772988015767`120.*^-20}, {29/100, 9/20, 1.06574221388243014104404\
54787759628433180048331423900878294230911791622192429387296320774739334725555\
94872771735273593381654657649128046`120.27203868141764, 
   -1.23659944636282935491301647991367578945664355745561051701956196005547267\
2355423207623429919905480538213812075108487757940810478734609284324`120.*^-16}\
, {29/100, 23/50, 0.998989137848099329442397669239841263844264095372409849921\
24438158233526768807559287569809377283510846536179107502177572535954712649315\
2`120.2727479357699, -1.01363548993721860800144384264063175886543909247488438\
11056932482695050767227952784159410764311937352870028988735790010652497738058\
17825746`120.*^-16}, {29/100, 47/100, 0.9365910463102668410372431152447922436\
81479466044617587978172042855535330586174061099973806971208248878027339439820\
791499153469651610809`120.27351375932597, -7.08128697407586978492169505740537\
61758200968818741121453252628229956546366613900961030119997858696004052576561\
5810570067736524680017310536`120.*^-17}, {29/100, 12/25, 0.878193077090010194\
79039197383754735554970780027506236419079710278618442845784467049458866312007\
6690328740390063430083878672200261495564`120.27434255082804, 
   -2.87976382758981775541515568975812597854136209093688810253196418928807568\
002978367237156346555535004016858444357051061996214820217152276024`120.*^-17}\
, {29/100, 49/100, 0.82347632023072203867501689960963383579958622408867003573\
55977984952865405049150450029986896893081911745787063732444809630025272342534\
26`120.27129846753913, -3.941309417996672053851988091869425834327859297870032\
35092952889232087542702265779383753959740962679624232141785091651976241299723\
9264687291`120.*^-16}, {29/100, 1/2, 0.77215356011719232316565568227415656900\
14535145240204641292901979698121180341445030384353956945989053787257076655120\
76000980704656124722`120.27225695748162, -3.952588259001438704609177602123711\
45771777787868842227805570271051162006107234062563965351005522335773543599284\
923678088279990441219454496`120.*^-17}, {29/100, 51/100, 0.723965597890449138\
45002443636260053705546715421981110293002565910773870228786776103625550702951\
6169641829842779816589662499093084694905`120.27330125999688, 
   -1.28581871477731723373405230945787172720739194268441301037559765098404249\
2967244485509555002754868209441348418672438759330151293756197604293`120.*^-16}\
, {29/100, 13/25, 0.678678065892470097622896577555896047341722530664660018398\
41825390642723538145020680558392790299177980154485836318444998164012017543173\
3`120.27444154637871, -7.2004539756613070966438721269938918462555860821025148\
41778743563631203205020607692569700360571169518717726989303418489384771124301\
3687201`120.*^-18}, {29/100, 53/100, 0.63607866071481241585420579488218623465\
86769090606431543745862000647293151461235160076280192910938428646369854452333\
76834727883612054342`120.27568929395969, -9.512015419150762207690880962710326\
74383816935455625202974607415332493089882936972562195585708470483294717985692\
286545498488465880474402697`120.*^-17}, {29/100, 27/50, 0.5959747335401726939\
56298529864880707651164955918901849701191948780655700343070480237400672190499\
615504639526392763471917495861835079962`120.27705745565895, 
   -7.76995846206016224969958479694935230925679865203360545354637283794999490\
067102507698944301833102956291079956104991399810513279790671902911`120.*^-17}\
, {29/100, 11/20, 0.558191186395086233266774628520741490150895532327250722903\
77065367759706882204183155063418643664733327846131019003545442852811139522153\
5`120.27451189239004, -1.2216780223404608268997600062457294836662098500205901\
96477452964100741091285717191908418805307558342268995708712283185438060872445\
444147964`120.*^-16}, {29/100, 14/25, 0.5225686310999729714254513232079314849\
71043985083976440794422274327765573573658518238257144094386692056657630408953\
496610103953323544192`120.27613414976882, -3.02299877464529005958221968705500\
42663808200259857599067561958576249509190143441010472209575810624570278888876\
9127975820877933385319742159`120.*^-17}, {29/100, 57/100, 0.48896177444532465\
22256246049616323194164703359310706858943310399502580534690864165470292431941\
2505146142867774374794551304012123062796`120.2779231411726, 
   -6.12695140450918606091249087859743111969924293845812195174573113139903043\
678997835725009461749125674090634267174393519006826418784391846851`120.*^-17}\
, {29/100, 29/50, 0.457237998706700361255168915241297112620954003367429290542\
22116532383074939609401546185366518609233792122185524845048841869327569759680\
9`120.27578178777645, -2.7294758989818634781030490717669810709433530323885721\
32026735365485708883785784027211651704183013217329171155103351635375290756693\
58916778`120.*^-17}, {29/100, 59/100, 0.4272761112490007822064075341945347180\
29085900201442621721541120200081956380114002042427215674127561252707329961150\
068704638183053586302`120.27792539747628, -2.86446731855987522845293216138932\
29211950372566359503751449181281133890423161329078051761740857657748514876962\
7501210907928748480983646249`120.*^-17}, {29/100, 3/5, 0.39896524083238345900\
66038898530306725128959810369026569833218444538567503416184706712288009270366\
48901296385516530468375639676693631185`120.2803013417833, 
   -3.44987816553251078101476695690360331193070356515626632213106210911034810\
608037660820800335550151744813406491356569463198726127730326021483`120.*^-17}}\
, {{3/10, 1/100, 3299.0577586071951305955184344874438964192900789027423807504\
83840727412310740424912190762490983087451314632012033542672116686006755331237\
701`120.20206624373081, -4.13252418058038896837405758767724916694975576439366\
96709815075307560902160353364130944209124978789726646040696582164537049073080\
9745460352`120.*^-17}, {3/10, 1/50, 824.3432531780859170685666632435781683881\
29051581432473206985737444594870358179177750562171383242521433778515007336515\
255303870413907588949`120.26051464076522, -7.89137477637717006762083458106365\
88107536885774905183774497869933798737440107465089853218420971575422634281693\
72850326339786337862288978584`120.*^-16}, {3/10, 3/100, 366.06285214606767054\
26378914843869144451109232944762082239046691695664300457838262406661044655911\
69785416578860296470788905475361730179432`120.26053385259029, 
   -1.09421498578589534534898240018097231454401492734845162027183153666479431\
1164827942341528077181886812795826966789809285339218858835406273575`120.*^-16}\
, {3/10, 1/25, 205.6647861858785547043107907958967775822438169177449709622782\
0463571882627823008658631090567763248446768027622864556261156656921663295608`\
120.26056076990939, -3.108612778204415276178760131324237899017123729045477681\
37568087182465806382888603898485718329494590115496577252862390542855925176111\
129866`120.*^-17}, {3/10, 1/20, 131.42347737245482882547199818873934208935139\
48051667756185392614592118242637468656601500770085811745253732465434623641714\
67550309310931235`120.26059541374369, -1.075760686965222290712327638288506503\
41650639925861139059638049662410335339575805917984277499272273719436615785501\
4385091926066950025893319`120.*^-16}, {3/10, 3/50, 91.09495199551672392491941\
26037131022692217530224220876077055739663676814553622829581277991006178034860\
70439641796117888338034517562063618`120.26063781149375, 
   -3.66111450201068560849349631483259355652321910348673603573161623520113274\
03919481100456955867132362603539147701293953332893064327638844977`120.*^-17}, 
  {3/10, 7/100, 66.7782137613172284813806547927280036300219758780340680774317\
09645102826124472774005358763368139931588861743770603314078052197072730530369`\
120.26068799722806, -4.977523015463761175472637233967997164094075090508675612\
22947019394738105208064563285167129612099044201857319438343196897978490762118\
538799`120.*^-17}, {3/10, 2/25, 50.995808961690919779507319897864680597300381\
63607893442169004799972252485870954238226194094682844516317427888856986498457\
3506516903082941`120.26074601204766, -5.7043774224520374624548985784550898403\
12007457457926772601857642496633783925873812669418306219668832633325869210834\
808504441967999759314705`120.*^-16}, {3/10, 9/100, 40.17554017101643906818912\
05312043425864749646063525262022477030014818666142593965209398175420077950308\
0324378800628504299667082833537735`120.26081190453026, 
   -7.15269346108649148096112374774002861935914469069187749854216326710160597\
918679520411923075416847981011841176428235258157069795887106552971`120.*^-16}\
, {3/10, 1/10, 32.43596355786818641681555660540421192686274057032418245514379\
3539116121026129582131909644501007303162758042704959068359962103614816194155`\
120.26088573126664, -4.018041826585185004410185255702720658298725594119020792\
02693657416637353123786827656685503244680446140162104095774904010099806467876\
7353066`120.*^-16}, {3/10, 11/100, 26.709651905212975505597136333701576031187\
66714041147419808455738286925852961023621674723210890265749204162782660935979\
718411345499283578`120.26096755749498, -7.90120998129774924354248936256277897\
77760499384502809793178842276528708671451424058516091255967648934630617681173\
45798698191546243842093354`120.*^-16}, {3/10, 3/25, 22.3544235740212837284150\
63118249659158709360450042049081348477783025407365933356712318378099460009471\
042240208835789459969982913016743046`120.26105745784722, 
   -4.33172869549804575443145607592865945045114380989560166359285708508235730\
704732401793787038253944672633839484628718014620807814101342187928`120.*^-17}\
, {3/10, 13/100, 18.965134528863961507964276030926958523005603738163478542557\
32498215758164703934399930929399038789095223156072741759153545959959178653932\
7`120.26115551721662, -2.7093582892642670309269123692142477241676031887673869\
79729548590022634749751149842321680394561177226545753251312643330391108834469\
331754537`120.*^-16}, {3/10, 7/50, 16.275941409143539161320218001778278033712\
47001601205509636803428695944707339969050285682915925976144706808547315094987\
8125442507706043249`120.26126183177068, -2.1514671092105578022475852043561215\
24416834091576652433061854213961355538859396939167824886306029336895910108181\
50690782519320137193693117`120.*^-17}, {3/10, 3/20, 14.1065428132537954909229\
09890929044495174011660243900617156147967599623161916196829351878366615556218\
91262914585846256886739317159576471`120.26137651011864, 
   -6.66309853608649827168280404327493753720044514224626478835529144369221678\
3171370565067863722109989001993044223115737189946309582026573858452`120.*^-16}\
, {3/10, 4/25, 12.33115535340426212854220537923299931443235726733143291928068\
8239568689585655954249861169599555880555080779401207956470369906349471216117`\
120.26149967465994, -3.706434744942552808183400790540148619440427167551009162\
52700914935400102232502887286889830108690537616076567451170495963694379015436\
69557`120.*^-18}, {3/10, 17/100, 10.85986508324541544107799954498092309591631\
81492883941244665565891312129659316338419590980626653262131588017720741889526\
85769526119957842`120.26163146313368, -3.234419615873327827270763794398783619\
68639484885893542365666951792975523089071808711867070615738956847948904486409\
8811858159041119061002463`120.*^-16}, {3/10, 9/50, 9.627017999944605918293575\
82297274517131763325750616004468670818143943973373189741620008816341305851307\
8078843491210619512620197079148068`120.2617720304039, 
   -1.78431749926208321734748916543364268226561442554472397464288685569323249\
7850336293670178114876758741018169291412969582834479279829031323655`120.*^-16}\
, {3/10, 19/100, 8.5837690659438976136432058264854802475264837723626452038051\
89768579089519479939258174118388649118781700192814899303240349714154353681766`\
120.26192155049935, -3.650156727095361153935068507410133134354499395467850835\
29544864236762963069932304472928918316893495746847170894138484967256868278449\
3676568`120.*^-16}, {3/10, 1/5, 7.6931705579232939426645478827690517098785708\
44192780532323832385870665693009854207375745348412970842997253011857894773544\
422421062817346`120.2620802189601, -2.861050657126460670439494650343041522320\
38372085343566811977035905768945983127076334767550145725981199007068128981540\
2784606281163614912127`120.*^-16}, {3/10, 21/100, 6.9268567818505641941006574\
89530079399092162741531263129941449492163052025229385825713323035772245466422\
367519748108538299208555481333178`120.26224825551323, 
   -2.10667283679665111262186204826268424116209942474805559308827004377431093\
0866833655866821277387436916038839302329868481537874305325706293898`120.*^-16}\
, {3/10, 11/50, 6.26275859031396360605292271052043715750599639411909176932881\
3472286722149338019104425114396775697249441957697420715175351648192201097155`\
120.2624259071394, -2.0571546940724300972058427925343061264776836719699826284\
07520457829252920062073075223298700244136039942778627364031548847694956576895\
097558`120.*^-16}, {3/10, 23/100, 5.68349771010778231373328314481589095966240\
79771875327886123641972889414437431669297264804550554048319379793636899606830\
99664226852844489`120.26261345157145, -4.137257627852943092330095173813976638\
71056185787704222739676641417891149407755766563609926703385631049568234118847\
8775258946904668284643681`120.*^-16}, {3/10, 6/25, 5.175239235394882762070253\
60103352502300314149623762151562808101332694132411404611029302365236996465017\
8853146272948710926264427283572909`120.26281120129278, 
   -2.66665759350280592956506548160852684177181080990675316615692993432704461\
7191906774750277614706921484257773672371415075765822761472741373006`120.*^-16}\
, {3/10, 1/4, 4.7268587463149040473891184342422114257488169971649882097881181\
64703221492079668157345278883160841599211645714991797524194679762663116438`12\
0.26301950809322, -5.11936500534092440920048029965590067740838520442841141284\
08315928040944076646185975421635169103029962383985786466111769137609211429742\
69312`120.*^-16}, {3/10, 13/50, 4.3293291920547462385387163386793993163942174\
38533360481566130893207568521840709253435077316350019509747245514769906919497\
569603395117403`120.26323876826457, -4.60789845651817541939712498419621815307\
21083570948088044344294251798778427466755623358631505822983814801412740058347\
43621892651268204571082`120.*^-16}, {3/10, 27/100, 3.975263681562740990444419\
78126023301778889671701898331559289270498250536480008044129011738585090097942\
6849364835489776169738715153116877`120.2634694285155, 
   -6.88592880967331880658518958520965327305269669891524991599429439355561129\
08459949284447898205482298790203886564302728712726250428063004181`120.*^-18}, 
  {3/10, 7/25, 3.658570465644111815239013195206691555348649492373824933848802\
644554453387611710799022451693185282167294706670974832177243935959906818133`1\
20.26371199270699, -9.1993545126955428391186470173470562310164985349208858199\
52909244670139958121985566308851967747995205790497659126065298976555868632702\
6583`120.*^-17}, {3/10, 29/100, 3.3741897161672922565458151459820095845421275\
11710681604316008918785615686223038588043347903484017924368295630934117591801\
589137317096976`120.26396702951135, -3.35245285587532985147713918817687611180\
39100312302537487969664210421721474399126129204117103994173892438088790404369\
7006798861903373471262`120.*^-16}, {3/10, 3/10, 3.117890667430722529718463861\
67619406015110999818115055793614882418687029472006892094785290646342524089106\
4147214658431035779653647120127`120.26423518111244, 
   -2.13290578987723086006772409134526908921426702661230408458908872388563674\
0431997247715654740755890512457387596156835291493169733151700225829`120.*^-16}\
, {3/10, 31/100, 2.8861138029808516401611058752497129018490506514888710307008\
48947761270693792129832729809326362200272173314073084665566626236183704595031`\
120.26451717309276, -3.554884136593401691699240437406477079393046190831855783\
08965299793967133713247636565625369148047985863335186531908365522778696540922\
3444791`120.*^-16}, {3/10, 8/25, 2.675847008823666848770161180621739661648598\
94123459650422114605501147404496291177069259412155800255908925351088003614516\
8407294690905151`120.26481382564724, -7.3863198882989339318193606903904792301\
21625858290446066663889911663957189413563624878335453048850138761806343579592\
12376585764168743300765`120.*^-17}, {3/10, 33/100, 2.484527587876877733321684\
51645312696074076069280529148143823415874255022930694683968208854891894422136\
568691359817363262600339996056212`120.26512606630395, 
   -1.55898586019557608626957764002016116992181227406517005545910885471164955\
2692181733119360654173199453145112104499011378637114327139156820057`120.*^-16}\
, {3/10, 17/50, 2.30996414319552066147295133405043317451242440132533103509028\
2737103960452342019655415532178484124560380270866074214608123625718022283264`\
120.26545494433464, -5.199366837180394709229594240135333057973884296279975791\
97268127961862053589972293675435353963093557085202396244183889413192441894093\
018086`120.*^-17}, {3/10, 7/20, 2.1502738555743026439341936153996462899267335\
43015319558129969271773496573559512286211569519564623280208364425271169752862\
938538970192349`120.26580164707299, -4.41807873449877693092932063630489619900\
30900628159020800221111338089878230155899961119616984555603200749722551132015\
2032419667773951408884`120.*^-17}, {3/10, 9/25, 2.003831783624962061376098311\
70647602576399368218461719260059528958636171034945204528940180238554552853200\
3037066581195523696286785449293`120.26616751838155, 
   -1.35932816374104655511812966257076396656796296515342335604006008708938354\
166245918649534437157828736342297763722597604747466729384811681875`120.*^-17}\
, {3/10, 37/100, 1.8692296231461257345095608597253787588029526883608198108026\
00671433793448975566536769044272645439591540814050757410141159276860291621356`\
120.26655407952286, -1.948284911427958225915672498040412995661347094424421284\
49185763976628861759040321672149019395800435034415675844806345780524931376749\
3480264`120.*^-16}, {3/10, 19/50, 1.74524196141595780438867783178067686780571\
86883907006278503317102820009210884447365964694489776993072735362845742236932\
40724435987139735`120.26696305275067, -3.082467648190074011610440122218742383\
38604485679733796893470236640705279680667262100897645030856803270452594638606\
616399059327391565690109`120.*^-17}, {3/10, 39/100, 1.63079850935539863990991\
14160785775139057531250964190231889705505354055922917270881246707342243067515\
06016874424576613355585424576770979`120.267396387942, 
   -3.00879241018167197146104179000996933945363565109225823647592387884222605\
23763993539971342107891626390092596704621572945011315709365852199`120.*^-17}, 
  {3/10, 2/5, 1.5249611314495689222670879093647182717769194811946459615484317\
83419380474717729825960314723893759020191659219395805943344011107469062289`12\
0.26785629264698, -6.15779856914713340349540598180180026260739631274615506178\
89467988617270672024764981737958087552868199227124745663591103683195311975939\
6041`120.*^-17}, {3/10, 41/100, 1.4269047491139186516080360186944389209140542\
26258191143113421782990974301621207073859904219989881426323752395048997362616\
96680180549093`120.2683452659812, -1.6750936384436491077652482951261811379864\
08370689105636981642272004647738313437907615639081081561609071335166893040084\
087997315907185924351`120.*^-16}, {3/10, 21/50, 1.335901388837534218669828479\
00127037071645018819182577163600423857135642758090495577987303750425255155759\
2922731295132046919876729868859`120.268866136824, 
   -1.52198624624705847809815928969065584342002848366184950881433156096873027\
6238286185827079728137031479591353608814749009670901676456554489786`120.*^-16}\
, {3/10, 43/100, 1.2513067971304536847748483044483208214956158587586968601520\
17274039584772788141081830857045691855525762684046108449586368478912578872276`\
120.2694221068572, -4.1466067161011308543977277911412768555530715408599347694\
95159202058994604212447328374302993061991647234120948911800205980372114032321\
89856`120.*^-17}, {3/10, 11/25, 1.1725491611498947854610844903737940912923453\
99547689107470435783545157642650346446041075372658417592404883118342926983603\
386588210304072`120.27001679903196, -1.29139169830959036908614669424200544520\
70447045607666034306229978778432890442822067389451081175033766968897340814638\
5543382581901625337706`120.*^-17}, {3/10, 9/20, 1.099119565059954010492245417\
01294197466611591339538842569499946918601361235979307818008826439498416293385\
4274714380186372086146534627349`120.27065431214908, 
   -8.60734386921161494831596797607255998055166899760171610194010377276818522\
7599112342508551695304157688942969978004511962202856503760511453321`120.*^-16}\
, {3/10, 23/50, 1.03056388375933014224750610985650222732922721846267954142636\
3841932306022365301241917046263512092475708853473866563993260320886525680623`\
120.27133928230859, -1.408022273095633056923860245692772485437020659796334735\
26160213391037898123380018334803983484570654718627240344029762734739976801050\
6457525`120.*^-16}, {3/10, 47/100, 0.9664758721283798865258192968856365077157\
57715888589962344396085106002679512688710106908536072255720155760534870826558\
759217662251464166`120.27207695211465, -9.35649143389700533230171828495077540\
10982723518980874482830701845287494524717213373908775212204196026568742532186\
5160347342659222541131225`120.*^-17}, {3/10, 12/25, 0.90649125281490389933583\
13743490689577704510380163281723214042954339974520682758094030181305028773916\
50884347153335642043784748526243383`120.27287324863781, 
   -6.61830641890941278003473127783545253240466742944639882286714736056429449\
154493391000699842326755307670610568500089039423750532326645475934`120.*^-17}\
, {3/10, 49/100, 0.8502826413846871915320073156282144410847373146813518481904\
31748585839402617905533068392184897009032558539753526506664498267978020670165`\
120.27373487130318, -2.656268812338085430764318282300275676258049251018532091\
02996396309154181494605788234427028752773152780025048476380713486770707891890\
378324`120.*^-17}, {3/10, 1/2, 0.79755517638065766356838994027161967087790654\
75668881511483395059109753863022154340099641139321226653084483942421733542889\
96058932761577`120.27073733370976, -1.191096159888303709884095037076665112153\
99813426176579242710799537980903536738910943396117341111914641073939034198925\
8117448805466782350842`120.*^-16}, {3/10, 51/100, 0.7480427449767815456157029\
22660425421618638380602270564747956256714470068863488328956883409058463693531\
654530941460728051830174567729124`120.27173374628941, 
   -1.18024003806973193780051207277220682206366180021505872795943624150062161\
1771692996315548506802804125778914986617723079222799869053893037286`120.*^-16}\
, {3/10, 13/25, 0.70150471364690544477254374758566881141654265495234967665296\
9228855517502843879268373277088252562283357237909817574016578652472409854136`\
120.27281947058522, -5.211319060680699069827471894547026731251087137122608476\
57846869599557711572463261607557513596802659127175839456949775709903576282598\
097363`120.*^-17}, {3/10, 53/100, 0.65772308850028963424092576420012238188333\
27685891722408396892364002593329086906836486878870373613380495331169523633074\
42540857889230815`120.27400520176599, -1.077523047533929121253230896393733955\
41635602326474689058582275380477310527551762642034760914871478121215926307819\
1224869273151420517743184`120.*^-16}, {3/10, 27/50, 0.61650004237074943372573\
88199772498540109675389575430920853349091389385788279459415548025956184276660\
51436572088284642881631740133275703`120.27530302280594, 
   -5.64932518284930032233250560625610443964592334499806745423860634139481688\
797548342275970777620349290354973506671511838896696443991350009802`120.*^-17}\
, {3/10, 11/20, 0.57765575593857038400743447404717960495852416190822870763182\
7327004347829906338054252043760394823561432573250836351585979062880685375365`\
120.27672658766016, -6.220886155905963916517474288298027434180440806732508627\
55355673062141462837376244818231088266112653163491596155824971857580727120393\
320134`120.*^-17}, {3/10, 14/25, 0.541026528549471946921656095381296737379804\
25327399296620724076091878459339186761922749575610101842702641592534732296713\
4780936616777361`120.27424784700176, -6.8518006462295505619792230396332624893\
31633193137028192555752049203929689373794044219419741729611779090572548589504\
44399237248628935548298`120.*^-17}, {3/10, 57/100, 0.506463121317541172010419\
18559837493339636700683793073485160082403834071446306749953507817043071387456\
3302955698252060378180312483162902`120.27593740737463, 
   -3.64244064757699145660965049113814142911603091777260697964099055008003501\
046901331704123656255748582528172733620861570443588951737199474949`120.*^-17}\
, {3/10, 29/50, 0.47382930083300432099447383699440800889352304382289750516725\
8907890757864743346197435752351969170868805233053188341471900688476275470486`\
120.27780171833153, -4.093353593228283166854643005788474097153188446680384973\
70000942235597795946909534817161357906226866111442310060480097700554531835182\
6035083`120.*^-16}, {3/10, 59/100, 0.4430005565592347861485317252774738615364\
56172916081143610901866674336265581028991595949483532107536107061130789241741\
807465608616320888`120.27574568949153, -4.59798471556434481397190323039636626\
75416414850024183810648709192086798851777740702770328014049915185538576462780\
6056633745159928776948797`120.*^-17}, {3/10, 3/5, 0.4138629689711752768948381\
56396634186159487358278285982254352312795617939376957883569575374491100220381\
86913095050326240780038582394792`120.27798274007321, 
   -9.24422646506355534546173550453531113938571873548230814752817768974834091\
182888780470444091643225709047152421705162342559184479894416756119`120.*^-17}}\
}

